Two-loop $gg\to AA$ amplitudes near threshold and the double parton scattering singularity

The two-loop amplitudes for pseudoscalar pair production in gluon fusion, $gg\to AA$, with each pseudoscalar emitted from its own effective gluon vertex, are known in closed form, but large cancellations near threshold obscure their analytic structure. We expand the IR-finite amplitudes in the pseudoscalar velocity $\beta_A$ through $\beta_A^6$ at fixed scattering angle. All inverse powers of $\beta_A$ and the odd powers through $\beta_A^5$ cancel, and at leading power the angular dependence enters only through $\ln(2p_T/m_A)$. We identify this logarithm with the double parton scattering (DPS) singularity: with the overall constant fixed at threshold, the factorisation formula of Gaunt and Stirling reproduces the velocity dependence of its one-loop coefficient in the forward limit exactly, and a one-loop $gg\to HH$ analysis confirms the corresponding CP-even helicity sum. At two loops the equal-helicity amplitude grows as $\ln^3(2p_T/m_A)$, and the ratio of its leading two- and one-loop logarithms agrees with that in planar $\mathcal N=4$ super Yang--Mills theory, while the opposite-helicity amplitude, which has no one-loop DPS logarithm, grows as $\ln^2(2p_T/m_A)$. In the finite virtual correction, relative to the squared tree amplitude, the highest logarithm at order $\alpha_s^2$ is $-\tfrac{7}{64}\alpha_s^2N_c^2\ln^2(2p_T/m_A)$. For $\beta_A\leq0.2$ the series reproduce the unexpanded amplitudes with relative errors of at most $6.77\times10^{-5}$ at the tested points; they provide this two-loop contribution to the hard function for soft-gluon resummation of the pair invariant-mass distribution near $m_{AA}=2m_A$ and are released with code for their numerical evaluation.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use the threshold series or the evaluator, please cite the associated article."
title: "Threshold expansion of the two-loop Type-II finite remainders for gg -> AA: series, evaluator and checks"
version: "2.1.0"
doi: "10.5281/zenodo.23597489"
license: BSD-3-Clause
repository-code: "https://github.com/abhattacharya1992/ggAA-threshold"
authors:
  - family-names: "Bhattacharya"
    given-names: "Arunima"
    affiliation: "IFIC, University of Valencia-CSIC"
    orcid: "https://orcid.org/0000-0003-4409-0901"
identifiers:
  - type: doi
    value: "10.5281/zenodo.23597489"
    description: "Zenodo archive, all versions"
  - type: other
    value: "arXiv:2610.19024"
    description: "The accompanying article"
preferred-citation:
  type: article
  title: "Two-loop gg -> AA amplitudes near threshold and the double parton scattering singularity"
  authors:
    - family-names: "Bhattacharya"
      given-names: "Arunima"
      orcid: "https://orcid.org/0000-0003-4409-0901"
  year: 2026
  url: "https://arxiv.org/abs/2610.19024"
  identifiers:
    - type: other
      value: "arXiv:2610.19024"


==> anc/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Arunima Bhattacharya

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

This licence covers the code. The data, tables and figures are licensed under
the Creative Commons Attribution 4.0 International licence (CC BY 4.0,
https://creativecommons.org/licenses/by/4.0/). The published inputs of
arXiv:1909.08993 are not part of this repository and are not covered.


==> anc/Makefile <==
# Reproduce the results of the paper.  `make help` lists the targets.
# pipefail: a script that fails inside `... | tee file` stops make instead of passing silently.
SHELL := /bin/bash
.SHELLFLAGS := -o pipefail -c
PYTHON ?= python3
RUN = $(PYTHON) scripts

.PHONY: jz2 nlp-dps m1-forward provenance nf1-inputs reproduce arxiv crossover dps-hh renorm-2019 layout archive log-share diagrams help all inputs series constants leading-logs one-loop exact-check validation tables figures physics-figures all-figures numbers manuscript-data dps fig4-2019 rate-logs top-mass lo virtual normalization test paper clean

help:
	@echo "make inputs        download the arXiv:1909.08993 ancillary files (needed for one-loop)"
	@echo "make series        reduce data/construction to data/series (exact cancellations)"
	@echo "make constants     recompute the 13 endpoint constants and their reductions"
	@echo "make leading-logs  leading-power structure in terms of calL"
	@echo "make one-loop      one-loop threshold and forward limits (needs inputs)"
	@echo "make exact-check   independent evaluation of the exact two-loop remainders (needs inputs, ~45 min)"
	@echo "make validation    series against the 1080 validation records; Table 3"
	@echo "make lo            LO partonic cross section of the Type-II amplitude"
	@echo "make virtual       finite virtual corrections V1, V2 relative to LO (needs inputs)"
	@echo "make normalization checks of the tree, one-loop and two-loop normalization (needs inputs)"
	@echo "make tables        forward-angle and endpoint-constant tables"
	@echo "make figures       Figs. 1 (diagrams), 2, 4 and 6"
	@echo "make physics-figures  Figs. 3 and 5 (needs inputs; Fig. 5 needs make virtual)"
	@echo "make all-figures   regenerate all manuscript figures; runs virtual first for Fig. 5"
	@echo "make test          quick tests (under a minute)"
	@echo "make dps           one-loop ln p_T term against the double-parton-scattering singularity (needs inputs)"
	@echo "make rate-logs     ln p_T terms of the finite virtual corrections V1, V2 (needs inputs)"
	@echo "make top-mass      top quark mass factor of the Type II tree amplitude at threshold"
	@echo "make fig4-2019     ratio curves for comparison with Fig. 4 of arXiv:1909.08993"
	@echo "make numbers       manuscript/numbers.tex: every number quoted in the text, from data/ and results/ (needs inputs)"
	@echo "make manuscript-data  tables and numbers (fast; uses the stored results)"
	@echo "make paper         regenerate tables and numbers, build manuscript/main.pdf, print the layout report (needs inputs)"
	@echo "make arxiv         after make paper: build/ggAA-threshold-arxiv.tar.gz with main.bbl and anc/"
	@echo "make crossover     velocity below which the two-loop term of M1 exceeds the one-loop term"
	@echo "make dps-hh        one-loop gg -> HH: forward logarithm against F_S (data/dps_hh; Fig. 4, Sec. 4.3)"
	@echo "make renorm-2019   earlier 2019 run vs published renormalisation; June 2019 pole record (App. B)"
	@echo "make jz2           forward limit of the two-loop |J_z|=2 amplitude (Sec. 4.4), from the stored points; needs inputs"
	@echo "make nlp-dps       two-loop DPS logarithms beyond leading power in the threshold series (Sec. 4.4)"
	@echo "make m1-forward    forward limit of the two-loop M_1 (Sec. 4.4, Fig. 4), from the stored points; needs inputs"
	@echo "make provenance    data/construction and data/validation against the outputs of the construction runs (data/runs)"
	@echo "make nf1-inputs    the two inputs of the P1 n_f construction against the published remainder"
	@echo "make reproduce     rerun the construction from the published files (needs inputs, Mathematica 13.2, g++; several hours)"
	@echo "make all           series, constants, leading-logs, validation, tables, figures, numbers (needs inputs)"

all: series constants leading-logs validation tables figures numbers

inputs:
	bash inputs/fetch_inputs.sh

series:
	@mkdir -p results
	$(RUN)/reduce_series.py | tee results/reduce_series.txt

constants:
	@mkdir -p results
	$(RUN)/check_mb_constants.py | tee results/mb_constants.txt

leading-logs:
	@mkdir -p results
	$(RUN)/check_leading_logs.py | tee results/leading_logs.txt

one-loop:
	@mkdir -p results
	$(RUN)/check_one_loop.py | tee results/one_loop.txt
	$(RUN)/derive_one_loop_real.py | tee results/one_loop_real.txt

exact-check:
	@mkdir -p results
	$(RUN)/check_exact_amplitude.py | tee results/exact_amplitude.txt

validation:
	@mkdir -p results
	$(RUN)/compare_validation.py | tee results/compare_validation.txt

lo:
	@mkdir -p results
	$(RUN)/lo_cross_section.py | tee results/lo_cross_section.txt

virtual:
	@mkdir -p results
	$(RUN)/virtual_correction.py | tee results/virtual_correction.txt

normalization:
	@mkdir -p results
	$(RUN)/check_normalization.py | tee results/normalization.txt

tables:
	$(RUN)/make_tables.py

figures:
	$(RUN)/make_figures.py
	$(RUN)/make_diagrams.py

diagrams:
	$(RUN)/make_diagrams.py

physics-figures:
	$(RUN)/make_physics_figures.py

all-figures: figures virtual
	$(RUN)/make_physics_figures.py
	
test:
	$(PYTHON) -m unittest discover -s tests -v

dps:
	$(RUN)/check_dps.py

rate-logs:
	$(RUN)/check_rate_logs.py

crossover:
	$(RUN)/check_amplitude_crossover.py

dps-hh:
	$(RUN)/check_dps_hh.py

jz2:
	$(RUN)/check_jz2_forward.py --dps 140 --exponents 5 6 7 --workers 1
	cp results/jz2_forward.txt results/jz2_forward_nc3_nf5_e567.txt
	$(RUN)/check_jz2_forward.py --dps 140 --exponents 5 6 7 --Nc 4 --nf 2 --workers 1
	cp results/jz2_forward.txt results/jz2_forward_nc4_nf2_e567.txt

nlp-dps:
	$(RUN)/check_nlp_dps.py | tee results/nlp_dps.txt

m1-forward:
	$(RUN)/check_m1_forward.py --dps 180 --check-extra 40 --exponents 7 8 9 10 --workers 1
	$(RUN)/check_m1_forward.py --dps 180 --check-extra 40 --exponents 7 8 9 10 --workers 1 --Nc 4 --nf 2

provenance:
	$(RUN)/check_provenance.py

nf1-inputs:
	$(RUN)/check_nf1_inputs.py

reproduce:
	bash src/construction/reproduce_series.sh --inputs inputs/arXiv-1909.08993/anc \
		--nf1-inputs src/construction/inputs --work build/reproduce --package .

renorm-2019:
	$(RUN)/check_renorm_2019.py

log-share:
	$(RUN)/check_log_share.py

archive:
	$(RUN)/check_archive_2019.py

top-mass:
	$(RUN)/check_top_mass.py

fig4-2019:
	$(RUN)/check_fig4_2019.py

numbers:
	$(RUN)/make_numbers.py

manuscript-data: tables numbers

paper: manuscript-data
	$(PYTHON) scripts/format_jhep_tables.py
	@if [ -d manuscript ]; then $(MAKE) -C manuscript && $(PYTHON) scripts/check_layout.py; \
	else echo "arXiv layout: the manuscript is in the directory above anc/; run pdflatex main.tex there three times."; fi

layout:
	$(PYTHON) scripts/check_layout.py

arxiv:
	$(RUN)/make_arxiv.py

clean:
	$(MAKE) -C manuscript clean


==> anc/README.md <==
# Two-loop gg → AA amplitudes near threshold and the double parton scattering singularity

[![DOI](https://zenodo.org/badge/1400116886.svg)](https://doi.org/10.5281/zenodo.23597489)

Paper: A. Bhattacharya, *Two-loop gg → AA amplitudes near threshold and the double parton
scattering singularity*, [arXiv:2610.19024](https://arxiv.org/abs/2610.19024) [hep-ph].

```bibtex
@article{Bhattacharya:2026ggAA,
    author        = "Bhattacharya, Arunima",
    title         = "{Two-loop $gg\to AA$ amplitudes near threshold and the double parton scattering singularity}",
    eprint        = "2610.19024",
    archivePrefix = "arXiv",
    primaryClass  = "hep-ph",
    year          = "2026"
}
```

Versions: `manuscript/` on the `main` branch is the v2 manuscript; `manuscript/CHANGES_v2.md`
lists the changes from v1. Releases are archived at Zenodo,
[doi:10.5281/zenodo.23597489](https://doi.org/10.5281/zenodo.23597489) (all versions; release
v2.0.0 is doi:10.5281/zenodo.23597490). The tag `arxiv-v1` (commit 097cce7) is the state
submitted as arXiv v1; its `manuscript/main.pdf` is the arXiv v1 PDF.

This repository contains the threshold expansion of the two-loop Type II finite
remainders M₁ and M₂ for gg → AA in the heavy top quark effective theory, the data
used to validate it, and scripts for reproducing the numerical results, tables
and figures of the accompanying paper.

The exact remainders were published with
[arXiv:1909.08993](https://arxiv.org/abs/1909.08993), JHEP 02 (2020) 121.
Here they are expanded about the pair threshold β_A → 0 at fixed scattering
angle through β_A⁶, separately for the coefficients of n_f⁰, n_f¹ and n_f².
The final series in `data/series` occupy 40 kB, compared with 204 MB for the
published two-loop files.

The released two-loop remainders carry an extra overall factor 64 relative to
the normalization used here. The released one-loop files omit their μ_R
dependence and correspond to μ_R = 1 GeV. The package puts both orders in a
common normalization:

```text
two loops = published ÷ 64
one loop  = published + 2β₀ ln(μ_R²/GeV²) M⁽⁰⁾
β₀        = (11N_c − 2n_f)/3
```

The recommended range of the series is 0 < β_A ≤ 0.2 at the validated angles.
At the tested points in this range, the maximum relative errors of the two
complete remainders are 3.23×10⁻⁶ and 6.77×10⁻⁵, respectively. These are
tested-point results, not a uniform error bound over all kinematics.

## Contents

```text
data/construction/   coefficients of β^n, n = −4 ... 6, from the series construction
data/runs/           outputs of the construction and validation runs
data/series/         final series c0 + β² c2 + β⁴ c4 + β⁶ c6, one file per n_f power
data/validation/     1080 comparisons with the unexpanded remainders; one-loop reference values
data/constants/      numerical values and reductions of the thirteen endpoint constants
data/born/           tree-level amplitudes and checks of their normalization
data/dps_hh/         supplied one-loop gg → HH coefficients used in the DPS comparison
data/provenance_2019/ original calculation records used for the normalization checks
src/python/ggaa/     series evaluation, symbolic reduction and evaluation of the published remainders
src/mathematica/     Wolfram Language evaluation of the final series
src/construction/    threshold construction and validation code in Wolfram Language, C++ and Python
scripts/             scripts for the numerical results, tables, figures and checks
tests/               quick consistency tests
results/             saved outputs of the scripts
manuscript/          LaTeX source, tables and figures
inputs/              download script and checksums for the arXiv:1909.08993 ancillary files
```

The coefficients c0, c2, c4 and c6 include logarithms of β_A. The complete
two-loop remainder is the sum of the three flavour coefficients weighted by
1, n_f and n_f².

## Requirements

Python 3.9 or later with SymPy, mpmath, NumPy and Matplotlib. Install the
dependencies from the package root:

```bash
python3 -m pip install -r requirements.txt
```

The manuscript uses the standard LaTeX `article` class with the JHEP style.
Building it requires PDFLaTeX, BibTeX and `latexmk`. The files `jheppub.sty`
and `JHEP.bst` are supplied in `manuscript/`. TikZ-Feynman is optional because
a compiled diagram PDF is supplied as a fallback.

A Wolfram kernel is needed for the Wolfram Language implementation and for
rerunning the construction. The construction was tested with Mathematica
13.2 and also requires g++ with C++17 and either the GMP development headers
and libraries or the Boost.Multiprecision headers. The construction script
uses GMP when available and otherwise uses Boost. Boost is header-only; a
local installation is sufficient if its root is on `CPLUS_INCLUDE_PATH`.
The construction and memory-monitoring scripts use Bash and Linux utilities.

## Quick start

Run commands from the package root. Evaluating the supplied series does not
require the downloaded exact remainders:

```bash
python3 scripts/evaluate.py --beta 1/10 --costheta 1/3
```

```text
M1 = -254502447.9313525400491509 - 56358840.57431776321684063 i
M2 = 6604492.650225327756854782 + 8109371.934730271156083198 i
```

Options are `--mA`, `--muR` in GeV, `--Nc`, `--nf`, `--order 4|6` and
`--digits`. The defaults are m_A = μ_R = 125 GeV, N_c = 3, n_f = 5,
order 6 and 30-digit working precision.

From Python:

```python
import sys
import mpmath as mp

sys.path.insert(0, "src/python")
from ggaa.series import ThresholdSeries

mp.mp.dps = 50
series = ThresholdSeries()
value = series(1, "1/10", "1/3", mA=125, muR=125, Nc=3, nf=5, order=6)
component = series.component(2, 1, "1/10", "1/3")  # coefficient of n_f¹ in M₂
```

The Wolfram Language implementation evaluates the same supplied series:

```bash
wolframscript -file src/mathematica/evaluate_series.wl
```

`make test` runs the quick tests. Tests that need the published one-loop
files are skipped when those files are absent. To download the inputs and
run the complete suite:

```bash
make inputs test
```

## Reproducing the paper

The commands below use supplied data and saved results where indicated.
`make inputs` downloads the original ancillary files and verifies their
checksums. Targets that need these files include it explicitly in the table.

| Result or check | Command | Output |
|---|---|---|
| Inverse and odd powers cancel; final series | `make series` | `data/series/`, `results/reduce_series.txt` |
| Endpoint-constant reductions, App. A | `make constants` | `data/constants/mb_constants.csv`, `results/mb_constants.txt` |
| Leading-power coefficients in terms of ℒ | `make leading-logs` | `results/leading_logs.txt`, `manuscript/tables/leading_logs.tex` |
| One-loop threshold and forward limits; closed form of Re M₁⁽¹⁾, Sec. 4.3 | `make inputs one-loop` | `results/one_loop.txt`, `results/one_loop_real.txt` |
| Independent evaluation of the exact two-loop remainders | `make inputs exact-check` | `results/exact_amplitude.txt` |
| Table 3 and error slopes | `make validation` | `manuscript/tables/accuracy.tex`, `results/compare_validation.txt` |
| Figs. 1, 2, 4 and 6; additional interference and ratio plots | `make figures` | `manuscript/figures/` |
| Figs. 3 and 5, amplitudes by order and Type II cross section | `make inputs virtual physics-figures` | `manuscript/figures/fig5_amplitudes.pdf`, `manuscript/figures/fig6_cross_section.pdf` |
| One-loop DPS logarithm against the helicity weight F_A(x) | `make inputs dps` | `results/dps_check.txt`, `results/dps_check.json` |
| Logarithms of V₁ and V₂, including the coefficient −(7/4)π²N_c² | `make inputs rate-logs` | `results/rate_logs.json` |
| Velocity at which the two-loop term of M₁ exceeds the one-loop term, Fig. 3 | `make inputs crossover` | `results/amplitude_crossover.json` |
| Supplied one-loop gg → HH forward coefficients against F_S, Fig. 4 | `make dps-hh` | `results/dps_hh.json` |
| Earlier 2019 renormalisation and the June 2019 pole record, App. B | `make renorm-2019` | `results/renorm_2019.json` |
| Opposite-helicity forward fits supporting the real ℓ² coefficient −4N_c times the one-loop forward remainder, Sec. 4.4 | `make inputs jz2` | `results/jz2_forward_nc3_nf5_e567.txt`, `results/jz2_forward_nc4_nf2_e567.txt` |
| Two-loop logarithmic coefficient relations through β_A⁶, including terms beyond leading power, Sec. 4.4 | `make nlp-dps` | `results/nlp_dps.txt` |
| Equal-helicity forward fits at the tested velocities in 0.05 ≤ β_A ≤ 0.7, Sec. 4.4 and Fig. 4 | `make inputs m1-forward` | `results/m1_forward_Nc3_nf5.txt`, `results/m1_forward_Nc4_nf2.txt` |
| Construction files and validation records against the archived run outputs | `make provenance` | `results/provenance.json` |
| Supplied P1 n_f construction inputs against reference values and each other | `make nf1-inputs` | `results/nf1_inputs.txt` |
| Rerun the threshold construction | `make inputs reproduce` | `build/reproduce/`, `build/reproduce/reproduce.log` |
| Diagrams of Fig. 1 | `make diagrams` | `manuscript/figures/fig0_diagrams_tikz.tex`, `manuscript/figures/fig0_diagrams.pdf` |
| Share of the logarithmic terms in V₂ at fixed angle | `make inputs log-share` | `results/log_share.json` |
| Original archive against the published files, including the scale term, factor 64 and counterterm comparison | `make inputs archive` | `results/archive_2019.json` |
| Top quark mass factor of the Type II tree amplitude at threshold | `make top-mass` | `results/top_mass.json` |
| Comparison curves for Fig. 4 of arXiv:1909.08993 | `make fig4-2019` | `results/fig4_2019_check.txt`, `results/fig4_2019_check.pdf` |
| Forward-angle and endpoint-constant tables | `make tables` | `manuscript/tables/` |
| Numerical macros used in the manuscript | `make inputs numbers` | `manuscript/numbers.tex` |
| LO Type II partonic cross section | `make lo` | `results/lo_cross_section.txt`, `.csv`, `.pdf` |
| Tree-weighted finite virtual corrections | `make inputs virtual` | `results/virtual_correction.txt`, `.csv`, `.pdf` |
| Tree, one-loop and two-loop normalization checks | `make inputs normalization` | `results/normalization.txt` |
| Build the JHEP manuscript and print the layout report | `make inputs paper` | `manuscript/main.pdf` and the layout report |
| Prepare the arXiv submission after building the paper | `make arxiv` | `build/ggAA-threshold-arxiv.tar.gz` |

`make all` runs `series`, `constants`, `leading-logs`, `validation`, `tables`,
`figures` and `numbers`. Download the inputs first with `make inputs`.
The other targets are run separately. `make inputs all-figures` regenerates
the manuscript figures, including the virtual corrections used in Fig. 5.

The forward-fit targets normally reuse the supplied exact-amplitude points
in `results/jz2_forward_points.jsonl` and `results/m1_forward_points.jsonl`.
Missing points are evaluated from the original expressions. The equal-helicity
fits use 1 − cos θ = 10⁻⁷, …, 10⁻¹⁰; the additional `_e6-10` outputs include
10⁻⁶. Full forward scans take several hours. The one-loop gg → HH check uses
the supplied coefficients in `data/dps_hh`; it does not regenerate those
amplitudes.

`make archive` uses the saved published two-loop P1 value by default.
To recompute that value after downloading the inputs:

```bash
python3 scripts/check_archive_2019.py --compute
```

Most targets that use supplied data take seconds to a few minutes. The endpoint
constants are recomputed at 110 digits. A full uncached `make exact-check` takes
about 45 minutes on the reference machine. It saves intermediate evaluations
so that an interrupted run resumes from completed calculations. Runtimes depend
on the machine and on existing cached results.

The full construction took about 4.5 hours with 0.8 GB peak memory on
the reference machine using Mathematica 13.2 and Boost.Multiprecision. `make reproduce`
reruns the construction and compares its coefficients with the supplied files;
it does not repeat the original long validation scan. For a detached run with
memory monitoring, first download the inputs and then use, for example:

```bash
setsid nohup bash scripts/watch_reproduce.sh 60 15 > /dev/null 2>&1 < /dev/null &
```

The arguments set the maximum job memory and minimum available system memory
in GiB. Set them for the machine being used. The monitor writes `reproduce.log`
and `reproduce_mem.log` in the package root and stops the run when either limit
is reached. Finished construction stages are reused when the run is restarted.

## Conventions and validation range

- β_A = (1 − 4m_A²/ŝ)^{1/2}. The scattering angle θ is measured between p₁ and p₃
  in the partonic centre-of-mass frame, as in Sec. 2.2 of the paper.
- Overall couplings and Wilson coefficients are stripped from M₁ and M₂.
  These quantities are finite remainders.
- The series files use `beta`, `costh`, `m2` = m_A², `mu2` = μ_R² and
  `nc` = N_c, with `Log`, `PolyLog[2, (1 + costh)/2]`, `PolyLog[4, 1/2]`
  and `Zeta[3]`.
- The fixed-angle series were compared with the unexpanded remainders for
  10⁻³ ≤ β_A ≤ 0.3 and |cos θ| ≤ 2/3 on three parameter sets. Additional
  tests at β_A = 0.1, 0.2 and 0.3 extend to |cos θ| = 0.999. See
  `data/README.md` and Sec. 3.3 of the paper.
- Towards the beam, the complete-remainder errors stay within the range found
  on the main grid at the same velocity, except for M₁ at β_A = 0.1. There
  the error at cos θ = 0.999 is 21% larger than the main-grid maximum.
- The recommended range is 0 < β_A ≤ 0.2 at the tested angles. At β_A = 0.3,
  the largest relative error of a complete remainder on the validation grid
  is 1.94×10⁻³. Some plots include this point to show the behaviour beyond
  the recommended range. Use the unexpanded remainders outside the range
  recommended in the paper.

## Main results

All two-loop coefficients below use the common normalization, namely the
published files divided by 64.

- After substituting the numerically identified endpoint-constant reductions,
  every inverse power β_A⁻⁴, …, β_A⁻¹ and every odd power β_A, β_A³ and β_A⁵
  cancels symbolically. Every retained coefficient is even in cos θ.
- At leading power, the angular dependence enters only through
  ℒ = ½ ln[−4β_A²(1 − cos²θ)] = ln(2p_T/m_A) + iπ/2 + O(β_A²).
  The highest logarithmic terms are:

  ```text
  M₁⁽²⁾ = π m_A² [−(28/3)N_c² ℒ³ − (14/3)N_c(11N_c − 2n_f) ℒ² + …]
  M₂⁽²⁾ = π m_A² [−2N_c² ℒ² − (4/3)N_c(4N_c − n_f) ℒ + …]
  ```

- At one loop and leading power,
  M₁⁽¹⁾ = m_A²[7πN_c ℒ + constant] and M₂⁽¹⁾ → (π/2)N_c m_A².
  The logarithmic coefficient and the M₂ limit are independent of n_f and
  μ_R; the M₁ constant is not. The opposite-helicity forward limit is compared
  with the closed form πN_c[x⁴ + (1 − x)⁴]/[x(1 − x)] for M₂⁽¹⁾/m_A²,
  where x = (1 + β_A)/2, at the tested velocities in 0.05 ≤ β_A ≤ 0.9.
- The one-loop logarithm is the double parton scattering singularity studied
  by Gaunt and Stirling, [arXiv:1103.1888](https://arxiv.org/abs/1103.1888).
  With the overall constant fixed at threshold, the forward coefficient of
  ln(p_T²/m_A²) agrees with πN_c m_A² F_A(x), where
  F_A(x) = 1/[x(1 − x)] − 2x(1 − x), to a relative accuracy of 3×10⁻¹⁵
  at the tested velocities in 0.001 ≤ β_A ≤ 0.7 (`make dps`). The supplied
  gg → HH coefficients support the corresponding CP-even weight
  F_S(x) = 1/[x(1 − x)] + 2x(1 − x) with the same overall constant.
- The real part of the one-loop equal-helicity remainder has the closed form
  Re M₁⁽¹⁾ = π m_A² [N_c F_A(x) ln(β_A²(1 − c²)/(1 − β_A²c²)) − 2β₀/(1 − β_A²)],
  with x = (1 + β_A)/2 and c = cos θ (`ggaa.oneloop.real_m1`). In the physical region
  all logarithms and dilogarithms of the published remainder are real, and
  `scripts/derive_one_loop_real.py` reduces its real part to this form in exact
  arithmetic; it also agrees numerically at 1350 points (`make inputs one-loop`).
  It gives the forward coefficient F_A(x) for all β_A, the threshold constant
  Re Â₁₀⁽¹⁾ = −π(7N_c ln 2 + 2β₀), and the coefficient −(49/2)π²N_c² ln 2 of
  ln(2p_T/m_A) in V₂ at leading power.
- The two-loop forward fits support the coefficient relations described in
  Sec. 4.4. The opposite-helicity remainder develops a double logarithm even
  though it has no one-loop DPS logarithm. These fits do not establish
  exponentiation in QCD.
- At leading power, the one-loop DPS logarithm drops out of the tree
  interference because of its phase. At the next order, combining the
  tree–two-loop interference with the one-loop square gives
  V₂ ⊃ −(7/4)π²N_c² ln²(2p_T/m_A) (`make rate-logs`).

## Manuscript data

`make numbers` generates the numerical macros in `manuscript/numbers.tex`
from the supplied data, saved results, benchmark parameters and downloaded
inputs. `make tables`, `make validation` and `make leading-logs` write the
tables. `make figures` and `make physics-figures` write the manuscript plots.
The benchmark parameters are defined in `src/python/ggaa/benchmark.py`.

After table generation, `scripts/format_jhep_tables.py` converts the tables
to the JHEP format. The manuscript Makefile runs this step before compilation.
The formatter must be present when rebuilding the JHEP manuscript from
regenerated tables.

`make paper` regenerates tables and numerical macros before compiling. It uses
the supplied figures and saved results; it does not rerun the full construction,
all validation calculations or all figure scripts. Run the relevant targets
above when regenerating those results.

## Physical quantities

`src/python/ggaa/born.py` gives the tree-level Type II tensor coefficients:

```text
M₁⁽⁰⁾ = i ŝ/2
M₂⁽⁰⁾ = i m_A² (x − z)(x² + 1)(xz − 1)/[4xz(x² − xz + 1)]
```

Here x and z are the scattering variables of Sec. 2.2. This x differs from
the momentum fraction x = (1 + β_A)/2 used in the DPS formulae above.
The tree normalization is checked against a direct evaluation of the two
Feynman diagrams (`data/born/README.md`). The helicity amplitudes have the
overall factor C_G² δ^{ab}, where
C_G = −2^{5/4} a_s G_F^{1/2} cot β_H and a_s = α_s/(4π).

`ggaa.crosssection` provides the LO Type II partonic cross section and the
finite virtual corrections. With M⁽¹⁾ and M⁽²⁾ denoting finite remainders,
the helicity and colour sum through two-loop order is:

```text
Σ_{hel,col}|A_fin|² =
2(N_c² − 1) C_G⁴ Σ_i |M_i^(0)|² [1 + a_s V₁ + a_s² V₂]
```

V₁ and V₂ are Catani-subtracted finite virtual coefficients. Real emission
and initial-state collinear factorisation are needed for a complete
higher-order cross section. The finite virtual coefficients retain subtraction
scheme dependence and are not observables or cross-section K factors.

The following points specify their use:

- The Type II tree amplitude is leading when the pseudoscalar couples to
  gluons only through the operator O_G of eqs. (1.1)–(1.2). In a 2HDM, Type I enters at a
  lower order in a_s, and a complete prediction also includes Type I and its
  interference with Type II. The Type II tree cross section is about 10⁻⁸ pb
  near threshold for the paper's benchmark parameters with cot β_H = 1.
- V₂ uses the two-loop series through β_A⁶. Its recommended input range is
  0 < β_A ≤ 0.2 at the validated angles; the plots also include β_A = 0.3.
- The amplitude is normalized as
  C_G²[M⁽⁰⁾ + a_s M⁽¹⁾ + a_s² M⁽²⁾]δ^{ab} at every order.
- V₂ does not include the mixed O_G–O_J contribution proportional to the
  physical C_J, which depends on m_t. Its treatment is described in Sec. 5.2.

The two normalization conversions are implemented as follows:

1. The original two-loop renormalisation step multiplied the O_G–O_G
   amplitude, including the tree and one-loop terms used in infrared
   subtraction, by 64. `src/python/ggaa/normalization.py` defines this factor.
   The series are written divided by 64, and the validation records, stored
   in the published normalization, are divided by 64 when read.
2. `ggaa.oneloop.OneLoop` adds the missing one-loop term
   2β₀ ln(μ_R²/GeV²) M⁽⁰⁾ by default. `scale_fix=False` returns the
   published expression. The corrected remainder has the scale dependence
   required by the renormalisation-group relation.

The records in `data/provenance_2019/archive` support both conversions.
Their one-loop outputs contain the missing μ_R dependence. The two-loop
comparison includes the factor 64 and the counterterm and residual term
discussed in App. B; it is not a simple equality between the published
remainder and 64 times the earlier output.

`make normalization` checks the one-loop scale dependence and the two-loop
relation:

```text
dM⁽²⁾/d ln μ_R² =
3β₀ M⁽¹⁾ + [2β₁ − 8H_g⁽²⁾ − 12C_F n_f] M⁽⁰⁾
```

The subtraction convention for H_g⁽²⁾ is specified in App. B. The two-loop
relation holds to the accuracy of the truncated series. Dividing the two-loop
expressions by 64 leaves their relative truncation errors, symbolic
cancellations and logarithmic powers unchanged. Restoring the one-loop scale
dependence changes its constant and V₁, V₂, but not the coefficient of the
one-loop DPS logarithm.

## Provenance

The code in `src/construction` produced the coefficients in
`data/construction`. Separate validation runs evaluated the unexpanded
remainders at 80–300 digits and compared them with the saved series.
The outputs are retained in `data/runs`. `make provenance` checks the
construction files and validation records against these outputs.

`make reproduce` reruns the construction using the downloaded remainders
and the supplied P1 n_f inputs, then compares the resulting coefficients
with `data/construction`. The construction procedure and its stages are
described in `src/construction/README.md`.

The supplied construction coefficients and validation records are sufficient
to repeat the downstream series reduction and numerical analysis in Python.
Typesetting the manuscript and compiling the TikZ diagrams require TeX.
The generation code for the separate one-loop gg → HH calculation is not
included; its coefficients are supplied for the checks used in the paper.

An independent Python implementation, `ggaa.twoloop`, evaluates the published
two-loop expressions with its own parser and an implementation of Li_{2,2}
from its defining double sum (`ggaa.li22`). It shares no implementation code
with the Wolfram Language evaluation used for the reference values.
`make exact-check` compares both complete remainders at four points covering
all three parameter sets and checks the flavour decomposition at one point.
The saved comparisons agree to the 40 digits stored in the reference table
(`results/exact_amplitude.txt`).

The published two-loop expressions contain removable 0/0 terms at
cos θ = 0, where t = u. Their direct evaluation there requires taking a
limit. The independent exact checks therefore use nonzero cos θ; the
threshold series are regular at cos θ = 0.

## Use of AI tools

The calculations, analysis, and code in this work were developed by the author. 
Claude 5.5 (Anthropic) and GPT-5.6 Pro (OpenAI) were used in a limited supporting 
role to assist with code debugging and optimisation and with grammatical corrections 
to the manuscript. The code was independently checked using the tests described in 
Secs. 3 and 4 and App. B, including comparison with the unexpanded remainders, the 
renormalisation group relations, and an independent Python evaluation. These tests 
are included in the released package.

## Licence and citation

Code is released under the BSD 3-Clause licence (`LICENSE`). Data, tables and figures
are released under CC BY 4.0 (https://creativecommons.org/licenses/by/4.0/).

The downloaded ancillary files of arXiv:1909.08993 are excluded from the
arXiv submission bundle. `inputs/fetch_inputs.sh` downloads them and checks
their checksums. The package includes the coefficient of n_f in the P1 two-loop
remainder, `src/construction/inputs/P1_nf1.wl`, and its compact form, which
are used by the construction. It also includes the original records needed
for the provenance checks.

The supplied one-loop gg → HH coefficients are in `data/dps_hh`. Their
generation code is not included and is available from the author on request.
Please cite the accompanying paper; see `CITATION.cff`.

## Building the paper and checking the layout

The manuscript source is `manuscript/main.tex`.

After editing the manuscript, run these commands from the package root:

```bash
(cd manuscript && latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex)
```

This updates `manuscript/main.pdf`. `latexmk` runs BibTeX and additional
LaTeX passes when needed. For automatic recompilation whenever a source
file is saved:

```bash
(cd manuscript && latexmk -pdf -pvc -interaction=nonstopmode -halt-on-error main.tex)
```

Press Ctrl+C to stop watching.

To regenerate the tables and numerical macros before compilation, run:

```bash
make inputs paper
```

This also runs `scripts/check_layout.py`, which reads `main.aux` and
`main.log` and lists the pages of figures and tables relative to their
first citations. `make layout` reruns the report without rebuilding.
Its column checks were designed for the earlier two-column REVTeX layout
and do not assess the single-column JHEP layout reliably. Inspect the
compiled PDF directly, including figure and table placement.

## Figures and tables

The manuscript plots are generated from the supplied data. They use boxed
axes with inward ticks, serif labels and distinct line styles or markers.
The figure scripts set the font sizes; the LaTeX inclusion commands set
the widths in the compiled manuscript.

Figure 1 is drawn with TikZ-Feynman from
`manuscript/figures/fig0_diagrams_tikz.tex`, generated by
`scripts/make_diagrams.py`. When `tikz-feynman.sty` is installed, the
manuscript typesets these diagrams directly; otherwise it includes the
supplied `fig0_diagrams.pdf`. The JHEP tables use `tabular` with rules
from `booktabs`, with captions below the tables. The formatter described
above removes the REVTeX wrappers emitted by the table-generation scripts.


==> anc/data/README.md <==
# Data

## construction/

`M{i}_nf{k}_beta_{n}.wl` is the coefficient of β_A^n in the coefficient of n_f^k of
M_i^{II,(2),fin}, as produced by the threshold construction (n = m4 … m1 denote
n = −4 … −1). Files are Wolfram Language expressions in `beta` (or `Lb` = ln β_A),
`costh`, `m2`, `mu2`, `nc`, and contain the endpoint constants `MB[p,q,a,w]`.
Inverse and odd powers are present in this form; `scripts/reduce_series.py` shows that
all of them vanish once the constants are reduced. The files were produced by the code in
`src/construction`; `make provenance` checks them against the outputs of those runs in `runs/`.

## runs/

Outputs of the construction and validation runs, compressed with xz; see `runs/README.md`.

## series/

`M{i}_nf{k}.m` is the final series: a Wolfram Language list `{c0, c2, c4, c6}` with

    M_{i,k} = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8),

each c_n a polynomial in `Log[beta]`. The complete coefficient is
M_i = M_{i,0} + n_f M_{i,1} + n_f^2 M_{i,2}. The files are read by
`src/python/ggaa/series.py` and `src/mathematica/evaluate_series.wl`, and are written
by `scripts/reduce_series.py`.

## validation/

`validation_1080.csv`: comparison of the series with the unexpanded remainders.

| column | meaning |
|---|---|
| `quantity` | `M{i}_nf{k}` for the coefficient of n_f^k, `M{i}_nf5` for the complete n_f = 5 sum |
| `mA_GeV`, `muR_GeV`, `Nc` | (125, 125, 3), (125, 250, 3) or (150, 75, 4) |
| `beta`, `costheta` | exact rationals: β_A ∈ {1/1000, 1/500, 1/200, 1/100, 1/50, 1/20, 1/10, 1/5, 3/10}, cos θ ∈ {0, ±1/3, ±2/3} |
| `re_exact`, `im_exact` | unexpanded remainder, evaluated at increasing working precision until stable; an independent evaluation at 160 digits (`make exact-check`) reproduces the stored values to 1.6×10⁻⁴⁰, i.e. to the last stored digit |
| `re_series4`, `im_series4` | series through β_A⁴ |
| `re_series6`, `im_series6` | series through β_A⁶ |

Values are given to 40 significant digits. 135 points × 8 quantities = 1080 rows.

`forward_angles.csv`: the same comparison towards the beam direction, for the complete
n_f = 5 coefficients at m_A = μ_R = 125 GeV, N_c = 3: β_A ∈ {1/10, 1/5, 3/10} and
cos θ ∈ {9/10, 99/100, 999/1000, −99/100}. Relative errors were computed at high precision;
the amplitude values are given in double precision. The rows at cos θ = ±99/100 agree, as
required by Bose symmetry. All errors are below the maximum on the main grid at the same β_A, except
for M1 at β_A = 1/10, where the value at cos θ = 999/1000 exceeds it by 21% (Sec. 3.3).

`one_loop_reference.csv`: the published one-loop remainders at six points, evaluated at
75 digits, used by `scripts/check_one_loop.py` and the tests.

## dps_hh/

One-loop gg → HH through two CP-even effective vertices: forward coefficient of ln p_T² against the scalar
weight F_S (Sec. 4.3, Fig. 4). How the numbers were obtained, the checks and the files: `dps_hh/README.md`.

## constants/

`mb_constants.csv`: the thirteen constants MB[p,q,a,w] of Appendix A to 60 digits and
their reductions to ζ₃, π, ln 2 and Li₄(½). Written by `scripts/check_mb_constants.py`.

**Normalization.** `validation_1080.csv` and `forward_angles.csv` store two-loop values in the
normalization of the published 2019 files, which is 64 times the package normalization
(`src/python/ggaa/normalization.py`); `ggaa.validation.records` divides by 64 on reading.
Relative errors do not depend on this factor. `data/construction` is also in the published
normalization; `data/series` is in the package normalization.


==> anc/data/born/README.md <==
# Tree-level amplitudes

`original/` holds the tree-level projections from the 2019 calculation, unchanged:

| file | contents |
|---|---|
| `ggAA01` | Type II, projector 1, in d = 4 + eps (`eps` terms are O(eps)) |
| `ggAA02` | Type II, projector 2, in d = 4 + eps |
| `ggAA_A_01` | Type I, projector 1: i s/3 |
| `ggAA_A_02` | Type I, projector 2: 0 |
| `BornSqr.log` | FORM output: polarization-summed Type-II Born squared in n dimensions, times CG^4 and a colour factor |

An earlier version of `ggAA01` carried an extra colour sum (N^2 - 1) that `ggAA02` does not;
the version here is the corrected one. With it, (|M_1|^2 + |M_2|^2)/BornSqr(n = 4) is constant
(= 1/4) over phase space.

The four-dimensional Type-II Born used by the code (`src/python/ggaa/born.py`) is

    M_1^(0) = i s / 2,   M_2^(0) = i m_A^2 (x - z)(x^2 + 1)(x z - 1) / (4 x z (x^2 - x z + 1)),

with C_G^2 and delta^{ab} stripped. It is checked in `scripts/check_normalization.py` against
`BornSqr.log`, against a direct evaluation of the two Feynman diagrams, and against the
imaginary part of the one-loop remainder generated by the infrared subtraction.


==> anc/data/born/original/BornSqr.log <==
FORM 4.2 (Jan 10 2019) 64-bits                   Run: Tue Jul 23 19:53:23 2019
    *******************************
    ******     Zbbg       ******
    ******   Jan 2017, IOP   ******
    *******************************
    
    * BornSqr.frm
    * This file multiplies color simplified Born diagrams with 
    * complex conjugate of Born matrix element (recall it is already multiplied 
    * with polarization vector sum and color delta functions. But sum over 
    * ubar * u & vabr * v is yet to be done. We will do that here.).
    ****************************************** 
    
    #-

   BornSqr =

       + CG^4*BornSqrCF * (
          - 9/4*t^(-2)*ma2^4
          + 9/2*t^(-2)*u*ma2^3
          - 9/4*t^(-2)*u^2*ma2^2
          - 9/2*t^(-1)*u^(-1)*ma2^4
          + 27/2*t^(-1)*ma2^3
          - 27/2*t^(-1)*u*ma2^2
          + 9/2*t^(-1)*u^2*ma2
          - 9/4*u^(-2)*ma2^4
          + 27/2*u^(-1)*ma2^3
          - 45/2*ma2^2
          + 27/2*u*ma2
          - 9/4*u^2
          + 9/2*t*u^(-2)*ma2^3
          - 27/2*t*u^(-1)*ma2^2
          + 27/2*t*ma2
          - 9/2*t*u
          - 9/4*t^2*u^(-2)*ma2^2
          + 9/2*t^2*u^(-1)*ma2
          - 9/4*t^2
          + 9/2*s*t^(-2)*ma2^3
          - 9/2*s*t^(-2)*u*ma2^2
          + 9*s*t^(-1)*u^(-1)*ma2^3
          + 9/2*s*t^(-1)*ma2^2
          - 27/2*s*t^(-1)*u*ma2
          + 9/2*s*u^(-2)*ma2^3
          + 9/2*s*u^(-1)*ma2^2
          - 27*s*ma2
          + 18*s*u
          - 9/2*s*t*u^(-2)*ma2^2
          - 27/2*s*t*u^(-1)*ma2
          + 18*s*t
          - 9/4*s^2*t^(-2)*ma2^2
          - 9/2*s^2*t^(-1)*u^(-1)*ma2^2
          - 18*s^2*t^(-1)*ma2
          - 9/4*s^2*u^(-2)*ma2^2
          - 18*s^2*u^(-1)*ma2
          - 9*s^2
          + 21/8*n*t^(-2)*ma2^4
          - 21/4*n*t^(-2)*u*ma2^3
          + 21/8*n*t^(-2)*u^2*ma2^2
          + 21/4*n*t^(-1)*u^(-1)*ma2^4
          - 63/4*n*t^(-1)*ma2^3
          + 63/4*n*t^(-1)*u*ma2^2
          - 21/4*n*t^(-1)*u^2*ma2
          + 21/8*n*u^(-2)*ma2^4
          - 63/4*n*u^(-1)*ma2^3
          + 105/4*n*ma2^2
          - 63/4*n*u*ma2
          + 21/8*n*u^2
          - 21/4*n*t*u^(-2)*ma2^3
          + 63/4*n*t*u^(-1)*ma2^2
          - 63/4*n*t*ma2
          + 21/4*n*t*u
          + 21/8*n*t^2*u^(-2)*ma2^2
          - 21/4*n*t^2*u^(-1)*ma2
          + 21/8*n*t^2
          - 21/4*n*s*t^(-2)*ma2^3
          + 21/4*n*s*t^(-2)*u*ma2^2
          - 21/2*n*s*t^(-1)*u^(-1)*ma2^3
          - 3/4*n*s*t^(-1)*ma2^2
          + 45/4*n*s*t^(-1)*u*ma2
          - 21/4*n*s*u^(-2)*ma2^3
          - 3/4*n*s*u^(-1)*ma2^2
          + 45/2*n*s*ma2
          - 33/2*n*s*u
          + 21/4*n*s*t*u^(-2)*ma2^2
          + 45/4*n*s*t*u^(-1)*ma2
          - 33/2*n*s*t
          + 21/8*n*s^2*t^(-2)*ma2^2
          + 21/4*n*s^2*t^(-1)*u^(-1)*ma2^2
          + 33/2*n*s^2*t^(-1)*ma2
          + 21/8*n*s^2*u^(-2)*ma2^2
          + 33/2*n*s^2*u^(-1)*ma2
          + 21/2*n*s^2
          - n^2*t^(-2)*ma2^4
          + 2*n^2*t^(-2)*u*ma2^3
          - n^2*t^(-2)*u^2*ma2^2
          - 2*n^2*t^(-1)*u^(-1)*ma2^4
          + 6*n^2*t^(-1)*ma2^3
          - 6*n^2*t^(-1)*u*ma2^2
          + 2*n^2*t^(-1)*u^2*ma2
          - n^2*u^(-2)*ma2^4
          + 6*n^2*u^(-1)*ma2^3
          - 10*n^2*ma2^2
          + 6*n^2*u*ma2
          - n^2*u^2
          + 2*n^2*t*u^(-2)*ma2^3
          - 6*n^2*t*u^(-1)*ma2^2
          + 6*n^2*t*ma2
          - 2*n^2*t*u
          - n^2*t^2*u^(-2)*ma2^2
          + 2*n^2*t^2*u^(-1)*ma2
          - n^2*t^2
          + 2*n^2*s*t^(-2)*ma2^3
          - 2*n^2*s*t^(-2)*u*ma2^2
          + 4*n^2*s*t^(-1)*u^(-1)*ma2^3
          - n^2*s*t^(-1)*ma2^2
          - 3*n^2*s*t^(-1)*u*ma2
          + 2*n^2*s*u^(-2)*ma2^3
          - n^2*s*u^(-1)*ma2^2
          - 6*n^2*s*ma2
          + 5*n^2*s*u
          - 2*n^2*s*t*u^(-2)*ma2^2
          - 3*n^2*s*t*u^(-1)*ma2
          + 5*n^2*s*t
          - n^2*s^2*t^(-2)*ma2^2
          - 2*n^2*s^2*t^(-1)*u^(-1)*ma2^2
          - 5*n^2*s^2*t^(-1)*ma2
          - n^2*s^2*u^(-2)*ma2^2
          - 5*n^2*s^2*u^(-1)*ma2
          - 4*n^2*s^2
          + 1/8*n^3*t^(-2)*ma2^4
          - 1/4*n^3*t^(-2)*u*ma2^3
          + 1/8*n^3*t^(-2)*u^2*ma2^2
          + 1/4*n^3*t^(-1)*u^(-1)*ma2^4
          - 3/4*n^3*t^(-1)*ma2^3
          + 3/4*n^3*t^(-1)*u*ma2^2
          - 1/4*n^3*t^(-1)*u^2*ma2
          + 1/8*n^3*u^(-2)*ma2^4
          - 3/4*n^3*u^(-1)*ma2^3
          + 5/4*n^3*ma2^2
          - 3/4*n^3*u*ma2
          + 1/8*n^3*u^2
          - 1/4*n^3*t*u^(-2)*ma2^3
          + 3/4*n^3*t*u^(-1)*ma2^2
          - 3/4*n^3*t*ma2
          + 1/4*n^3*t*u
          + 1/8*n^3*t^2*u^(-2)*ma2^2
          - 1/4*n^3*t^2*u^(-1)*ma2
          + 1/8*n^3*t^2
          - 1/4*n^3*s*t^(-2)*ma2^3
          + 1/4*n^3*s*t^(-2)*u*ma2^2
          - 1/2*n^3*s*t^(-1)*u^(-1)*ma2^3
          + 1/4*n^3*s*t^(-1)*ma2^2
          + 1/4*n^3*s*t^(-1)*u*ma2
          - 1/4*n^3*s*u^(-2)*ma2^3
          + 1/4*n^3*s*u^(-1)*ma2^2
          + 1/2*n^3*s*ma2
          - 1/2*n^3*s*u
          + 1/4*n^3*s*t*u^(-2)*ma2^2
          + 1/4*n^3*s*t*u^(-1)*ma2
          - 1/2*n^3*s*t
          + 1/8*n^3*s^2*t^(-2)*ma2^2
          + 1/4*n^3*s^2*t^(-1)*u^(-1)*ma2^2
          + 1/2*n^3*s^2*t^(-1)*ma2
          + 1/8*n^3*s^2*u^(-2)*ma2^2
          + 1/2*n^3*s^2*u^(-1)*ma2
          + 1/2*n^3*s^2
          );



==> anc/data/born/original/ggAA01 <==
((I/8)*ma2*(4*PT*(1 + x)^4*z*(1 + x^2 - x*z) + 
   eps*(PT*(1 + x)^2*(3*z + 3*x^4*z + 2*x^2*(3 - 2*z)*z + 
       x*(-1 + 4*z - 3*z^2) + x^3*(-1 + 4*z - 3*z^2)) + 
     ma2*(z^2 + x^6*z^2 - 2*x*(-2 + z)*z^2 - 2*x^5*(-2 + z)*z^2 + 
       4*x^3*z^2*(3 - z + z^2) + x^2*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4) + 
       x^4*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4)))))/
 (PT*x*(1 + x)^2*z*(1 + x^2 - x*z))


==> anc/data/born/original/ggAA02 <==
((-I/8)*ma2*(2*(-2*PT*(1 + x)^4*z*(1 + x^2 - x*z) + 
     ma2*(z^2 + x^6*z^2 - 2*x*(-2 + z)*z^2 - 2*x^5*(-2 + z)*z^2 + 
       4*x^3*z^2*(3 - z + z^2) + x^2*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4) + 
       x^4*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4))) + 
   eps*(-(PT*(1 + x)^2*(3*z + 3*x^4*z + 2*x^2*(3 - 2*z)*z + 
        x*(-1 + 4*z - 3*z^2) + x^3*(-1 + 4*z - 3*z^2))) + 
     ma2*(z^2 + x^6*z^2 - 2*x*(-2 + z)*z^2 - 2*x^5*(-2 + z)*z^2 + 
       4*x^3*z^2*(3 - z + z^2) + x^2*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4) + 
       x^4*(-1 - 4*z + 3*z^2 - 8*z^3 + z^4)))))/
 (PT*x*(1 + x)^2*z*(1 + x^2 - x*z))


==> anc/data/born/original/ggAA_A_01 <==
((I/3)*ma2*(1 + x)^2)/x


==> anc/data/born/original/ggAA_A_02 <==
0


==> anc/data/constants/mb_constants.csv <==
p,q,a,w,value,reduction
1,2,-1,1,-0.388895846168106329099743508047693100988513408651840451433852,-pi**2*log(2)/6 + 5*zeta(3)/8
1,2,1/2,1/2,0.214072370866706227434213125349690417557713933372433630430408,-zeta(3)/4 - log(2)**3/6 + pi**2*log(2)/12
1,2,1/2,1,0.508215212804684850812131626977074027059958469706479497038761,-zeta(3) + pi**2*log(2)/4
2,1,-1,-1,0.150257112894949285674967270188931248845623286542562360224034,zeta(3)/8
2,1,-1,1,-0.243070351670061577562704723967582217168157963006332304081408,-13*zeta(3)/8 + pi**2*log(2)/4
2,1,1,-1,-0.508215212804684850812131626977074027059958469706479497038761,-pi**2*log(2)/4 + zeta(3)
2,1,1,1/2,0.388895846168106329099743508047693100988513408651840451433852,-5*zeta(3)/8 + pi**2*log(2)/6
2,1,1/2,1/2,0.0947530042301277057218250064203094914862688723177945848254986,-log(2)**3/6 + zeta(3)/8
2,1,1/2,1,0.243070351670061577562704723967582217168157963006332304081408,-pi**2*log(2)/4 + 13*zeta(3)/8
2,2,1,-1,-0.568525880039096902594065951376529064727595815307182514107879,"-71*pi**4/1440 - pi**2*log(2)**2/6 + log(2)**4/6 + 4*polylog(4, 1/2) + 7*log(2)*zeta(3)/2"
2,2,1,1/2,0.352282678397537088377847189834564021418114640387462487908664,"-polylog(4, 1/2) - log(2)*zeta(3)/4 - pi**2*log(2)**2/24 - log(2)**4/24 + 19*pi**4/1440"
2,2,1/2,1/2,0.087985537010508960299940601102710859325924922175602653811152,-pi**2*log(2)**2/24 + log(2)**4/24 + pi**4/1440 + log(2)*zeta(3)/4
2,2,1/2,1,0.193555353813065246883358384005756275859813267037314630892155,"-3*polylog(4, 1/2) - pi**2*log(2)**2/8 - log(2)**4/8 + 7*pi**4/288"


==> anc/data/construction/M1_nf0_beta_0.wl <==
(((-54289*I)*m2*nc^2 - (5040*I)*costh*m2*nc^2 + (126361*I)*costh^2*m2*nc^2 - 
    22272*m2*nc^2*Pi + 22272*costh^2*m2*nc^2*Pi + (64035*I)*m2*nc^2*Pi^2 + 
    (51576*I)*costh*m2*nc^2*Pi^2 - (57015*I)*costh^2*m2*nc^2*Pi^2 - 
    (51576*I)*costh^3*m2*nc^2*Pi^2)*Log[2]^2)/(18*(-1 + costh)*(1 + costh)) - 
 (((7*I)/24)*(-48 + 380*costh + 75*costh^2)*m2*nc^2*Log[2]^3)/
  ((-1 + costh)*(1 + costh)) - 
 ((I/12)*(-17636*m2*nc^2 - 42784*costh*m2*nc^2 + 15701*costh^2*m2*nc^2 + 
    42784*costh^3*m2*nc^2)*Log[2]^4)/((-1 + costh)*(1 + costh)) - 
 ((7*I)*(-296*m2*nc^2 + 296*Lb*m2*nc^2 + 115*costh*m2*nc^2*Pi^2)*Log[4])/
  ((-1 + costh)*(1 + costh)) - ((1036*I)*m2*nc^2*Log[4]^2)/
  ((-1 + costh)*(1 + costh)) - (224*m2*nc^2*Pi*Log[1 - costh]^3)/3 - 
 ((7*I)/12)*(-21*m2*nc^2 - (1408*I)*m2*nc^2*Pi - (768*I)*Lb*m2*nc^2*Pi + 
   384*m2*nc^2*Pi^2)*Log[1 + costh]^2 - (224*m2*nc^2*Pi*Log[1 + costh]^3)/3 + 
 Log[1 - costh]^2*(((-7*I)/12)*(-21*m2*nc^2 - (1408*I)*m2*nc^2*Pi - 
     (768*I)*Lb*m2*nc^2*Pi + 384*m2*nc^2*Pi^2) - 
   224*m2*nc^2*Pi*Log[1 + costh]) + ((15488*I)/3)*m2*nc^2*Log[m2]^2 + 
 ((15488*I)/3)*m2*nc^2*Log[mu2]^2 + Log[1 + costh]*
  ((32*(1454*m2*nc^2*Pi - 924*Lb*m2*nc^2*Pi - 252*Lb^2*m2*nc^2*Pi + 
      (231*I)*m2*nc^2*Pi^2 - (252*I)*Lb*m2*nc^2*Pi^2 + 21*m2*nc^2*Pi^3))/9 - 
   2464*m2*nc^2*Pi*Log[m2] + 2464*m2*nc^2*Pi*Log[mu2]) + 
 Log[1 - costh]*((32*(1454*m2*nc^2*Pi - 924*Lb*m2*nc^2*Pi - 
      252*Lb^2*m2*nc^2*Pi + (231*I)*m2*nc^2*Pi^2 - (252*I)*Lb*m2*nc^2*Pi^2 + 
      21*m2*nc^2*Pi^3))/9 + (28*((-87*I)*m2*nc^2 - (30*I)*costh*m2*nc^2 + 
      (12*I)*costh^2*m2*nc^2 + 176*m2*nc^2*Pi - 176*costh^2*m2*nc^2*Pi + 
      96*Lb*m2*nc^2*Pi - 96*costh^2*Lb*m2*nc^2*Pi + (48*I)*m2*nc^2*Pi^2 - 
      (48*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (3*(-1 + costh)*(1 + costh)) - 224*m2*nc^2*Pi*Log[1 + costh]^2 - 
   2464*m2*nc^2*Pi*Log[m2] + 2464*m2*nc^2*Pi*Log[mu2]) - 
 ((105*I)*costh*m2*nc^2*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)) + 
 (((7*I)/4)*(-70 + 160*costh + 43*costh^2)*m2*nc^2*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + (((1113*I)/4)*(-1 + 10*costh)*m2*nc^2*
   MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 ((35*I)*(-4*m2*nc^2 - 49*costh*m2*nc^2 + 4*costh^2*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)) - 
 (154*I)*m2*nc^2*MB[2, 1, -1, 1] - 
 (((7*I)/2)*(-59*m2*nc^2 + 270*costh*m2*nc^2 + 59*costh^2*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)) - 
 (((7*I)/4)*(-187 - 690*costh + 28*costh^2)*m2*nc^2*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + 
 ((70*I)*(-2*m2*nc^2 - 5*costh*m2*nc^2 + 2*costh^2*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)) - 
 (((7*I)/4)*(-115*m2*nc^2 + 430*costh*m2*nc^2 + 79*costh^2*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) - 
 (I*(12034*m2*nc^2 - 2352*costh*m2*nc^2 - 12439*costh^2*m2*nc^2 + 
    2352*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) - 
 (I*(-17288*m2*nc^2 - 25536*costh*m2*nc^2 + 14903*costh^2*m2*nc^2 + 
    25536*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 ((3*I)*(2792*m2*nc^2 - 896*costh*m2*nc^2 - 2597*costh^2*m2*nc^2 + 
    896*costh^3*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((2*I)*(-4231*m2*nc^2 - 280*costh*m2*nc^2 + 4501*costh^2*m2*nc^2 + 
    280*costh^3*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((273*I)*m2*nc^2*PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 ((49*I)/2)*m2*nc^2*PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((273*I)*m2*nc^2*PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) + 
 (((7*I)/2)*(-161*m2*nc^2 - 158*costh*m2*nc^2 + 39*costh^2*m2*nc^2)*
   PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) + 
 (((7*I)/2)*(-161*m2*nc^2 - 2*costh*m2*nc^2 + 39*costh^2*m2*nc^2)*
   PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) + 
 ((49*I)/2)*m2*nc^2*PolyLog[2, 1 - 2/(1 + costh)] - 
 (I*(-23238*m2*nc^2 - 87920*costh*m2*nc^2 + 18963*costh^2*m2*nc^2 + 
    87920*costh^3*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((16*I)/9)*Log[mu2]*(14380*m2*nc^2 + (2904*I)*m2*nc^2*Pi - 
   (2772*I)*Lb*m2*nc^2*Pi + 715*m2*nc^2*Pi^2 + 144*m2*nc^2*Zeta[3]) + 
 ((-108818432*I)*m2*nc^2 + (108818432*I)*costh^2*m2*nc^2 + 
   30704640*m2*nc^2*Pi - 30704640*costh^2*m2*nc^2*Pi - 
   26800128*Lb*m2*nc^2*Pi + 26800128*costh^2*Lb*m2*nc^2*Pi + 
   8515584*Lb^2*m2*nc^2*Pi - 8515584*costh^2*Lb^2*m2*nc^2*Pi + 
   1548288*Lb^3*m2*nc^2*Pi - 1548288*costh^2*Lb^3*m2*nc^2*Pi - 
   (2533824*I)*m2*nc^2*Pi^2 + (120960*I)*costh*m2*nc^2*Pi^2 + 
   (2836224*I)*costh^2*m2*nc^2*Pi^2 - (4257792*I)*Lb*m2*nc^2*Pi^2 + 
   (4257792*I)*costh^2*Lb*m2*nc^2*Pi^2 + (2322432*I)*Lb^2*m2*nc^2*Pi^2 - 
   (2322432*I)*costh^2*Lb^2*m2*nc^2*Pi^2 + 2177280*m2*nc^2*Pi^3 - 
   2177280*costh^2*m2*nc^2*Pi^3 - 387072*Lb*m2*nc^2*Pi^3 + 
   387072*costh^2*Lb*m2*nc^2*Pi^3 - (278136*I)*m2*nc^2*Pi^4 - 
   (1975680*I)*costh*m2*nc^2*Pi^4 + (220383*I)*costh^2*m2*nc^2*Pi^4 + 
   (1975680*I)*costh^3*m2*nc^2*Pi^4 + (8859906*I)*m2*nc^2*Zeta[3] + 
   (3027780*I)*costh*m2*nc^2*Zeta[3] - (10681677*I)*costh^2*m2*nc^2*Zeta[3] - 
   3691008*m2*nc^2*Pi*Zeta[3] + 3691008*costh^2*m2*nc^2*Pi*Zeta[3])/
  (2592*(-1 + costh)*(1 + costh)) + 
 Log[m2]*(((-30976*I)/3)*m2*nc^2*Log[mu2] - 
   ((16*I)/9)*(14380*m2*nc^2 + (2904*I)*m2*nc^2*Pi - (2772*I)*Lb*m2*nc^2*Pi + 
     715*m2*nc^2*Pi^2 + 144*m2*nc^2*Zeta[3])) + 
 Log[2]*(((-280*I)*m2*nc^2*Log[4])/((-1 + costh)*(1 + costh)) - 
   448*m2*nc^2*Pi*Log[1 - costh]^2 + 
   (7*((717*I)*m2*nc^2 + (240*I)*costh*m2*nc^2 - (117*I)*costh^2*m2*nc^2 + 
      1408*m2*nc^2*Pi - 1408*costh^2*m2*nc^2*Pi + 1536*Lb*m2*nc^2*Pi - 
      1536*costh^2*Lb*m2*nc^2*Pi + (768*I)*m2*nc^2*Pi^2 - 
      (768*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (6*(-1 + costh)*(1 + costh)) - 448*m2*nc^2*Pi*Log[1 + costh]^2 + 
   Log[1 - costh]*((7*((717*I)*m2*nc^2 + (240*I)*costh*m2*nc^2 - 
        (117*I)*costh^2*m2*nc^2 + 1408*m2*nc^2*Pi - 1408*costh^2*m2*nc^2*Pi + 
        1536*Lb*m2*nc^2*Pi - 1536*costh^2*Lb*m2*nc^2*Pi + 
        (768*I)*m2*nc^2*Pi^2 - (768*I)*costh^2*m2*nc^2*Pi^2))/
      (6*(-1 + costh)*(1 + costh)) - 896*m2*nc^2*Pi*Log[1 + costh]) + 
   ((30976*I)/3)*m2*nc^2*Log[m2] - ((30976*I)/3)*m2*nc^2*Log[mu2] + 
   ((7200512*I)*m2*nc^2 - (8990720*I)*costh^2*m2*nc^2 + 
     (1790208*I)*Lb*m2*nc^2 - 2936832*m2*nc^2*Pi + 2936832*costh^2*m2*nc^2*
      Pi + 1419264*Lb*m2*nc^2*Pi - 1419264*costh^2*Lb*m2*nc^2*Pi + 
     774144*Lb^2*m2*nc^2*Pi - 774144*costh^2*Lb^2*m2*nc^2*Pi + 
     (550410*I)*m2*nc^2*Pi^2 + (524160*I)*costh*m2*nc^2*Pi^2 - 
     (493143*I)*costh^2*m2*nc^2*Pi^2 + (774144*I)*Lb*m2*nc^2*Pi^2 - 
     (774144*I)*costh^2*Lb*m2*nc^2*Pi^2 - 161280*m2*nc^2*Pi^3 + 
     161280*costh^2*m2*nc^2*Pi^3 - (11584512*I)*m2*nc^2*Zeta[3] + 
     (3870720*I)*costh*m2*nc^2*Zeta[3] + (10597932*I)*costh^2*m2*nc^2*
      Zeta[3] - (3870720*I)*costh^3*m2*nc^2*Zeta[3])/
    (432*(-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_1.wl <==
((-1/72*I)*(144668 - 35280*costh - 152040*costh^2 + 32445*costh^3)*m2*nc^2*
   Log[2]^3)/((-1 + costh)*(1 + costh)) + 
 ((I/12)*(-17291*costh + 14840*costh^3)*m2*nc^2*Log[2]^4)/
  ((-1 + costh)*(1 + costh)) - 
 ((I/3)*(-504*m2*nc^2 + 31080*costh*m2*nc^2 + 4368*costh^2*m2*nc^2 + 
    5376*Lb*m2*nc^2 - 31080*costh*Lb*m2*nc^2 - 5376*costh^2*Lb*m2*nc^2 - 
    3953*m2*nc^2*Pi^2 - 6720*costh*m2*nc^2*Pi^2 + 1722*costh^2*m2*nc^2*Pi^2 + 
    6720*costh^3*m2*nc^2*Pi^2)*Log[4])/((-1 + costh)*(1 + costh)) + 
 ((28*I)*(-32*m2*nc^2 + 185*costh*m2*nc^2 + 32*costh^2*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)) - (245*I)*costh*m2*nc^2*Log[1 - costh]^2 + 
 ((I/9)*(14417*m2*nc^2 + 11340*costh*m2*nc^2 - 11277*costh^2*m2*nc^2 + 
    20160*costh^3*m2*nc^2)*Log[1 - costh]*Log[1 + costh])/
  ((-1 + costh)*(1 + costh)) + ((245*I)/2)*costh*m2*nc^2*Log[1 + costh]^2 + 
 Log[2]^2*(((-1/18*I)*(-93346*m2*nc^2 + 398475*costh*m2*nc^2 + 
      87066*costh^2*m2*nc^2 - 38115*costh^3*m2*nc^2 + 
      114*costh*m2*nc^2*Pi^2 + 8778*costh^3*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) - (1792*I)*m2*nc^2*Log[1 - costh] - 
   (1792*I)*m2*nc^2*Log[1 + costh]) + 
 (I*(-30577*m2*nc^2 - 11200*costh*m2*nc^2 + 30674*costh^2*m2*nc^2 + 
    11200*costh^3*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/12)*(85088 - 18102*costh - 81984*costh^2 + 15267*costh^3)*m2*nc^2*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/4)*(-76166*m2*nc^2 - 96579*costh*m2*nc^2 + 65884*costh^2*m2*nc^2 + 
    102144*costh^3*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 (((7*I)/3)*(-8065*m2*nc^2 - 5292*costh*m2*nc^2 + 7386*costh^2*m2*nc^2 + 
    5292*costh^3*m2*nc^2)*MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)) + 
 (770*I)*costh*m2*nc^2*MB[2, 1, -1, 1] - 
 ((I/2)*(-11574*m2*nc^2 - 2863*costh*m2*nc^2 + 9828*costh^2*m2*nc^2 + 
    2863*costh^3*m2*nc^2)*MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/4)*(27262*m2*nc^2 - 65681*costh*m2*nc^2 - 31724*costh^2*m2*nc^2 + 
    60116*costh^3*m2*nc^2)*MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 (((2*I)/3)*(-2963*m2*nc^2 - 26586*costh*m2*nc^2 + 2478*costh^2*m2*nc^2 + 
    26586*costh^3*m2*nc^2)*MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((I/12)*(-5570*m2*nc^2 - 5397*costh*m2*nc^2 - 2772*costh^2*m2*nc^2 + 
    9177*costh^3*m2*nc^2)*MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 (I*(-1325*costh*m2*nc^2 + 812*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((3*I)*(-2127*costh*m2*nc^2 + 1120*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) - 
 ((3*I)*(-1545*costh*m2*nc^2 + 1792*costh^3*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)) - 
 ((12*I)*(-148*costh*m2*nc^2 + 91*costh^3*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)) - (((7*I)/2)*(-281*m2*nc^2 + 109*costh*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) - 
 (490*I)*costh*m2*nc^2*PolyLog[2, 1 + 2/(-1 + costh)] + 
 (((7*I)/2)*(-281*m2*nc^2 + 671*costh*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) + 
 ((I/18)*(46537*m2*nc^2 - 6300*costh*m2*nc^2 - 15687*costh^2*m2*nc^2 + 
    44730*costh^3*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/18)*(46537*m2*nc^2 + 6930*costh*m2*nc^2 - 64827*costh^2*m2*nc^2 + 
    31500*costh^3*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)*(1 + costh)) + (245*I)*costh*m2*nc^2*
  PolyLog[2, 1 - 2/(1 + costh)] + 
 ((3*I)*(-11969*costh*m2*nc^2 + 10164*costh^3*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/4320)*m2*nc^2*(1153360*Pi^2 + 907200*costh*Pi^2 - 902160*costh^2*Pi^2 + 
    1612800*costh^3*Pi^2 - 1560003*costh*Pi^4 + 1438080*costh^3*Pi^4 + 
    75771180*Zeta[3] + 45365670*costh*Zeta[3] - 71109360*costh^2*Zeta[3] - 
    60547095*costh^3*Zeta[3]))/((-1 + costh)*(1 + costh)) + 
 Log[2]*(((1400*I)*costh*m2*nc^2*Log[4])/((-1 + costh)*(1 + costh)) - 
   ((I/9)*(14417*m2*nc^2 + 9135*costh*m2*nc^2 - 11277*costh^2*m2*nc^2 + 
      22365*costh^3*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)) + 
   Log[1 - costh]*(((-1/9*I)*(14417*m2*nc^2 + 15750*costh*m2*nc^2 - 
        11277*costh^2*m2*nc^2 + 15750*costh^3*m2*nc^2))/
      ((-1 + costh)*(1 + costh)) + (1792*I)*m2*nc^2*Log[1 + costh]) + 
   (1792*I)*m2*nc^2*PolyLog[2, (1 - costh)/2] + 
   (1792*I)*m2*nc^2*PolyLog[2, (1 + costh)/2] - 
   ((I/144)*(48384*m2*nc^2 - 2983680*costh*m2*nc^2 - 419328*costh^2*m2*nc^2 - 
      516096*Lb*m2*nc^2 + 2983680*costh*Lb*m2*nc^2 + 
      516096*costh^2*Lb*m2*nc^2 - 5584*m2*nc^2*Pi^2 - 
      1050*costh*m2*nc^2*Pi^2 + 166992*costh^2*m2*nc^2*Pi^2 + 
      96495*costh^3*m2*nc^2*Pi^2 + 2224404*costh*m2*nc^2*Zeta[3] - 
      2640960*costh^3*m2*nc^2*Zeta[3]))/((-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_2.wl <==
((I/144)*(145392*m2*nc^2 + 78152*costh*m2*nc^2 - 135720*costh^2*m2*nc^2 - 
    381696*costh^3*m2*nc^2 - 15099*costh^4*m2*nc^2 + 280896*costh^5*m2*nc^2)*
   Log[2]^3)/((-1 + costh)*(1 + costh)) - 
 ((I/24)*(-41977*m2*nc^2 - 110016*costh*m2*nc^2 + 8006*costh^2*m2*nc^2 + 
    110016*costh^3*m2*nc^2 + 29456*costh^4*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)*(1 + costh)) + 
 (((8*I)/3)*(-3835*m2*nc^2 - 9744*costh*m2*nc^2 + 1911*costh^2*m2*nc^2 + 
    9744*costh^3*m2*nc^2)*Log[4]^2)/((-1 + costh)*(1 + costh)) - 
 96*m2*nc^2*Pi*Log[1 - costh]^3 - 
 (I/48)*(90139*m2*nc^2 + 129024*costh*m2*nc^2 - 54719*costh^2*m2*nc^2 - 
   129024*costh^3*m2*nc^2 - (50688*I)*m2*nc^2*Pi - 
   (21504*I)*costh^2*m2*nc^2*Pi - (27648*I)*Lb*m2*nc^2*Pi + 
   13824*m2*nc^2*Pi^2)*Log[1 + costh]^2 - 96*m2*nc^2*Pi*Log[1 + costh]^3 + 
 Log[4]*(((I/9)*(158264*m2*nc^2 + 540792*costh*m2*nc^2 - 
      75264*costh^2*m2*nc^2 - 482832*costh^3*m2*nc^2 - 171984*Lb*m2*nc^2 - 
      467712*costh*Lb*m2*nc^2 + 67536*costh^2*Lb*m2*nc^2 + 
      467712*costh^3*Lb*m2*nc^2 + 12096*costh^4*Lb*m2*nc^2 - 
      6921*costh*m2*nc^2*Pi^2 - 3360*costh^3*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) + (672*I)*(-(m2*nc^2) + costh^2*m2*nc^2)*
    Log[1 - costh] + (672*I)*(-(m2*nc^2) + costh^2*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((5293109*I)*m2*nc^2 + (19026904*I)*costh*m2*nc^2 - 
     (3581834*I)*costh^2*m2*nc^2 - (18937464*I)*costh^3*m2*nc^2 - 
     (283563*I)*costh^4*m2*nc^2 - (150528*I)*costh^5*m2*nc^2 - 
     110592*m2*nc^2*Pi - 32256*costh*m2*nc^2*Pi + 110592*costh^2*m2*nc^2*Pi + 
     64512*costh^3*m2*nc^2*Pi - 32256*costh^5*m2*nc^2*Pi + 
     (278100*I)*m2*nc^2*Pi^2 + (265248*I)*costh*m2*nc^2*Pi^2 - 
     (231900*I)*costh^2*m2*nc^2*Pi^2 - (265248*I)*costh^3*m2*nc^2*Pi^2 - 
     (13440*I)*costh^4*m2*nc^2*Pi^2)/(72*(-1 + costh)*(1 + costh)) - 
   (896*I)*(-(costh*m2*nc^2) + 2*costh^3*m2*nc^2)*Log[1 - costh] - 
   (896*I)*(-(costh*m2*nc^2) + 2*costh^3*m2*nc^2)*Log[1 + costh]) + 
 Log[1 - costh]^2*((-1/48*I)*(90139*m2*nc^2 + 129024*costh*m2*nc^2 - 
     142919*costh^2*m2*nc^2 - 129024*costh^3*m2*nc^2 - (50688*I)*m2*nc^2*Pi - 
     (21504*I)*costh^2*m2*nc^2*Pi - (27648*I)*Lb*m2*nc^2*Pi + 
     13824*m2*nc^2*Pi^2) - 288*m2*nc^2*Pi*Log[1 + costh]) + 
 ((15488*I)/3)*m2*nc^2*Log[m2]^2 + ((15488*I)/3)*m2*nc^2*Log[mu2]^2 + 
 Log[1 + costh]*(32*(107*m2*nc^2*Pi + 50*costh^2*m2*nc^2*Pi - 
     132*Lb*m2*nc^2*Pi - 56*costh^2*Lb*m2*nc^2*Pi - 36*Lb^2*m2*nc^2*Pi + 
     (33*I)*m2*nc^2*Pi^2 - (28*I)*costh^2*m2*nc^2*Pi^2 - 
     (36*I)*Lb*m2*nc^2*Pi^2 + 3*m2*nc^2*Pi^3) - 3168*m2*nc^2*Pi*Log[m2] + 
   3168*m2*nc^2*Pi*Log[mu2]) + Log[1 - costh]*
  (32*(107*m2*nc^2*Pi + 50*costh^2*m2*nc^2*Pi - 132*Lb*m2*nc^2*Pi - 
     56*costh^2*Lb*m2*nc^2*Pi - 36*Lb^2*m2*nc^2*Pi + (33*I)*m2*nc^2*Pi^2 - 
     (28*I)*costh^2*m2*nc^2*Pi^2 - (36*I)*Lb*m2*nc^2*Pi^2 + 3*m2*nc^2*Pi^3) + 
   (((403833*I)*m2*nc^2 + (337654*I)*costh*m2*nc^2 - 
      (369612*I)*costh^2*m2*nc^2 - (218526*I)*costh^3*m2*nc^2 - 
      (96621*I)*costh^4*m2*nc^2 - (134400*I)*costh^5*m2*nc^2 + 
      21888*m2*nc^2*Pi - 8064*costh*m2*nc^2*Pi + 10368*costh^2*m2*nc^2*Pi + 
      16128*costh^3*m2*nc^2*Pi - 32256*costh^4*m2*nc^2*Pi - 
      8064*costh^5*m2*nc^2*Pi + 20736*Lb*m2*nc^2*Pi - 
      20736*costh^2*Lb*m2*nc^2*Pi + (10368*I)*m2*nc^2*Pi^2 - 
      (10368*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (18*(-1 + costh)*(1 + costh)) - 288*m2*nc^2*Pi*Log[1 + costh]^2 - 
   3168*m2*nc^2*Pi*Log[m2] + 3168*m2*nc^2*Pi*Log[mu2]) - 
 (I*(-6011*costh*m2*nc^2 + 6160*costh^3*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/24)*(-202482*m2*nc^2 + 46912*costh*m2*nc^2 + 276096*costh^2*m2*nc^2 - 
    73920*costh^3*m2*nc^2 - 68187*costh^4*m2*nc^2 + 17472*costh^5*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/8)*(-63993*m2*nc^2 - 43676*costh*m2*nc^2 + 47068*costh^2*m2*nc^2 + 
    75264*costh^3*m2*nc^2 + 6272*costh^4*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/3)*(35664*m2*nc^2 + 77371*costh*m2*nc^2 - 73968*costh^2*m2*nc^2 - 
    135744*costh^3*m2*nc^2 + 38304*costh^4*m2*nc^2 + 51072*costh^5*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)) + 
 (8*I)*(-1759*m2*nc^2 - 952*costh*m2*nc^2 + 1638*costh^2*m2*nc^2 + 
   952*costh^3*m2*nc^2)*MB[2, 1, -1, 1] + 
 ((I/4)*(-9515*m2*nc^2 - 660*costh*m2*nc^2 + 23396*costh^2*m2*nc^2 - 
    11424*costh^3*m2*nc^2 - 13881*costh^4*m2*nc^2 + 6720*costh^5*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/8)*(107421*m2*nc^2 + 127500*costh*m2*nc^2 - 131852*costh^2*m2*nc^2 - 
    146048*costh^3*m2*nc^2 + 35084*costh^4*m2*nc^2 + 32256*costh^5*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 (((2*I)/3)*(17832*m2*nc^2 + 25463*costh*m2*nc^2 - 36984*costh^2*m2*nc^2 - 
    51744*costh^3*m2*nc^2 + 19152*costh^4*m2*nc^2 + 25536*costh^5*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)) + 
 ((I/24)*(-34425*m2*nc^2 - 30332*costh*m2*nc^2 - 7164*costh^2*m2*nc^2 - 
    6048*costh^3*m2*nc^2 + 48825*costh^4*m2*nc^2 + 10752*costh^5*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((I/2)*(32889*m2*nc^2 - 6048*costh*m2*nc^2 - 37082*costh^2*m2*nc^2 + 
    6048*costh^3*m2*nc^2 + 3248*costh^4*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/2)*(-36607*m2*nc^2 - 65664*costh*m2*nc^2 + 17938*costh^2*m2*nc^2 + 
    65664*costh^3*m2*nc^2 + 13104*costh^4*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2)*(18599*m2*nc^2 - 6912*costh*m2*nc^2 - 24290*costh^2*m2*nc^2 + 
    6912*costh^3*m2*nc^2 + 7056*costh^4*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)) + 
 ((2*I)*(6214*m2*nc^2 + 360*costh*m2*nc^2 - 7873*costh^2*m2*nc^2 - 
    360*costh^3*m2*nc^2 + 1344*costh^4*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2)*(-25940*m2*nc^2 - 27125*costh*m2*nc^2 + 19439*costh^2*m2*nc^2 + 
    17920*costh^3*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 ((7*I)/24)*(-12877*m2*nc^2 - 18432*costh*m2*nc^2 + 20417*costh^2*m2*nc^2 + 
   18432*costh^3*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((I/2)*(-25940*m2*nc^2 - 28385*costh*m2*nc^2 + 39109*costh^2*m2*nc^2 + 
    17920*costh^3*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) + 
 (((951909*I)*m2*nc^2 + (1695028*I)*costh*m2*nc^2 - 
    (236718*I)*costh^2*m2*nc^2 - (1702932*I)*costh^3*m2*nc^2 - 
    (867447*I)*costh^4*m2*nc^2 - (150528*I)*costh^5*m2*nc^2 - 
    64512*m2*nc^2*Pi - 32256*costh*m2*nc^2*Pi + 129024*costh^2*m2*nc^2*Pi + 
    64512*costh^3*m2*nc^2*Pi - 64512*costh^4*m2*nc^2*Pi - 
    32256*costh^5*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (72*(-1 + costh)*(1 + costh)) + 
 (((951909*I)*m2*nc^2 - (218012*I)*costh*m2*nc^2 - 
    (1791558*I)*costh^2*m2*nc^2 + (404796*I)*costh^3*m2*nc^2 + 
    (687393*I)*costh^4*m2*nc^2 - (150528*I)*costh^5*m2*nc^2 - 
    64512*m2*nc^2*Pi - 32256*costh*m2*nc^2*Pi + 129024*costh^2*m2*nc^2*Pi + 
    64512*costh^3*m2*nc^2*Pi - 64512*costh^4*m2*nc^2*Pi - 
    32256*costh^5*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (72*(-1 + costh)*(1 + costh)) + 
 ((7*I)/24)*(-12877*m2*nc^2 - 18432*costh*m2*nc^2 + 7817*costh^2*m2*nc^2 + 
   18432*costh^3*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)] - 
 (((5*I)/2)*(-10213*m2*nc^2 - 45216*costh*m2*nc^2 - 4214*costh^2*m2*nc^2 + 
    45216*costh^3*m2*nc^2 + 12432*costh^4*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)) + ((16*I)/9)*Log[mu2]*
  (3292*m2*nc^2 + 11352*costh^2*m2*nc^2 + (2904*I)*m2*nc^2*Pi - 
   (1386*I)*costh^2*m2*nc^2*Pi - (3564*I)*Lb*m2*nc^2*Pi + 913*m2*nc^2*Pi^2 + 
   144*m2*nc^2*Zeta[3]) + ((-26562560*I)*m2*nc^2 - 
   (1244200960*I)*costh^2*m2*nc^2 + (1270763520*I)*costh^4*m2*nc^2 - 
   46110720*m2*nc^2*Pi + 240199680*costh^2*m2*nc^2*Pi - 
   194088960*costh^4*m2*nc^2*Pi - 177500160*Lb*m2*nc^2*Pi + 
   94556160*costh^2*Lb*m2*nc^2*Pi + 82944000*costh^4*Lb*m2*nc^2*Pi + 
   109486080*Lb^2*m2*nc^2*Pi - 63037440*costh^2*Lb^2*m2*nc^2*Pi - 
   46448640*costh^4*Lb^2*m2*nc^2*Pi + 19906560*Lb^3*m2*nc^2*Pi - 
   19906560*costh^2*Lb^3*m2*nc^2*Pi - (97426800*I)*m2*nc^2*Pi^2 - 
   (81036960*I)*costh*m2*nc^2*Pi^2 + (45253440*I)*costh^2*m2*nc^2*Pi^2 + 
   (52446240*I)*costh^3*m2*nc^2*Pi^2 + (67149360*I)*costh^4*m2*nc^2*Pi^2 + 
   (32256000*I)*costh^5*m2*nc^2*Pi^2 - (54743040*I)*Lb*m2*nc^2*Pi^2 + 
   (101191680*I)*costh^2*Lb*m2*nc^2*Pi^2 - (46448640*I)*costh^4*Lb*m2*nc^2*
    Pi^2 + (29859840*I)*Lb^2*m2*nc^2*Pi^2 - (29859840*I)*costh^2*Lb^2*m2*nc^2*
    Pi^2 + 32785920*m2*nc^2*Pi^3 + 1935360*costh*m2*nc^2*Pi^3 - 
   47301120*costh^2*m2*nc^2*Pi^3 - 3870720*costh^3*m2*nc^2*Pi^3 + 
   14515200*costh^4*m2*nc^2*Pi^3 + 1935360*costh^5*m2*nc^2*Pi^3 - 
   4976640*Lb*m2*nc^2*Pi^3 + 4976640*costh^2*Lb*m2*nc^2*Pi^3 - 
   (3481011*I)*m2*nc^2*Pi^4 - (25401600*I)*costh*m2*nc^2*Pi^4 - 
   (4939254*I)*costh^2*m2*nc^2*Pi^4 + (25401600*I)*costh^3*m2*nc^2*Pi^4 + 
   (7746480*I)*costh^4*m2*nc^2*Pi^4 - (302560470*I)*m2*nc^2*Zeta[3] - 
   (1145557080*I)*costh*m2*nc^2*Zeta[3] + (15607440*I)*costh^2*m2*nc^2*
    Zeta[3] + (1536887520*I)*costh^3*m2*nc^2*Zeta[3] + 
   (199768275*I)*costh^4*m2*nc^2*Zeta[3] - (348364800*I)*costh^5*m2*nc^2*
    Zeta[3] - 49351680*m2*nc^2*Pi*Zeta[3] + 49351680*costh^2*m2*nc^2*Pi*
    Zeta[3])/(25920*(-1 + costh)*(1 + costh)) + 
 Log[m2]*(((-30976*I)/3)*m2*nc^2*Log[mu2] - 
   ((16*I)/9)*(3292*m2*nc^2 + 11352*costh^2*m2*nc^2 + (2904*I)*m2*nc^2*Pi - 
     (1386*I)*costh^2*m2*nc^2*Pi - (3564*I)*Lb*m2*nc^2*Pi + 
     913*m2*nc^2*Pi^2 + 144*m2*nc^2*Zeta[3])) + 
 Log[2]*((((16*I)/3)*(-1247*m2*nc^2 - 12768*costh*m2*nc^2 + 
      735*costh^2*m2*nc^2 + 12768*costh^3*m2*nc^2 + 252*costh^4*m2*nc^2)*
     Log[4])/((-1 + costh)*(1 + costh)) - 576*m2*nc^2*Pi*Log[1 - costh]^2 + 
   (((-1982517*I)*m2*nc^2 - (1737688*I)*costh*m2*nc^2 + 
      (2106558*I)*costh^2*m2*nc^2 + (1648248*I)*costh^3*m2*nc^2 + 
      (125559*I)*costh^4*m2*nc^2 + (150528*I)*costh^5*m2*nc^2 + 
      216576*m2*nc^2*Pi + 32256*costh*m2*nc^2*Pi - 216576*costh^2*m2*nc^2*
       Pi - 64512*costh^3*m2*nc^2*Pi + 32256*costh^5*m2*nc^2*Pi + 
      165888*Lb*m2*nc^2*Pi - 165888*costh^2*Lb*m2*nc^2*Pi + 
      (82944*I)*m2*nc^2*Pi^2 - (82944*I)*costh^2*m2*nc^2*Pi^2)*
     Log[1 + costh])/(72*(-1 + costh)*(1 + costh)) - 
   576*m2*nc^2*Pi*Log[1 + costh]^2 + Log[1 - costh]*
    (((-1982517*I)*m2*nc^2 - (1737688*I)*costh*m2*nc^2 + 
       (2371158*I)*costh^2*m2*nc^2 + (1648248*I)*costh^3*m2*nc^2 - 
       (139041*I)*costh^4*m2*nc^2 + (150528*I)*costh^5*m2*nc^2 + 
       216576*m2*nc^2*Pi + 32256*costh*m2*nc^2*Pi - 216576*costh^2*m2*nc^2*
        Pi - 64512*costh^3*m2*nc^2*Pi + 32256*costh^5*m2*nc^2*Pi + 
       165888*Lb*m2*nc^2*Pi - 165888*costh^2*Lb*m2*nc^2*Pi + 
       (82944*I)*m2*nc^2*Pi^2 - (82944*I)*costh^2*m2*nc^2*Pi^2)/
      (72*(-1 + costh)*(1 + costh)) - 128*((7*I)*costh*m2*nc^2 - 
       (14*I)*costh^3*m2*nc^2 + 9*m2*nc^2*Pi)*Log[1 + costh]) + 
   ((30976*I)/3)*m2*nc^2*Log[m2] - ((30976*I)/3)*m2*nc^2*Log[mu2] + 
   (896*I)*(-(costh*m2*nc^2) + 2*costh^3*m2*nc^2)*PolyLog[2, (1 - costh)/2] + 
   (896*I)*(-(costh*m2*nc^2) + 2*costh^3*m2*nc^2)*PolyLog[2, (1 + costh)/2] + 
   ((-22825472*I)*m2*nc^2 - (103832064*I)*costh*m2*nc^2 + 
     (11288576*I)*costh^2*m2*nc^2 + (92703744*I)*costh^3*m2*nc^2 - 
     (4399104*I)*costh^4*m2*nc^2 + (33020928*I)*Lb*m2*nc^2 + 
     (89800704*I)*costh*Lb*m2*nc^2 - (12966912*I)*costh^2*Lb*m2*nc^2 - 
     (89800704*I)*costh^3*Lb*m2*nc^2 - (2322432*I)*costh^4*Lb*m2*nc^2 - 
     5246976*m2*nc^2*Pi + 4528128*costh^2*m2*nc^2*Pi + 
     718848*costh^4*m2*nc^2*Pi + 3649536*Lb*m2*nc^2*Pi - 
     2101248*costh^2*Lb*m2*nc^2*Pi - 1548288*costh^4*Lb*m2*nc^2*Pi + 
     1990656*Lb^2*m2*nc^2*Pi - 1990656*costh^2*Lb^2*m2*nc^2*Pi + 
     (5270034*I)*m2*nc^2*Pi^2 + (9031488*I)*costh*m2*nc^2*Pi^2 - 
     (4542672*I)*costh^2*m2*nc^2*Pi^2 - (10176768*I)*costh^3*m2*nc^2*Pi^2 - 
     (179235*I)*costh^4*m2*nc^2*Pi^2 + (2632896*I)*costh^5*m2*nc^2*Pi^2 + 
     (1990656*I)*Lb*m2*nc^2*Pi^2 - (1990656*I)*costh^2*Lb*m2*nc^2*Pi^2 - 
     414720*m2*nc^2*Pi^3 + 414720*costh^2*m2*nc^2*Pi^3 - 
     (24926508*I)*m2*nc^2*Zeta[3] + (9953280*I)*costh*m2*nc^2*Zeta[3] + 
     (32361768*I)*costh^2*m2*nc^2*Zeta[3] - (9953280*I)*costh^3*m2*nc^2*
      Zeta[3] - (9737280*I)*costh^4*m2*nc^2*Zeta[3])/
    (864*(-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_3.wl <==
((I/720)*(-2617888*m2*nc^2 + 586320*costh*m2*nc^2 + 3718240*costh^2*m2*nc^2 - 
    545460*costh^3*m2*nc^2 - 994560*costh^4*m2*nc^2 + 4095*costh^5*m2*nc^2)*
   Log[2]^3)/((-1 + costh)*(1 + costh)) + 
 ((I/24)*(178817*costh - 433472*costh^3 + 250656*costh^5)*m2*nc^2*Log[2]^4)/
  ((-1 + costh)*(1 + costh)) - 
 (((32*I)/3)*(-452*m2*nc^2 - 95*costh*m2*nc^2 + 1460*costh^2*m2*nc^2 - 
    1260*costh^3*m2*nc^2 - 1008*costh^4*m2*nc^2 + 504*costh^5*m2*nc^2)*
   Log[4]^2)/((-1 + costh)*(1 + costh)) + 
 ((7*I)/48)*(26051*costh*m2*nc^2 - 12288*costh^2*m2*nc^2 - 
   38755*costh^3*m2*nc^2 + 12288*costh^4*m2*nc^2)*Log[1 - costh]^2 - 
 ((I/150)*(-663981*m2*nc^2 + 2250575*costh*m2*nc^2 + 
    1247550*costh^2*m2*nc^2 - 5275300*costh^3*m2*nc^2 - 
    725025*costh^4*m2*nc^2 + 2104725*costh^5*m2*nc^2 + 16800*costh^6*m2*nc^2)*
   Log[1 - costh]*Log[1 + costh])/((-1 + costh)*(1 + costh)) - 
 ((7*I)/48)*(27985*costh*m2*nc^2 - 12288*costh^2*m2*nc^2 - 
   30977*costh^3*m2*nc^2 + 12288*costh^4*m2*nc^2)*Log[1 + costh]^2 + 
 Log[2]^2*(((-1/600*I)*(8915276*m2*nc^2 + 3994675*costh*m2*nc^2 - 
      32385800*costh^2*m2*nc^2 + 28921850*costh^3*m2*nc^2 + 
      22904700*costh^4*m2*nc^2 - 11866925*costh^5*m2*nc^2 + 
      67200*costh^6*m2*nc^2 + 2482200*costh*m2*nc^2*Pi^2 - 
      5149600*costh^3*m2*nc^2*Pi^2 + 2909200*costh^5*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) + ((64*I)/3)*(-157*m2*nc^2 + 
     63*costh^2*m2*nc^2)*Log[1 - costh] + 
   ((64*I)/3)*(-157*m2*nc^2 + 63*costh^2*m2*nc^2)*Log[1 + costh]) + 
 Log[4]*((((-4*I)/45)*(653750*m2*nc^2 + 761930*costh*m2*nc^2 - 
      1046720*costh^2*m2*nc^2 - 636300*costh^3*m2*nc^2 + 
      469560*costh^4*m2*nc^2 + 20160*costh^5*m2*nc^2 - 108480*Lb*m2*nc^2 + 
      52800*costh*Lb*m2*nc^2 + 350400*costh^2*Lb*m2*nc^2 - 
      453600*costh^3*Lb*m2*nc^2 - 241920*costh^4*Lb*m2*nc^2 + 
      196560*costh^5*Lb*m2*nc^2 - 11541*m2*nc^2*Pi^2 - 
      40800*costh*m2*nc^2*Pi^2 - 7185*costh^2*m2*nc^2*Pi^2 + 
      40800*costh^3*m2*nc^2*Pi^2 + 6720*costh^4*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) - (3360*I)*(-(costh*m2*nc^2) + 
     costh^3*m2*nc^2)*Log[1 - costh] - 
   (3360*I)*(-(costh*m2*nc^2) + costh^3*m2*nc^2)*Log[1 + costh]) + 
 (((4*I)/15)*(-174793*m2*nc^2 - 68000*costh*m2*nc^2 + 
    142975*costh^2*m2*nc^2 + 68000*costh^3*m2*nc^2 + 32340*costh^4*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/120)*(1425664 - 361190*costh - 1488640*costh^2 + 315500*costh^3 + 
    107520*costh^4 + 735*costh^5)*m2*nc^2*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/120)*(-3125296*m2*nc^2 - 4494945*costh*m2*nc^2 + 
    1815760*costh^2*m2*nc^2 + 4759680*costh^3*m2*nc^2 + 
    866880*costh^4*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 (((4*I)/15)*(-104341*m2*nc^2 - 52570*costh*m2*nc^2 + 
    125635*costh^2*m2*nc^2 + 26320*costh^3*m2*nc^2 - 29820*costh^4*m2*nc^2 + 
    26250*costh^5*m2*nc^2)*MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)) - 
 (4*I)*(-797*costh*m2*nc^2 + 203*costh^3*m2*nc^2)*MB[2, 1, -1, 1] + 
 ((I/60)*(609648*m2*nc^2 + 112565*costh*m2*nc^2 - 574800*costh^2*m2*nc^2 - 
    114980*costh^3*m2*nc^2 + 40320*costh^4*m2*nc^2 + 2415*costh^5*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((I/120)*(-1100144*m2*nc^2 + 3539835*costh*m2*nc^2 + 
    734480*costh^2*m2*nc^2 - 3414960*costh^3*m2*nc^2 + 
    557760*costh^4*m2*nc^2 + 139860*costh^5*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) - 
 (((8*I)/3)*(-1345*m2*nc^2 - 8521*costh*m2*nc^2 + 1507*costh^2*m2*nc^2 + 
    5896*costh^3*m2*nc^2 - 336*costh^4*m2*nc^2 + 2625*costh^5*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((I/120)*(-17712*m2*nc^2 + 61475*costh*m2*nc^2 - 189360*costh^2*m2*nc^2 - 
    47420*costh^3*m2*nc^2 + 87360*costh^4*m2*nc^2 + 45885*costh^5*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/2)*(1163*costh*m2*nc^2 - 7712*costh^3*m2*nc^2 + 5712*costh^5*m2*nc^2)*
   MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/2)*(29887*costh*m2*nc^2 - 84992*costh^3*m2*nc^2 + 50176*costh^5*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/2)*(69817*costh*m2*nc^2 - 161792*costh^3*m2*nc^2 + 
    93184*costh^5*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((2*I)*(2533*costh*m2*nc^2 - 6872*costh^3*m2*nc^2 + 4060*costh^5*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((I/12)*(-28075*m2*nc^2 - 106891*costh*m2*nc^2 - 137613*costh^2*m2*nc^2 + 
    77427*costh^3*m2*nc^2 + 107520*costh^4*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 ((7*I)/24)*(26051*costh*m2*nc^2 - 12288*costh^2*m2*nc^2 - 
   38755*costh^3*m2*nc^2 + 12288*costh^4*m2*nc^2)*
  PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((I/12)*(28075*m2*nc^2 + 50741*costh*m2*nc^2 - 39627*costh^2*m2*nc^2 - 
    175413*costh^3*m2*nc^2 + 107520*costh^4*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) - 
 ((I/600)*(-4059674*m2*nc^2 + 164125*costh*m2*nc^2 + 
    5604500*costh^2*m2*nc^2 - 30850*costh^3*m2*nc^2 - 
    5696250*costh^4*m2*nc^2 - 2378075*costh^5*m2*nc^2 + 
    2217600*costh^6*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/600)*(4059674*m2*nc^2 - 9620425*costh*m2*nc^2 - 
    2284100*costh^2*m2*nc^2 + 21690250*costh^3*m2*nc^2 - 
    4795350*costh^4*m2*nc^2 - 9825025*costh^5*m2*nc^2 + 
    2083200*costh^6*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)*(1 + costh)) - ((7*I)/24)*(27985*costh*m2*nc^2 - 
   12288*costh^2*m2*nc^2 - 30977*costh^3*m2*nc^2 + 12288*costh^4*m2*nc^2)*
  PolyLog[2, 1 - 2/(1 + costh)] + 
 (((3*I)/2)*(119599*costh*m2*nc^2 - 291552*costh^3*m2*nc^2 + 
    169008*costh^5*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/14400)*(-10623696*m2*nc^2*Pi^2 + 36009200*costh*m2*nc^2*Pi^2 + 
    19960800*costh^2*m2*nc^2*Pi^2 - 84404800*costh^3*m2*nc^2*Pi^2 - 
    11600400*costh^4*m2*nc^2*Pi^2 + 33675600*costh^5*m2*nc^2*Pi^2 + 
    268800*costh^6*m2*nc^2*Pi^2 - 29058535*costh*m2*nc^2*Pi^4 + 
    69736960*costh^3*m2*nc^2*Pi^4 - 40346880*costh^5*m2*nc^2*Pi^4 - 
    331523040*m2*nc^2*Zeta[3] - 110116650*costh*m2*nc^2*Zeta[3] + 
    212253600*costh^2*m2*nc^2*Zeta[3] + 72225300*costh^3*m2*nc^2*Zeta[3] + 
    96969600*costh^4*m2*nc^2*Zeta[3] + 118136025*costh^5*m2*nc^2*Zeta[3]))/
  ((-1 + costh)*(1 + costh)) + 
 Log[2]*((((-64*I)/3)*(284*costh*m2*nc^2 - 714*costh^3*m2*nc^2 + 
      315*costh^5*m2*nc^2)*Log[4])/((-1 + costh)*(1 + costh)) + 
   ((I/600)*(-2655924*m2*nc^2 + 8136925*costh*m2*nc^2 + 
      7140600*costh^2*m2*nc^2 - 18846850*costh^3*m2*nc^2 - 
      7200900*costh^4*m2*nc^2 + 7029925*costh^5*m2*nc^2 + 
      2217600*costh^6*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)) + 
   Log[1 - costh]*(((-1/600*I)*(2655924*m2*nc^2 - 17593225*costh*m2*nc^2 - 
        2839800*costh^2*m2*nc^2 + 40506250*costh^3*m2*nc^2 - 
        1400700*costh^4*m2*nc^2 - 19233025*costh^5*m2*nc^2 + 
        2083200*costh^6*m2*nc^2))/((-1 + costh)*(1 + costh)) - 
     ((64*I)/3)*(-157*m2*nc^2 + 63*costh^2*m2*nc^2)*Log[1 + costh]) - 
   ((64*I)/3)*(-157*m2*nc^2 + 63*costh^2*m2*nc^2)*PolyLog[2, (1 - costh)/2] - 
   ((64*I)/3)*(-157*m2*nc^2 + 63*costh^2*m2*nc^2)*PolyLog[2, (1 + costh)/2] - 
   ((I/1440)*(-167360000*m2*nc^2 - 195054080*costh*m2*nc^2 + 
      267960320*costh^2*m2*nc^2 + 162892800*costh^3*m2*nc^2 - 
      120207360*costh^4*m2*nc^2 - 5160960*costh^5*m2*nc^2 + 
      27770880*Lb*m2*nc^2 - 13516800*costh*Lb*m2*nc^2 - 
      89702400*costh^2*Lb*m2*nc^2 + 116121600*costh^3*Lb*m2*nc^2 + 
      61931520*costh^4*Lb*m2*nc^2 - 50319360*costh^5*Lb*m2*nc^2 - 
      2020352*m2*nc^2*Pi^2 + 2841870*costh*m2*nc^2*Pi^2 + 
      4780160*costh^2*m2*nc^2*Pi^2 - 3883140*costh^3*m2*nc^2*Pi^2 - 
      443520*costh^4*m2*nc^2*Pi^2 + 2554755*costh^5*m2*nc^2*Pi^2 - 
      173905740*costh*m2*nc^2*Zeta[3] + 401379840*costh^3*m2*nc^2*Zeta[3] - 
      230872320*costh^5*m2*nc^2*Zeta[3]))/((-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_4.wl <==
((I/72)*(74304*m2*nc^2 + 263808*costh*m2*nc^2 + 106251*costh^2*m2*nc^2 - 
    511040*costh^3*m2*nc^2 - 302856*costh^4*m2*nc^2 - 28080*costh^5*m2*nc^2 + 
    118062*costh^6*m2*nc^2 + 263760*costh^7*m2*nc^2)*Log[2]^3)/
  ((-1 + costh)*(1 + costh)) - 
 (((2*I)/3)*(-2267*m2*nc^2 - 6112*costh*m2*nc^2 + 5165*costh^2*m2*nc^2 + 
    6112*costh^3*m2*nc^2 - 10338*costh^4*m2*nc^2 + 7182*costh^6*m2*nc^2)*
   Log[2]^4)/((-1 + costh)*(1 + costh)) - 
 (((8*I)/45)*(74491*m2*nc^2 + 305520*costh*m2*nc^2 - 10605*costh^2*m2*nc^2 - 
    362640*costh^3*m2*nc^2 - 15120*costh^4*m2*nc^2 + 57120*costh^5*m2*nc^2)*
   Log[4]^2)/((-1 + costh)*(1 + costh)) - (256*m2*nc^2*Pi*Log[1 - costh]^3)/
  3 - (I/720)*(1442917*m2*nc^2 + 3456000*costh*m2*nc^2 + 
   3734812*costh^2*m2*nc^2 - 1843200*costh^3*m2*nc^2 - 
   3816113*costh^4*m2*nc^2 - 1612800*costh^5*m2*nc^2 - 
   (675840*I)*m2*nc^2*Pi - (414720*I)*costh^2*m2*nc^2*Pi - 
   (161280*I)*costh^4*m2*nc^2*Pi - (368640*I)*Lb*m2*nc^2*Pi + 
   184320*m2*nc^2*Pi^2)*Log[1 + costh]^2 - (256*m2*nc^2*Pi*Log[1 + costh]^3)/
  3 + Log[4]*((((-4*I)/675)*(-4180331*m2*nc^2 - 15078150*costh*m2*nc^2 + 
      4674600*costh^2*m2*nc^2 + 14701500*costh^3*m2*nc^2 - 
      2315250*costh^4*m2*nc^2 - 1890000*costh^5*m2*nc^2 - 
      151200*costh^6*m2*nc^2 + 4858260*Lb*m2*nc^2 + 16516800*costh*Lb*m2*
       nc^2 - 3681900*costh^2*Lb*m2*nc^2 - 16315200*costh^3*Lb*m2*nc^2 + 
      4017600*costh^4*Lb*m2*nc^2 - 2016000*costh^5*Lb*m2*nc^2 - 
      2268000*costh^6*Lb*m2*nc^2 + 1814400*costh^7*Lb*m2*nc^2 + 
      800250*costh*m2*nc^2*Pi^2 - 1372200*costh^3*m2*nc^2*Pi^2 + 
      768600*costh^5*m2*nc^2*Pi^2))/((-1 + costh)*(1 + costh)) - 
   (192*I)*(-6*m2*nc^2 + 28*costh*m2*nc^2 + 41*costh^2*m2*nc^2 - 
     56*costh^3*m2*nc^2 - 35*costh^4*m2*nc^2 + 28*costh^5*m2*nc^2)*
    Log[1 - costh] - (192*I)*(-6*m2*nc^2 + 28*costh*m2*nc^2 + 
     41*costh^2*m2*nc^2 - 56*costh^3*m2*nc^2 - 35*costh^4*m2*nc^2 + 
     28*costh^5*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((53760147*I)*m2*nc^2 + (185906548*I)*costh*m2*nc^2 - 
     (62369665*I)*costh^2*m2*nc^2 - (182201240*I)*costh^3*m2*nc^2 + 
     (36374625*I)*costh^4*m2*nc^2 - (10263036*I)*costh^5*m2*nc^2 - 
     (15702771*I)*costh^6*m2*nc^2 + (6103776*I)*costh^7*m2*nc^2 - 
     913920*m2*nc^2*Pi - 126720*costh*m2*nc^2*Pi + 1651200*costh^2*m2*nc^2*
      Pi - 311040*costh^3*m2*nc^2*Pi - 1359360*costh^4*m2*nc^2*Pi + 
     1002240*costh^5*m2*nc^2*Pi + 622080*costh^6*m2*nc^2*Pi - 
     564480*costh^7*m2*nc^2*Pi + (1145160*I)*m2*nc^2*Pi^2 + 
     (1178880*I)*costh*m2*nc^2*Pi^2 - (1110600*I)*costh^2*m2*nc^2*Pi^2 - 
     (1178880*I)*costh^3*m2*nc^2*Pi^2 + (144600*I)*costh^4*m2*nc^2*Pi^2 - 
     (29400*I)*costh^6*m2*nc^2*Pi^2)/(360*(-1 + costh)*(1 + costh)) - 
   ((128*I)/3)*(-62*costh*m2*nc^2 + 33*costh^3*m2*nc^2 + 84*costh^5*m2*nc^2)*
    Log[1 - costh] - ((128*I)/3)*(-62*costh*m2*nc^2 + 33*costh^3*m2*nc^2 + 
     84*costh^5*m2*nc^2)*Log[1 + costh]) + 
 Log[1 - costh]^2*((-1/720*I)*(1442917*m2*nc^2 + 3456000*costh*m2*nc^2 + 
     3169072*costh^2*m2*nc^2 - 1843200*costh^3*m2*nc^2 - 
     7257173*costh^4*m2*nc^2 - 1612800*costh^5*m2*nc^2 - 
     (675840*I)*m2*nc^2*Pi - (414720*I)*costh^2*m2*nc^2*Pi - 
     (161280*I)*costh^4*m2*nc^2*Pi - (368640*I)*Lb*m2*nc^2*Pi + 
     184320*m2*nc^2*Pi^2) - 256*m2*nc^2*Pi*Log[1 + costh]) + 
 ((15488*I)/3)*m2*nc^2*Log[m2]^2 + ((15488*I)/3)*m2*nc^2*Log[mu2]^2 + 
 Log[1 + costh]*((16*(164*m2*nc^2*Pi + 834*costh^2*m2*nc^2*Pi + 
      429*costh^4*m2*nc^2*Pi - 2112*Lb*m2*nc^2*Pi - 1296*costh^2*Lb*m2*nc^2*
       Pi - 504*costh^4*Lb*m2*nc^2*Pi - 576*Lb^2*m2*nc^2*Pi + 
      (528*I)*m2*nc^2*Pi^2 - (648*I)*costh^2*m2*nc^2*Pi^2 - 
      (252*I)*costh^4*m2*nc^2*Pi^2 - (576*I)*Lb*m2*nc^2*Pi^2 + 
      48*m2*nc^2*Pi^3))/9 - 2816*m2*nc^2*Pi*Log[m2] + 
   2816*m2*nc^2*Pi*Log[mu2]) + Log[1 - costh]*
  ((16*(164*m2*nc^2*Pi + 834*costh^2*m2*nc^2*Pi + 429*costh^4*m2*nc^2*Pi - 
      2112*Lb*m2*nc^2*Pi - 1296*costh^2*Lb*m2*nc^2*Pi - 
      504*costh^4*Lb*m2*nc^2*Pi - 576*Lb^2*m2*nc^2*Pi + 
      (528*I)*m2*nc^2*Pi^2 - (648*I)*costh^2*m2*nc^2*Pi^2 - 
      (252*I)*costh^4*m2*nc^2*Pi^2 - (576*I)*Lb*m2*nc^2*Pi^2 + 
      48*m2*nc^2*Pi^3))/9 + 
   (((10900247*I)*m2*nc^2 + (8127674*I)*costh*m2*nc^2 - 
      (18993825*I)*costh^2*m2*nc^2 - (5783500*I)*costh^3*m2*nc^2 + 
      (12820485*I)*costh^4*m2*nc^2 - (945918*I)*costh^5*m2*nc^2 - 
      (5781307*I)*costh^6*m2*nc^2 - (1625232*I)*costh^7*m2*nc^2 + 
      49920*m2*nc^2*Pi - 63360*costh*m2*nc^2*Pi + 364800*costh^2*m2*nc^2*Pi - 
      155520*costh^3*m2*nc^2*Pi - 253440*costh^4*m2*nc^2*Pi + 
      501120*costh^5*m2*nc^2*Pi - 161280*costh^6*m2*nc^2*Pi - 
      282240*costh^7*m2*nc^2*Pi + 184320*Lb*m2*nc^2*Pi - 
      184320*costh^2*Lb*m2*nc^2*Pi + (92160*I)*m2*nc^2*Pi^2 - 
      (92160*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (180*(-1 + costh)*(1 + costh)) - 256*m2*nc^2*Pi*Log[1 + costh]^2 - 
   2816*m2*nc^2*Pi*Log[m2] + 2816*m2*nc^2*Pi*Log[mu2]) - 
 (((8*I)/3)*(11731*costh*m2*nc^2 - 29398*costh^3*m2*nc^2 + 
    17724*costh^5*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/12)*(-190760*m2*nc^2 + 39264*costh*m2*nc^2 + 257457*costh^2*m2*nc^2 - 
    44608*costh^3*m2*nc^2 - 49704*costh^4*m2*nc^2 - 3888*costh^5*m2*nc^2 - 
    12754*costh^6*m2*nc^2 + 4368*costh^7*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/4)*(-50010*m2*nc^2 - 131280*costh*m2*nc^2 + 27241*costh^2*m2*nc^2 + 
    238784*costh^3*m2*nc^2 + 11536*costh^4*m2*nc^2 - 91392*costh^5*m2*nc^2 + 
    2912*costh^6*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 (((8*I)/3)*(7841*m2*nc^2 - 15491*costh*m2*nc^2 - 7242*costh^2*m2*nc^2 + 
    52888*costh^3*m2*nc^2 - 9909*costh^4*m2*nc^2 - 51096*costh^5*m2*nc^2 + 
    9310*costh^6*m2*nc^2 + 12768*costh^7*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)) + 
 ((4*I)/3)*(-14473*m2*nc^2 - 7344*costh*m2*nc^2 - 7447*costh^2*m2*nc^2 - 
   4080*costh^3*m2*nc^2 + 20006*costh^4*m2*nc^2 + 11424*costh^5*m2*nc^2)*
  MB[2, 1, -1, 1] + ((I/3)*(-29114*m2*nc^2 + 28152*costh*m2*nc^2 + 
    90927*costh^2*m2*nc^2 - 65952*costh^3*m2*nc^2 - 88140*costh^4*m2*nc^2 + 
    31176*costh^5*m2*nc^2 + 26327*costh^6*m2*nc^2 + 2520*costh^7*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/12)*(281854*m2*nc^2 + 439792*costh*m2*nc^2 - 327843*costh^2*m2*nc^2 - 
    620800*costh^3*m2*nc^2 + 68208*costh^4*m2*nc^2 + 177792*costh^5*m2*nc^2 + 
    2744*costh^6*m2*nc^2 + 24192*costh^7*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + 
 (((8*I)/3)*(7841*m2*nc^2 + 9634*costh*m2*nc^2 - 7242*costh^2*m2*nc^2 - 
    6440*costh^3*m2*nc^2 - 9909*costh^4*m2*nc^2 - 16152*costh^5*m2*nc^2 + 
    9310*costh^6*m2*nc^2 + 12768*costh^7*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/6)*(-49840*m2*nc^2 + 1304*costh*m2*nc^2 + 137949*costh^2*m2*nc^2 - 
    23056*costh^3*m2*nc^2 - 153981*costh^4*m2*nc^2 + 13872*costh^5*m2*nc^2 + 
    68698*costh^6*m2*nc^2 + 1344*costh^7*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)) - 
 ((4*I)*(3743*m2*nc^2 - 672*costh*m2*nc^2 - 3155*costh^2*m2*nc^2 + 
    672*costh^3*m2*nc^2 - 2089*costh^4*m2*nc^2 + 1393*costh^6*m2*nc^2)*
   MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((8*I)*(-1862*m2*nc^2 - 3648*costh*m2*nc^2 + 2948*costh^2*m2*nc^2 + 
    3648*costh^3*m2*nc^2 - 4225*costh^4*m2*nc^2 + 2821*costh^6*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 ((8*I)*(966*m2*nc^2 - 384*costh*m2*nc^2 - 132*costh^2*m2*nc^2 + 
    384*costh^3*m2*nc^2 - 2695*costh^4*m2*nc^2 + 1939*costh^6*m2*nc^2)*
   MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) + 
 ((4*I)*(2905*m2*nc^2 + 160*costh*m2*nc^2 - 1897*costh^2*m2*nc^2 - 
    160*costh^3*m2*nc^2 - 3469*costh^4*m2*nc^2 + 2317*costh^6*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/60)*(-1742248*m2*nc^2 - 2102879*costh*m2*nc^2 + 848441*costh^2*m2*nc^2 + 
    1061871*costh^3*m2*nc^2 + 169071*costh^4*m2*nc^2 + 
    179200*costh^5*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 (I/360)*(-1442917*m2*nc^2 - 3456000*costh*m2*nc^2 - 
   3169072*costh^2*m2*nc^2 + 1843200*costh^3*m2*nc^2 + 
   7257173*costh^4*m2*nc^2 + 1612800*costh^5*m2*nc^2)*
  PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((I/60)*(-1742248*m2*nc^2 - 662831*costh*m2*nc^2 + 1873351*costh^2*m2*nc^2 - 
    619641*costh^3*m2*nc^2 + 1109241*costh^4*m2*nc^2 + 
    179200*costh^5*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) + 
 (((12789923*I)*m2*nc^2 + (17547562*I)*costh*m2*nc^2 - 
    (17987835*I)*costh^2*m2*nc^2 - (15585620*I)*costh^3*m2*nc^2 + 
    (12733245*I)*costh^4*m2*nc^2 - (1600662*I)*costh^5*m2*nc^2 - 
    (8821701*I)*costh^6*m2*nc^2 - (1637664*I)*costh^7*m2*nc^2 - 
    576000*m2*nc^2*Pi - 126720*costh*m2*nc^2*Pi + 990720*costh^2*m2*nc^2*Pi - 
    311040*costh^3*m2*nc^2*Pi - 253440*costh^4*m2*nc^2*Pi + 
    1002240*costh^5*m2*nc^2*Pi - 161280*costh^6*m2*nc^2*Pi - 
    564480*costh^7*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (360*(-1 + costh)*(1 + costh)) + 
 (((12789923*I)*m2*nc^2 + (5280874*I)*costh*m2*nc^2 - 
    (28998375*I)*costh^2*m2*nc^2 - (9343940*I)*costh^3*m2*nc^2 + 
    (18152325*I)*costh^4*m2*nc^2 + (6069210*I)*costh^5*m2*nc^2 - 
    (3230241*I)*costh^6*m2*nc^2 - (1637664*I)*costh^7*m2*nc^2 - 
    576000*m2*nc^2*Pi - 126720*costh*m2*nc^2*Pi + 990720*costh^2*m2*nc^2*Pi - 
    311040*costh^3*m2*nc^2*Pi - 253440*costh^4*m2*nc^2*Pi + 
    1002240*costh^5*m2*nc^2*Pi - 161280*costh^6*m2*nc^2*Pi - 
    564480*costh^7*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (360*(-1 + costh)*(1 + costh)) + 
 (I/360)*(-1442917*m2*nc^2 - 3456000*costh*m2*nc^2 - 
   3734812*costh^2*m2*nc^2 + 1843200*costh^3*m2*nc^2 + 
   3816113*costh^4*m2*nc^2 + 1612800*costh^5*m2*nc^2)*
  PolyLog[2, 1 - 2/(1 + costh)] - 
 ((4*I)*(-5325*m2*nc^2 - 25120*costh*m2*nc^2 + 17505*costh^2*m2*nc^2 + 
    25120*costh^3*m2*nc^2 - 43441*costh^4*m2*nc^2 + 30121*costh^6*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((16*I)/9)*Log[mu2]*(1048*m2*nc^2 - 4224*costh^2*m2*nc^2 + 
   19008*costh^4*m2*nc^2 + (2904*I)*m2*nc^2*Pi - 
   (1782*I)*costh^2*m2*nc^2*Pi - (693*I)*costh^4*m2*nc^2*Pi - 
   (3168*I)*Lb*m2*nc^2*Pi + 814*m2*nc^2*Pi^2 + 144*m2*nc^2*Zeta[3]) + 
 ((-81750016*I)*m2*nc^2 + (705980416*I)*costh^2*m2*nc^2 - 
   (1942886400*I)*costh^4*m2*nc^2 + (1318656000*I)*costh^6*m2*nc^2 - 
   36994560*m2*nc^2*Pi - 112673280*costh^2*m2*nc^2*Pi + 
   354792960*costh^4*m2*nc^2*Pi - 205125120*costh^6*m2*nc^2*Pi - 
   7557120*Lb*m2*nc^2*Pi - 30873600*costh^2*Lb*m2*nc^2*Pi + 
   18662400*costh^4*Lb*m2*nc^2*Pi + 19768320*costh^6*Lb*m2*nc^2*Pi + 
   48660480*Lb^2*m2*nc^2*Pi - 18800640*costh^2*Lb^2*m2*nc^2*Pi - 
   18247680*costh^4*Lb^2*m2*nc^2*Pi - 11612160*costh^6*Lb^2*m2*nc^2*Pi + 
   8847360*Lb^3*m2*nc^2*Pi - 8847360*costh^2*Lb^3*m2*nc^2*Pi - 
   (108673044*I)*m2*nc^2*Pi^2 - (97532088*I)*costh*m2*nc^2*Pi^2 + 
   (173309580*I)*costh^2*m2*nc^2*Pi^2 + (69402000*I)*costh^3*m2*nc^2*Pi^2 - 
   (119769660*I)*costh^4*m2*nc^2*Pi^2 + (11351016*I)*costh^5*m2*nc^2*Pi^2 + 
   (67785924*I)*costh^6*m2*nc^2*Pi^2 + (19502784*I)*costh^7*m2*nc^2*Pi^2 - 
   (24330240*I)*Lb*m2*nc^2*Pi^2 + (54190080*I)*costh^2*Lb*m2*nc^2*Pi^2 - 
   (18247680*I)*costh^4*Lb*m2*nc^2*Pi^2 - (11612160*I)*costh^6*Lb*m2*nc^2*
    Pi^2 + (13271040*I)*Lb^2*m2*nc^2*Pi^2 - (13271040*I)*costh^2*Lb^2*m2*nc^2*
    Pi^2 + 16128000*m2*nc^2*Pi^3 + 760320*costh*m2*nc^2*Pi^3 - 
   21035520*costh^2*m2*nc^2*Pi^3 + 1866240*costh^3*m2*nc^2*Pi^3 - 
   2453760*costh^4*m2*nc^2*Pi^3 - 6013440*costh^5*m2*nc^2*Pi^3 + 
   7361280*costh^6*m2*nc^2*Pi^3 + 3386880*costh^7*m2*nc^2*Pi^3 - 
   2211840*Lb*m2*nc^2*Pi^3 + 2211840*costh^2*Lb*m2*nc^2*Pi^3 - 
   (1555632*I)*m2*nc^2*Pi^4 - (11289600*I)*costh*m2*nc^2*Pi^4 + 
   (7887456*I)*costh^2*m2*nc^2*Pi^4 + (11289600*I)*costh^3*m2*nc^2*Pi^4 - 
   (22126248*I)*costh^4*m2*nc^2*Pi^4 + (15486408*I)*costh^6*m2*nc^2*Pi^4 - 
   (481287330*I)*m2*nc^2*Zeta[3] - (1027645920*I)*costh*m2*nc^2*Zeta[3] + 
   (802572885*I)*costh^2*m2*nc^2*Zeta[3] + (1147137120*I)*costh^3*m2*nc^2*
    Zeta[3] - (823824270*I)*costh^4*m2*nc^2*Zeta[3] + 
   (121240800*I)*costh^5*m2*nc^2*Zeta[3] + (434439180*I)*costh^6*m2*nc^2*
    Zeta[3] - (218816640*I)*costh^7*m2*nc^2*Zeta[3] - 
   21565440*m2*nc^2*Pi*Zeta[3] + 21565440*costh^2*m2*nc^2*Pi*Zeta[3])/
  (12960*(-1 + costh)*(1 + costh)) + 
 Log[m2]*(((-30976*I)/3)*m2*nc^2*Log[mu2] - 
   ((16*I)/9)*(1048*m2*nc^2 - 4224*costh^2*m2*nc^2 + 19008*costh^4*m2*nc^2 + 
     (2904*I)*m2*nc^2*Pi - (1782*I)*costh^2*m2*nc^2*Pi - 
     (693*I)*costh^4*m2*nc^2*Pi - (3168*I)*Lb*m2*nc^2*Pi + 814*m2*nc^2*Pi^2 + 
     144*m2*nc^2*Zeta[3])) + 
 Log[2]*((((-16*I)/9)*(10879*m2*nc^2 + 68736*costh*m2*nc^2 - 
      20433*costh^2*m2*nc^2 - 56640*costh^3*m2*nc^2 + 18432*costh^4*m2*nc^2 - 
      18144*costh^5*m2*nc^2 - 7560*costh^6*m2*nc^2 + 6048*costh^7*m2*nc^2)*
     Log[4])/((-1 + costh)*(1 + costh)) - 512*m2*nc^2*Pi*Log[1 - costh]^2 + 
   (((-22413971*I)*m2*nc^2 - (23582068*I)*costh*m2*nc^2 + 
      (29198475*I)*costh^2*m2*nc^2 + (28478360*I)*costh^3*m2*nc^2 - 
      (7583805*I)*costh^4*m2*nc^2 - (9950724*I)*costh^5*m2*nc^2 + 
      (2908101*I)*costh^6*m2*nc^2 + (5508384*I)*costh^7*m2*nc^2 + 
      1251840*m2*nc^2*Pi + 126720*costh*m2*nc^2*Pi - 
      1251840*costh^2*m2*nc^2*Pi + 311040*costh^3*m2*nc^2*Pi - 
      1002240*costh^5*m2*nc^2*Pi + 564480*costh^7*m2*nc^2*Pi + 
      737280*Lb*m2*nc^2*Pi - 737280*costh^2*Lb*m2*nc^2*Pi + 
      (368640*I)*m2*nc^2*Pi^2 - (368640*I)*costh^2*m2*nc^2*Pi^2)*
     Log[1 + costh])/(360*(-1 + costh)*(1 + costh)) - 
   512*m2*nc^2*Pi*Log[1 + costh]^2 + Log[1 - costh]*
    (((-22413971*I)*m2*nc^2 - (23582068*I)*costh*m2*nc^2 + 
       (29764215*I)*costh^2*m2*nc^2 + (28478360*I)*costh^3*m2*nc^2 - 
       (4708485*I)*costh^4*m2*nc^2 - (9950724*I)*costh^5*m2*nc^2 - 
       (532959*I)*costh^6*m2*nc^2 + (5508384*I)*costh^7*m2*nc^2 + 
       1251840*m2*nc^2*Pi + 126720*costh*m2*nc^2*Pi - 1251840*costh^2*m2*nc^2*
        Pi + 311040*costh^3*m2*nc^2*Pi - 1002240*costh^5*m2*nc^2*Pi + 
       564480*costh^7*m2*nc^2*Pi + 737280*Lb*m2*nc^2*Pi - 
       737280*costh^2*Lb*m2*nc^2*Pi + (368640*I)*m2*nc^2*Pi^2 - 
       (368640*I)*costh^2*m2*nc^2*Pi^2)/(360*(-1 + costh)*(1 + costh)) - 
     (128*((62*I)*costh*m2*nc^2 - (33*I)*costh^3*m2*nc^2 - 
        (84*I)*costh^5*m2*nc^2 + 24*m2*nc^2*Pi)*Log[1 + costh])/3) + 
   ((30976*I)/3)*m2*nc^2*Log[m2] - ((30976*I)/3)*m2*nc^2*Log[mu2] + 
   ((128*I)/3)*(-62*costh*m2*nc^2 + 33*costh^3*m2*nc^2 + 84*costh^5*m2*nc^2)*
    PolyLog[2, (1 - costh)/2] + ((128*I)/3)*(-62*costh*m2*nc^2 + 
     33*costh^3*m2*nc^2 + 84*costh^5*m2*nc^2)*PolyLog[2, (1 + costh)/2] + 
   ((-512667008*I)*m2*nc^2 - (1930003200*I)*costh*m2*nc^2 + 
     (671165440*I)*costh^2*m2*nc^2 + (1881792000*I)*costh^3*m2*nc^2 - 
     (411859200*I)*costh^4*m2*nc^2 - (241920000*I)*costh^5*m2*nc^2 + 
     (921600*I)*costh^6*m2*nc^2 + (621857280*I)*Lb*m2*nc^2 + 
     (2114150400*I)*costh*Lb*m2*nc^2 - (471283200*I)*costh^2*Lb*m2*nc^2 - 
     (2088345600*I)*costh^3*Lb*m2*nc^2 + (514252800*I)*costh^4*Lb*m2*nc^2 - 
     (258048000*I)*costh^5*Lb*m2*nc^2 - (290304000*I)*costh^6*Lb*m2*nc^2 + 
     (232243200*I)*costh^7*Lb*m2*nc^2 - 59481600*m2*nc^2*Pi + 
     27225600*costh^2*m2*nc^2*Pi + 52761600*costh^4*m2*nc^2*Pi - 
     20505600*costh^6*m2*nc^2*Pi + 40550400*Lb*m2*nc^2*Pi - 
     15667200*costh^2*Lb*m2*nc^2*Pi - 15206400*costh^4*Lb*m2*nc^2*Pi - 
     9676800*costh^6*Lb*m2*nc^2*Pi + 22118400*Lb^2*m2*nc^2*Pi - 
     22118400*costh^2*Lb^2*m2*nc^2*Pi + (118222500*I)*m2*nc^2*Pi^2 + 
     (274408800*I)*costh*m2*nc^2*Pi^2 - (139847775*I)*costh^2*m2*nc^2*Pi^2 - 
     (359140800*I)*costh^3*m2*nc^2*Pi^2 + (53320500*I)*costh^4*m2*nc^2*Pi^2 + 
     (53982000*I)*costh^5*m2*nc^2*Pi^2 - (20991750*I)*costh^6*m2*nc^2*Pi^2 + 
     (49719600*I)*costh^7*m2*nc^2*Pi^2 + (22118400*I)*Lb*m2*nc^2*Pi^2 - 
     (22118400*I)*costh^2*Lb*m2*nc^2*Pi^2 - 4608000*m2*nc^2*Pi^3 + 
     4608000*costh^2*m2*nc^2*Pi^3 - (253497600*I)*m2*nc^2*Zeta[3] + 
     (110592000*I)*costh*m2*nc^2*Zeta[3] + (18532800*I)*costh^2*m2*nc^2*
      Zeta[3] - (110592000*I)*costh^3*m2*nc^2*Zeta[3] + 
     (754941600*I)*costh^4*m2*nc^2*Zeta[3] - (546285600*I)*costh^6*m2*nc^2*
      Zeta[3])/(10800*(-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_5.wl <==
((I/72)*(-300208*m2*nc^2 - 23760*costh*m2*nc^2 + 174416*costh^2*m2*nc^2 + 
    192879*costh^3*m2*nc^2 + 508960*costh^4*m2*nc^2 - 
    237897*costh^5*m2*nc^2 - 371616*costh^6*m2*nc^2 + 73773*costh^7*m2*nc^2)*
   Log[2]^3)/((-1 + costh)*(1 + costh)) + 
 (((2*I)/3)*(15379*costh*m2*nc^2 - 1521*costh^3*m2*nc^2 - 
    50229*costh^5*m2*nc^2 + 36113*costh^7*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)*(1 + costh)) - 
 (((16*I)/45)*(-24936*m2*nc^2 - 52135*costh*m2*nc^2 + 31896*costh^2*m2*nc^2 + 
    95040*costh^3*m2*nc^2 + 58560*costh^4*m2*nc^2 - 104040*costh^5*m2*nc^2 - 
    65520*costh^6*m2*nc^2 + 30240*costh^7*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)) + (I/144)*(254911*costh*m2*nc^2 - 
   460800*costh^2*m2*nc^2 + 1569928*costh^3*m2*nc^2 + 
   245760*costh^4*m2*nc^2 - 2565479*costh^5*m2*nc^2 + 215040*costh^6*m2*nc^2)*
  Log[1 - costh]^2 + ((I/6300)*(20810654*m2*nc^2 - 62600321*costh*m2*nc^2 + 
    103048316*costh^2*m2*nc^2 + 54631871*costh^3*m2*nc^2 - 
    287247450*costh^4*m2*nc^2 + 93708685*costh^5*m2*nc^2 + 
    170130240*costh^6*m2*nc^2 - 38980235*costh^7*m2*nc^2 + 
    1011360*costh^8*m2*nc^2)*Log[1 - costh]*Log[1 + costh])/
  ((-1 + costh)*(1 + costh)) - (I/144)*(545873*costh*m2*nc^2 - 
   460800*costh^2*m2*nc^2 + 920852*costh^3*m2*nc^2 + 245760*costh^4*m2*nc^2 - 
   1587733*costh^5*m2*nc^2 + 215040*costh^6*m2*nc^2)*Log[1 + costh]^2 + 
 Log[2]^2*(((I/12600)*(-405231812*m2*nc^2 - 535735067*costh*m2*nc^2 + 
      777672952*costh^2*m2*nc^2 + 1454876017*costh^3*m2*nc^2 + 
      474900300*costh^4*m2*nc^2 - 2570050105*costh^5*m2*nc^2 - 
      833857920*costh^6*m2*nc^2 + 1115974755*costh^7*m2*nc^2 + 
      2022720*costh^8*m2*nc^2 - 68867400*costh*m2*nc^2*Pi^2 + 
      8169000*costh^3*m2*nc^2*Pi^2 + 195606600*costh^5*m2*nc^2*Pi^2 - 
      140149800*costh^7*m2*nc^2*Pi^2))/((-1 + costh)*(1 + costh)) + 
   ((64*I)/15)*(-914*m2*nc^2 - 435*costh^2*m2*nc^2 + 1155*costh^4*m2*nc^2)*
    Log[1 - costh] + ((64*I)/15)*(-914*m2*nc^2 - 435*costh^2*m2*nc^2 + 
     1155*costh^4*m2*nc^2)*Log[1 + costh]) + 
 Log[4]*((((-4*I)/675)*(15857802*m2*nc^2 + 36790855*costh*m2*nc^2 - 
      4504392*costh^2*m2*nc^2 - 52568400*costh^3*m2*nc^2 - 
      28340160*costh^4*m2*nc^2 + 17773650*costh^5*m2*nc^2 + 
      19207860*costh^6*m2*nc^2 - 252000*costh^7*m2*nc^2 - 
      2992320*Lb*m2*nc^2 - 5428200*costh*Lb*m2*nc^2 + 
      3827520*costh^2*Lb*m2*nc^2 + 14688000*costh^3*Lb*m2*nc^2 + 
      7027200*costh^4*Lb*m2*nc^2 - 21535200*costh^5*Lb*m2*nc^2 - 
      7862400*costh^6*Lb*m2*nc^2 + 8568000*costh^7*Lb*m2*nc^2 - 
      103035*m2*nc^2*Pi^2 - 669600*costh*m2*nc^2*Pi^2 + 
      45585*costh^2*m2*nc^2*Pi^2 + 669600*costh^3*m2*nc^2*Pi^2 - 
      378600*costh^4*m2*nc^2*Pi^2 + 239400*costh^6*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) - ((64*I)/3)*(-115*costh*m2*nc^2 - 
     571*costh^3*m2*nc^2 + 686*costh^5*m2*nc^2)*Log[1 - costh] - 
   ((64*I)/3)*(-115*costh*m2*nc^2 - 571*costh^3*m2*nc^2 + 
     686*costh^5*m2*nc^2)*Log[1 + costh]) + 
 (((4*I)/15)*(-185513*m2*nc^2 - 74400*costh*m2*nc^2 + 
    230743*costh^2*m2*nc^2 + 74400*costh^3*m2*nc^2 - 163100*costh^4*m2*nc^2 + 
    118440*costh^6*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)) + 
 ((I/60)*(-793984 + 113782*costh + 695424*costh^2 + 109293*costh^3 + 
    262400*costh^4 - 254835*costh^5 - 188160*costh^6 + 56735*costh^7)*m2*nc^2*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/60)*(-1573432*m2*nc^2 - 3106077*costh*m2*nc^2 + 
    1930312*costh^2*m2*nc^2 + 4140192*costh^3*m2*nc^2 - 
    2073600*costh^4*m2*nc^2 - 954240*costh^5*m2*nc^2 + 
    1475040*costh^6*m2*nc^2 + 67200*costh^7*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) - 
 (((4*I)/15)*(-109513*m2*nc^2 - 262736*costh*m2*nc^2 + 
    59023*costh^2*m2*nc^2 + 718356*costh^3*m2*nc^2 + 169280*costh^4*m2*nc^2 - 
    741780*costh^5*m2*nc^2 - 128100*costh^6*m2*nc^2 + 286160*costh^7*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)) - 
 ((8*I)/3)*(6284*costh*m2*nc^2 - 16909*costh^3*m2*nc^2 + 
   8876*costh^5*m2*nc^2)*MB[2, 1, -1, 1] + 
 ((I/30)*(348424*m2*nc^2 - 116291*costh*m2*nc^2 - 279544*costh^2*m2*nc^2 + 
    427551*costh^3*m2*nc^2 - 79920*costh^4*m2*nc^2 - 467325*costh^5*m2*nc^2 + 
    52080*costh^6*m2*nc^2 + 156065*costh^7*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/60)*(-536792*m2*nc^2 + 681343*costh*m2*nc^2 + 1026792*costh^2*m2*nc^2 + 
    1667412*costh^3*m2*nc^2 - 1376320*costh^4*m2*nc^2 - 
    3041820*costh^5*m2*nc^2 + 991200*costh^6*m2*nc^2 + 
    840140*costh^7*m2*nc^2)*MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 (((8*I)/15)*(-7797*m2*nc^2 - 149224*costh*m2*nc^2 + 4527*costh^2*m2*nc^2 + 
    377034*costh^3*m2*nc^2 + 8200*costh^4*m2*nc^2 - 370890*costh^5*m2*nc^2 - 
    5880*costh^6*m2*nc^2 + 143080*costh^7*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/60)*(5432*m2*nc^2 - 112637*costh*m2*nc^2 - 10472*costh^2*m2*nc^2 + 
    393237*costh^3*m2*nc^2 - 206480*costh^4*m2*nc^2 - 
    288915*costh^5*m2*nc^2 + 146160*costh^6*m2*nc^2 + 41615*costh^7*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((4*I)*(317*costh*m2*nc^2 + 379*costh^3*m2*nc^2 - 2729*costh^5*m2*nc^2 + 
    1925*costh^7*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((48*I)*(449*costh*m2*nc^2 - 26*costh^3*m2*nc^2 - 1694*costh^5*m2*nc^2 + 
    1218*costh^7*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) - 
 ((48*I)*(989*costh*m2*nc^2 - 96*costh^3*m2*nc^2 - 3120*costh^5*m2*nc^2 + 
    2240*costh^7*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((4*I)*(1803*costh*m2*nc^2 + 161*costh^3*m2*nc^2 - 7099*costh^5*m2*nc^2 + 
    4991*costh^7*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((I/60)*(-215657*m2*nc^2 - 226937*costh*m2*nc^2 - 1009675*costh^2*m2*nc^2 - 
    1392395*costh^3*m2*nc^2 - 304620*costh^4*m2*nc^2 + 
    1015700*costh^5*m2*nc^2 + 752640*costh^6*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 (I/72)*(254911*costh*m2*nc^2 - 460800*costh^2*m2*nc^2 + 
   1569928*costh^3*m2*nc^2 + 245760*costh^4*m2*nc^2 - 
   2565479*costh^5*m2*nc^2 + 215040*costh^6*m2*nc^2)*
  PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((I/60)*(215657*m2*nc^2 - 204377*costh*m2*nc^2 - 779605*costh^2*m2*nc^2 + 
    1162325*costh^3*m2*nc^2 + 1191140*costh^4*m2*nc^2 - 
    2511460*costh^5*m2*nc^2 + 752640*costh^6*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) - 
 ((I/12600)*(-86909278*m2*nc^2 + 27304067*costh*m2*nc^2 - 
    289831612*costh^2*m2*nc^2 - 255256267*costh^3*m2*nc^2 + 
    679279650*costh^4*m2*nc^2 + 528852205*costh^5*m2*nc^2 - 
    390127080*costh^6*m2*nc^2 - 357947205*costh^7*m2*nc^2 + 
    35609280*costh^8*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/12600)*(86909278*m2*nc^2 - 167441267*costh*m2*nc^2 + 
    80100412*costh^2*m2*nc^2 - 40493033*costh^3*m2*nc^2 - 
    203915250*costh^4*m2*nc^2 + 633846395*costh^5*m2*nc^2 - 
    23715720*costh^6*m2*nc^2 - 368864895*costh^7*m2*nc^2 + 
    39654720*costh^8*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)*(1 + costh)) - (I/72)*(545873*costh*m2*nc^2 - 
   460800*costh^2*m2*nc^2 + 920852*costh^3*m2*nc^2 + 245760*costh^4*m2*nc^2 - 
   1587733*costh^5*m2*nc^2 + 215040*costh^6*m2*nc^2)*
  PolyLog[2, 1 - 2/(1 + costh)] + 
 ((4*I)*(61833*costh*m2*nc^2 - 5705*costh^3*m2*nc^2 - 
    203645*costh^5*m2*nc^2 + 146377*costh^7*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/151200)*(83242616*m2*nc^2*Pi^2 - 250401284*costh*m2*nc^2*Pi^2 + 
    412193264*costh^2*m2*nc^2*Pi^2 + 218527484*costh^3*m2*nc^2*Pi^2 - 
    1148989800*costh^4*m2*nc^2*Pi^2 + 374834740*costh^5*m2*nc^2*Pi^2 + 
    680520960*costh^6*m2*nc^2*Pi^2 - 155920940*costh^7*m2*nc^2*Pi^2 + 
    4045440*costh^8*m2*nc^2*Pi^2 + 418852560*costh*m2*nc^2*Pi^4 - 
    40064640*costh^3*m2*nc^2*Pi^4 - 1359778560*costh^5*m2*nc^2*Pi^4 + 
    977397120*costh^7*m2*nc^2*Pi^4 + 3397252320*m2*nc^2*Zeta[3] + 
    12080321190*costh*m2*nc^2*Zeta[3] - 4547632320*costh^2*m2*nc^2*Zeta[3] - 
    33395087565*costh^3*m2*nc^2*Zeta[3] + 4696095600*costh^4*m2*nc^2*
     Zeta[3] + 31024836675*costh^5*m2*nc^2*Zeta[3] - 
    3290036400*costh^6*m2*nc^2*Zeta[3] - 10646258175*costh^7*m2*nc^2*
     Zeta[3]))/((-1 + costh)*(1 + costh)) + 
 Log[2]*((((-32*I)/9)*(5561*costh*m2*nc^2 - 3072*costh^3*m2*nc^2 - 
      11556*costh^5*m2*nc^2 + 8232*costh^7*m2*nc^2)*Log[4])/
    ((-1 + costh)*(1 + costh)) + 
   ((I/12600)*(-41621308*m2*nc^2 + 91496867*costh*m2*nc^2 - 
      125456632*costh^2*m2*nc^2 + 70260533*costh^3*m2*nc^2 + 
      450846900*costh^4*m2*nc^2 - 424178195*costh^5*m2*nc^2 - 
      334884480*costh^6*m2*nc^2 + 168900795*costh^7*m2*nc^2 + 
      35609280*costh^8*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)) + 
   Log[1 - costh]*(((-1/12600*I)*(41621308*m2*nc^2 - 231634067*costh*m2*
         nc^2 + 286736632*costh^2*m2*nc^2 - 366009833*costh^3*m2*nc^2 - 
        698142900*costh^4*m2*nc^2 + 1586876795*costh^5*m2*nc^2 + 
        345636480*costh^6*m2*nc^2 - 895712895*costh^7*m2*nc^2 + 
        39654720*costh^8*m2*nc^2))/((-1 + costh)*(1 + costh)) - 
     ((64*I)/15)*(-914*m2*nc^2 - 435*costh^2*m2*nc^2 + 1155*costh^4*m2*nc^2)*
      Log[1 + costh]) - ((64*I)/15)*(-914*m2*nc^2 - 435*costh^2*m2*nc^2 + 
     1155*costh^4*m2*nc^2)*PolyLog[2, (1 - costh)/2] - 
   ((64*I)/15)*(-914*m2*nc^2 - 435*costh^2*m2*nc^2 + 1155*costh^4*m2*nc^2)*
    PolyLog[2, (1 + costh)/2] - 
   ((I/10800)*(-2029798656*m2*nc^2 - 4709229440*costh*m2*nc^2 + 
      576562176*costh^2*m2*nc^2 + 6728755200*costh^3*m2*nc^2 + 
      3627540480*costh^4*m2*nc^2 - 2275027200*costh^5*m2*nc^2 - 
      2458606080*costh^6*m2*nc^2 + 32256000*costh^7*m2*nc^2 + 
      383016960*Lb*m2*nc^2 + 694809600*costh*Lb*m2*nc^2 - 
      489922560*costh^2*Lb*m2*nc^2 - 1880064000*costh^3*Lb*m2*nc^2 - 
      899481600*costh^4*Lb*m2*nc^2 + 2756505600*costh^5*Lb*m2*nc^2 + 
      1006387200*costh^6*Lb*m2*nc^2 - 1096704000*costh^7*Lb*m2*nc^2 - 
      23045280*m2*nc^2*Pi^2 - 152244150*costh*m2*nc^2*Pi^2 + 
      37421280*costh^2*m2*nc^2*Pi^2 + 505703025*costh^3*m2*nc^2*Pi^2 + 
      5652000*costh^4*m2*nc^2*Pi^2 - 523407375*costh^5*m2*nc^2*Pi^2 - 
      1058400*costh^6*m2*nc^2*Pi^2 + 182560875*costh^7*m2*nc^2*Pi^2 - 
      1771545600*costh*m2*nc^2*Zeta[3] + 180014400*costh^3*m2*nc^2*Zeta[3] + 
      5554785600*costh^5*m2*nc^2*Zeta[3] - 3989563200*costh^7*m2*nc^2*
       Zeta[3]))/((-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_6.wl <==
((I/1440)*(1565840*m2*nc^2 + 8435840*costh*m2*nc^2 - 
    2481440*costh^2*m2*nc^2 - 7794176*costh^3*m2*nc^2 + 
    12094830*costh^4*m2*nc^2 - 3897920*costh^5*m2*nc^2 - 
    20008540*costh^6*m2*nc^2 - 10832960*costh^7*m2*nc^2 + 
    8730085*costh^8*m2*nc^2 + 13838720*costh^9*m2*nc^2)*Log[2]^3)/
  ((-1 + costh)*(1 + costh)) - 
 (((2*I)/3)*(-2293*m2*nc^2 - 6112*costh*m2*nc^2 + 7032*costh^2*m2*nc^2 + 
    6112*costh^3*m2*nc^2 + 3269*costh^4*m2*nc^2 - 27425*costh^6*m2*nc^2 + 
    19159*costh^8*m2*nc^2)*Log[2]^4)/((-1 + costh)*(1 + costh)) - 
 (((8*I)/45)*(74213*m2*nc^2 + 342544*costh*m2*nc^2 - 28781*costh^2*m2*nc^2 - 
    230064*costh^3*m2*nc^2 + 46080*costh^4*m2*nc^2 - 320800*costh^5*m2*nc^2 - 
    30240*costh^6*m2*nc^2 + 208320*costh^7*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)) - (256*m2*nc^2*Pi*Log[1 - costh]^3)/3 - 
 (I/960)*(2124059*m2*nc^2 + 5496832*costh*m2*nc^2 + 3778587*costh^2*m2*nc^2 - 
   1413120*costh^3*m2*nc^2 + 7743937*costh^4*m2*nc^2 - 
   2334720*costh^5*m2*nc^2 - 10655799*costh^6*m2*nc^2 - 
   1748992*costh^7*m2*nc^2 - (901120*I)*m2*nc^2*Pi - 
   (491520*I)*costh^2*m2*nc^2*Pi - (276480*I)*costh^4*m2*nc^2*Pi - 
   (143360*I)*costh^6*m2*nc^2*Pi - (491520*I)*Lb*m2*nc^2*Pi + 
   245760*m2*nc^2*Pi^2)*Log[1 + costh]^2 - (256*m2*nc^2*Pi*Log[1 + costh]^3)/
  3 + Log[2]^2*(((9005564015*I)*m2*nc^2 + (32716391408*I)*costh*m2*nc^2 - 
     (5651266040*I)*costh^2*m2*nc^2 - (31002484352*I)*costh^3*m2*nc^2 - 
     (12423467490*I)*costh^4*m2*nc^2 - (457517200*I)*costh^5*m2*nc^2 + 
     (19541914000*I)*costh^6*m2*nc^2 - (5116461280*I)*costh^7*m2*nc^2 - 
     (8350944805*I)*costh^8*m2*nc^2 + (3782490880*I)*costh^9*m2*nc^2 - 
     143001600*m2*nc^2*Pi - 18816000*costh*m2*nc^2*Pi + 
     194611200*costh^2*m2*nc^2*Pi + 63974400*costh^3*m2*nc^2*Pi + 
     87091200*costh^4*m2*nc^2*Pi - 304819200*costh^5*m2*nc^2*Pi - 
     332236800*costh^6*m2*nc^2*Pi + 492979200*costh^7*m2*nc^2*Pi + 
     193536000*costh^8*m2*nc^2*Pi - 233318400*costh^9*m2*nc^2*Pi + 
     (165110400*I)*m2*nc^2*Pi^2 + (165043200*I)*costh*m2*nc^2*Pi^2 - 
     (169680000*I)*costh^2*m2*nc^2*Pi^2 - (165043200*I)*costh^3*m2*nc^2*
      Pi^2 + (104328000*I)*costh^4*m2*nc^2*Pi^2 - (176400000*I)*costh^6*m2*
      nc^2*Pi^2 + (97608000*I)*costh^8*m2*nc^2*Pi^2)/
    (50400*(-1 + costh)*(1 + costh)) - ((128*I)/15)*
    (-464*costh*m2*nc^2 - 195*costh^5*m2*nc^2 + 1120*costh^7*m2*nc^2)*
    Log[1 - costh] - ((128*I)/15)*(-464*costh*m2*nc^2 - 195*costh^5*m2*nc^2 + 
     1120*costh^7*m2*nc^2)*Log[1 + costh]) + 
 Log[4]*((((-8*I)/4725)*(-11566778*m2*nc^2 - 20618759*costh*m2*nc^2 + 
      1091951*costh^2*m2*nc^2 - 69123796*costh^3*m2*nc^2 + 
      36108450*costh^4*m2*nc^2 + 148773240*costh^5*m2*nc^2 - 
      30983400*costh^6*m2*nc^2 - 74312910*costh^7*m2*nc^2 - 
      705600*costh^8*m2*nc^2 + 4233600*costh^9*m2*nc^2 + 
      14740530*Lb*m2*nc^2 + 63769440*costh*Lb*m2*nc^2 + 
      5547990*costh^2*Lb*m2*nc^2 - 49220640*costh^3*Lb*m2*nc^2 - 
      45549000*costh^4*Lb*m2*nc^2 - 15657600*costh^5*Lb*m2*nc^2 + 
      72702000*costh^6*Lb*m2*nc^2 - 24292800*costh^7*Lb*m2*nc^2 - 
      34574400*costh^8*Lb*m2*nc^2 + 25401600*costh^9*Lb*m2*nc^2 + 
      4354035*costh*m2*nc^2*Pi^2 - 2142000*costh^3*m2*nc^2*Pi^2 - 
      7507500*costh^5*m2*nc^2*Pi^2 + 6041700*costh^7*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)) - ((32*I)/3)*(67*m2*nc^2 + 648*costh*m2*nc^2 - 
     853*costh^2*m2*nc^2 + 720*costh^3*m2*nc^2 + 3530*costh^4*m2*nc^2 - 
     3384*costh^5*m2*nc^2 - 2744*costh^6*m2*nc^2 + 2016*costh^7*m2*nc^2)*
    Log[1 - costh] - ((32*I)/3)*(67*m2*nc^2 + 648*costh*m2*nc^2 - 
     853*costh^2*m2*nc^2 + 720*costh^3*m2*nc^2 + 3530*costh^4*m2*nc^2 - 
     3384*costh^5*m2*nc^2 - 2744*costh^6*m2*nc^2 + 2016*costh^7*m2*nc^2)*
    Log[1 + costh]) + Log[1 - costh]^2*
  ((-1/960*I)*(2124059*m2*nc^2 + 5496832*costh*m2*nc^2 - 
     9175173*costh^2*m2*nc^2 - 1413120*costh^3*m2*nc^2 + 
     34803217*costh^4*m2*nc^2 - 2334720*costh^5*m2*nc^2 - 
     35258279*costh^6*m2*nc^2 - 1748992*costh^7*m2*nc^2 - 
     (901120*I)*m2*nc^2*Pi - (491520*I)*costh^2*m2*nc^2*Pi - 
     (276480*I)*costh^4*m2*nc^2*Pi - (143360*I)*costh^6*m2*nc^2*Pi - 
     (491520*I)*Lb*m2*nc^2*Pi + 245760*m2*nc^2*Pi^2) - 
   256*m2*nc^2*Pi*Log[1 + costh]) + ((15488*I)/3)*m2*nc^2*Log[m2]^2 + 
 ((15488*I)/3)*m2*nc^2*Log[mu2]^2 + Log[1 + costh]*
  ((16*(-1700*m2*nc^2*Pi + 3000*costh^2*m2*nc^2*Pi + 
      1455*costh^4*m2*nc^2*Pi + 1048*costh^6*m2*nc^2*Pi - 
      10560*Lb*m2*nc^2*Pi - 5760*costh^2*Lb*m2*nc^2*Pi - 
      3240*costh^4*Lb*m2*nc^2*Pi - 1680*costh^6*Lb*m2*nc^2*Pi - 
      2880*Lb^2*m2*nc^2*Pi + (2640*I)*m2*nc^2*Pi^2 - (2880*I)*costh^2*m2*nc^2*
       Pi^2 - (1620*I)*costh^4*m2*nc^2*Pi^2 - (840*I)*costh^6*m2*nc^2*Pi^2 - 
      (2880*I)*Lb*m2*nc^2*Pi^2 + 240*m2*nc^2*Pi^3))/45 - 
   2816*m2*nc^2*Pi*Log[m2] + 2816*m2*nc^2*Pi*Log[mu2]) + 
 Log[1 - costh]*((16*(-1700*m2*nc^2*Pi + 3000*costh^2*m2*nc^2*Pi + 
      1455*costh^4*m2*nc^2*Pi + 1048*costh^6*m2*nc^2*Pi - 
      10560*Lb*m2*nc^2*Pi - 5760*costh^2*Lb*m2*nc^2*Pi - 
      3240*costh^4*Lb*m2*nc^2*Pi - 1680*costh^6*Lb*m2*nc^2*Pi - 
      2880*Lb^2*m2*nc^2*Pi + (2640*I)*m2*nc^2*Pi^2 - (2880*I)*costh^2*m2*nc^2*
       Pi^2 - (1620*I)*costh^4*m2*nc^2*Pi^2 - (840*I)*costh^6*m2*nc^2*Pi^2 - 
      (2880*I)*Lb*m2*nc^2*Pi^2 + 240*m2*nc^2*Pi^3))/45 + 
   (((1072928535*I)*m2*nc^2 + (1004861692*I)*costh*m2*nc^2 - 
      (1197973770*I)*costh^2*m2*nc^2 - (1160039328*I)*costh^3*m2*nc^2 - 
      (1380978060*I)*costh^4*m2*nc^2 + (577870300*I)*costh^5*m2*nc^2 + 
      (2628471370*I)*costh^6*m2*nc^2 - (257997880*I)*costh^7*m2*nc^2 - 
      (1215184075*I)*costh^8*m2*nc^2 - (184089920*I)*costh^9*m2*nc^2 - 
      268800*m2*nc^2*Pi - 4704000*costh*m2*nc^2*Pi + 26073600*costh^2*m2*nc^2*
       Pi + 15993600*costh^3*m2*nc^2*Pi - 11289600*costh^4*m2*nc^2*Pi - 
      76204800*costh^5*m2*nc^2*Pi - 6988800*costh^6*m2*nc^2*Pi + 
      123244800*costh^7*m2*nc^2*Pi - 7526400*costh^8*m2*nc^2*Pi - 
      58329600*costh^9*m2*nc^2*Pi + 12902400*Lb*m2*nc^2*Pi - 
      12902400*costh^2*Lb*m2*nc^2*Pi + (6451200*I)*m2*nc^2*Pi^2 - 
      (6451200*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (12600*(-1 + costh)*(1 + costh)) - 256*m2*nc^2*Pi*Log[1 + costh]^2 - 
   2816*m2*nc^2*Pi*Log[m2] + 2816*m2*nc^2*Pi*Log[mu2]) - 
 (((8*I)/15)*(104629*costh*m2*nc^2 - 50820*costh^3*m2*nc^2 - 
    262030*costh^5*m2*nc^2 + 208530*costh^7*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/240)*(-4631590*m2*nc^2 + 879232*costh*m2*nc^2 + 
    5305960*costh^2*m2*nc^2 - 1481344*costh^3*m2*nc^2 + 
    1026990*costh^4*m2*nc^2 + 1136960*costh^5*m2*nc^2 - 
    1709340*costh^6*m2*nc^2 - 698560*costh^7*m2*nc^2 + 
    107205*costh^8*m2*nc^2 + 58240*costh^9*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/240)*(-3339225*m2*nc^2 - 11589312*costh*m2*nc^2 + 
    3500340*costh^2*m2*nc^2 + 9365760*costh^3*m2*nc^2 - 
    3154080*costh^4*m2*nc^2 + 16227840*costh^5*m2*nc^2 + 
    2063680*costh^6*m2*nc^2 - 12956160*costh^7*m2*nc^2 + 
    344960*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 (((8*I)/15)*(46490*m2*nc^2 - 160087*costh*m2*nc^2 - 73580*costh^2*m2*nc^2 + 
    5280*costh^3*m2*nc^2 + 128940*costh^4*m2*nc^2 + 717000*costh^5*m2*nc^2 - 
    231350*costh^6*m2*nc^2 - 737480*costh^7*m2*nc^2 + 
    129500*costh^8*m2*nc^2 + 170240*costh^9*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)) + 
 ((8*I)/3)*(-8365*m2*nc^2 - 4216*costh*m2*nc^2 + 7857*costh^2*m2*nc^2 + 
   4488*costh^3*m2*nc^2 - 29181*costh^4*m2*nc^2 - 15504*costh^5*m2*nc^2 + 
   27874*costh^6*m2*nc^2 + 15232*costh^7*m2*nc^2)*MB[2, 1, -1, 1] + 
 ((I/120)*(-1532875*m2*nc^2 + 1806720*costh*m2*nc^2 + 
    1412260*costh^2*m2*nc^2 - 1786944*costh^3*m2*nc^2 + 
    6560910*costh^4*m2*nc^2 - 2578560*costh^5*m2*nc^2 - 
    10858940*costh^6*m2*nc^2 + 2313600*costh^7*m2*nc^2 + 
    4418645*costh^8*m2*nc^2 + 67200*costh^9*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/240)*(6417725*m2*nc^2 + 11428800*costh*m2*nc^2 - 
    7331300*costh^2*m2*nc^2 - 9778432*costh^3*m2*nc^2 + 
    655800*costh^4*m2*nc^2 - 9263360*costh^5*m2*nc^2 + 
    2286480*costh^6*m2*nc^2 + 7745280*costh^7*m2*nc^2 - 
    1444380*costh^8*m2*nc^2 + 322560*costh^9*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + 
 (((16*I)/15)*(23245*m2*nc^2 + 29229*costh*m2*nc^2 - 36790*costh^2*m2*nc^2 - 
    54544*costh^3*m2*nc^2 + 64470*costh^4*m2*nc^2 + 106820*costh^5*m2*nc^2 - 
    115675*costh^6*m2*nc^2 - 167140*costh^7*m2*nc^2 + 64750*costh^8*m2*nc^2 + 
    85120*costh^9*m2*nc^2)*MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)) + 
 ((I/240)*(-2709715*m2*nc^2 + 267392*costh*m2*nc^2 + 526420*costh^2*m2*nc^2 - 
    427328*costh^3*m2*nc^2 + 15375390*costh^4*m2*nc^2 - 
    1288000*costh^5*m2*nc^2 - 22355620*costh^6*m2*nc^2 + 
    1128640*costh^7*m2*nc^2 + 9295825*costh^8*m2*nc^2 + 
    35840*costh^9*m2*nc^2)*MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((8*I)*(1855*m2*nc^2 - 336*costh*m2*nc^2 - 1358*costh^2*m2*nc^2 + 
    336*costh^3*m2*nc^2 + 6*costh^4*m2*nc^2 - 2097*costh^6*m2*nc^2 + 
    1540*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) - 
 ((8*I)*(-1927*m2*nc^2 - 3648*costh*m2*nc^2 + 3832*costh^2*m2*nc^2 + 
    3648*costh^3*m2*nc^2 + 65*costh^4*m2*nc^2 - 8567*costh^6*m2*nc^2 + 
    6279*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 ((8*I)*(991*m2*nc^2 - 384*costh*m2*nc^2 + 284*costh^2*m2*nc^2 + 
    384*costh^3*m2*nc^2 + 1595*costh^4*m2*nc^2 - 8693*costh^6*m2*nc^2 + 
    5901*costh^8*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) + 
 ((8*I)*(1426*m2*nc^2 + 80*costh*m2*nc^2 - 586*costh^2*m2*nc^2 - 
    80*costh^3*m2*nc^2 + 31*costh^4*m2*nc^2 - 3526*costh^6*m2*nc^2 + 
    2583*costh^8*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((I/180)*(-7137672*m2*nc^2 - 10242741*costh*m2*nc^2 - 
    365037*costh^2*m2*nc^2 + 5968931*costh^3*m2*nc^2 + 
    6430371*costh^4*m2*nc^2 - 1247318*costh^5*m2*nc^2 - 
    3609558*costh^6*m2*nc^2 + 322560*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/(1 + costh) + 
 (I/480)*(-2124059*m2*nc^2 - 5496832*costh*m2*nc^2 + 
   9175173*costh^2*m2*nc^2 + 1413120*costh^3*m2*nc^2 - 
   34803217*costh^4*m2*nc^2 + 2334720*costh^5*m2*nc^2 + 
   35258279*costh^6*m2*nc^2 + 1748992*costh^7*m2*nc^2)*
  PolyLog[2, 1 + 2/(-1 + costh)] - 
 ((I/180)*(-7137672*m2*nc^2 - 3725829*costh*m2*nc^2 + 
    7889613*costh^2*m2*nc^2 + 7082819*costh^3*m2*nc^2 - 
    2648259*costh^4*m2*nc^2 - 10840382*costh^5*m2*nc^2 + 
    9573822*costh^6*m2*nc^2 + 322560*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/(-1 + costh) + 
 (((2516192175*I)*m2*nc^2 + (3727194808*I)*costh*m2*nc^2 - 
    (1852412520*I)*costh^2*m2*nc^2 - (3592191232*I)*costh^3*m2*nc^2 - 
    (4978347290*I)*costh^4*m2*nc^2 + (64960280*I)*costh^5*m2*nc^2 + 
    (7920486000*I)*costh^6*m2*nc^2 + (130502960*I)*costh^7*m2*nc^2 - 
    (3832194205*I)*costh^8*m2*nc^2 - (552715520*I)*costh^9*m2*nc^2 - 
    95692800*m2*nc^2*Pi - 18816000*costh*m2*nc^2*Pi + 
    147302400*costh^2*m2*nc^2*Pi + 63974400*costh^3*m2*nc^2*Pi - 
    22579200*costh^4*m2*nc^2*Pi - 304819200*costh^5*m2*nc^2*Pi - 
    13977600*costh^6*m2*nc^2*Pi + 492979200*costh^7*m2*nc^2*Pi - 
    15052800*costh^8*m2*nc^2*Pi - 233318400*costh^9*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(50400*(-1 + costh)*(1 + costh)) + 
 (((2516192175*I)*m2*nc^2 + (1554833848*I)*costh*m2*nc^2 - 
    (4812454920*I)*costh^2*m2*nc^2 - (1173421312*I)*costh^3*m2*nc^2 + 
    (335495510*I)*costh^4*m2*nc^2 - (1562106280*I)*costh^5*m2*nc^2 + 
    (2802791600*I)*costh^6*m2*nc^2 + (1800496880*I)*costh^7*m2*nc^2 - 
    (1068300205*I)*costh^8*m2*nc^2 - (552715520*I)*costh^9*m2*nc^2 - 
    95692800*m2*nc^2*Pi - 18816000*costh*m2*nc^2*Pi + 
    147302400*costh^2*m2*nc^2*Pi + 63974400*costh^3*m2*nc^2*Pi - 
    22579200*costh^4*m2*nc^2*Pi - 304819200*costh^5*m2*nc^2*Pi - 
    13977600*costh^6*m2*nc^2*Pi + 492979200*costh^7*m2*nc^2*Pi - 
    15052800*costh^8*m2*nc^2*Pi - 233318400*costh^9*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(50400*(-1 + costh)*(1 + costh)) + 
 (I/480)*(-2124059*m2*nc^2 - 5496832*costh*m2*nc^2 - 
   3778587*costh^2*m2*nc^2 + 1413120*costh^3*m2*nc^2 - 
   7743937*costh^4*m2*nc^2 + 2334720*costh^5*m2*nc^2 + 
   10655799*costh^6*m2*nc^2 + 1748992*costh^7*m2*nc^2)*
  PolyLog[2, 1 - 2/(1 + costh)] - 
 ((8*I)*(-2731*m2*nc^2 - 12560*costh*m2*nc^2 + 12706*costh^2*m2*nc^2 + 
    12560*costh^3*m2*nc^2 + 6544*costh^4*m2*nc^2 - 56947*costh^6*m2*nc^2 + 
    39858*costh^8*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)) + 
 ((16*I)/45)*Log[mu2]*(-8840*m2*nc^2 + 72600*costh^2*m2*nc^2 - 
   200640*costh^4*m2*nc^2 + 218944*costh^6*m2*nc^2 + (14520*I)*m2*nc^2*Pi - 
   (7920*I)*costh^2*m2*nc^2*Pi - (4455*I)*costh^4*m2*nc^2*Pi - 
   (2310*I)*costh^6*m2*nc^2*Pi - (15840*I)*Lb*m2*nc^2*Pi + 
   4070*m2*nc^2*Pi^2 + 720*m2*nc^2*Zeta[3]) + 
 ((-4332011520*I)*m2*nc^2 - (110263664640*I)*costh^2*m2*nc^2 + 
   (581880176640*I)*costh^4*m2*nc^2 - (938009526272*I)*costh^6*m2*nc^2 + 
   (470725025792*I)*costh^8*m2*nc^2 - 11361638400*m2*nc^2*Pi + 
   49962393600*costh^2*m2*nc^2*Pi - 154973952000*costh^4*m2*nc^2*Pi + 
   205293096960*costh^6*m2*nc^2*Pi - 88919900160*costh^8*m2*nc^2*Pi + 
   2193408000*Lb*m2*nc^2*Pi - 6064128000*costh^2*Lb*m2*nc^2*Pi + 
   1993420800*costh^4*Lb*m2*nc^2*Pi + 525127680*costh^6*Lb*m2*nc^2*Pi + 
   1352171520*costh^8*Lb*m2*nc^2*Pi + 6812467200*Lb^2*m2*nc^2*Pi - 
   3096576000*costh^2*Lb^2*m2*nc^2*Pi - 1625702400*costh^4*Lb^2*m2*nc^2*Pi - 
   1006387200*costh^6*Lb^2*m2*nc^2*Pi - 1083801600*costh^8*Lb^2*m2*nc^2*Pi + 
   1238630400*Lb^3*m2*nc^2*Pi - 1238630400*costh^2*Lb^3*m2*nc^2*Pi - 
   (21799462440*I)*m2*nc^2*Pi^2 - (24116680608*I)*costh*m2*nc^2*Pi^2 + 
   (21645911280*I)*costh^2*m2*nc^2*Pi^2 + (27840943872*I)*costh^3*m2*nc^2*
    Pi^2 + (34004708640*I)*costh^4*m2*nc^2*Pi^2 - 
   (13868887200*I)*costh^5*m2*nc^2*Pi^2 - (58616502000*I)*costh^6*m2*nc^2*
    Pi^2 + (6191949120*I)*costh^7*m2*nc^2*Pi^2 + (26991008520*I)*costh^8*m2*
    nc^2*Pi^2 + (4418158080*I)*costh^9*m2*nc^2*Pi^2 - 
   (3406233600*I)*Lb*m2*nc^2*Pi^2 + (7122124800*I)*costh^2*Lb*m2*nc^2*Pi^2 - 
   (1625702400*I)*costh^4*Lb*m2*nc^2*Pi^2 - (1006387200*I)*costh^6*Lb*m2*nc^2*
    Pi^2 - (1083801600*I)*costh^8*Lb*m2*nc^2*Pi^2 + 
   (1857945600*I)*Lb^2*m2*nc^2*Pi^2 - (1857945600*I)*costh^2*Lb^2*m2*nc^2*
    Pi^2 + 2348236800*m2*nc^2*Pi^3 + 112896000*costh*m2*nc^2*Pi^3 - 
   3199795200*costh^2*m2*nc^2*Pi^3 - 383846400*costh^3*m2*nc^2*Pi^3 + 
   1030579200*costh^4*m2*nc^2*Pi^3 + 1828915200*costh^5*m2*nc^2*Pi^3 - 
   1678924800*costh^6*m2*nc^2*Pi^3 - 2957875200*costh^7*m2*nc^2*Pi^3 + 
   1499904000*costh^8*m2*nc^2*Pi^3 + 1399910400*costh^9*m2*nc^2*Pi^3 - 
   309657600*Lb*m2*nc^2*Pi^3 + 309657600*costh^2*Lb*m2*nc^2*Pi^3 - 
   (217919520*I)*m2*nc^2*Pi^4 - (1580544000*I)*costh*m2*nc^2*Pi^4 + 
   (1646628480*I)*costh^2*m2*nc^2*Pi^4 + (1580544000*I)*costh^3*m2*nc^2*
    Pi^4 + (1158564960*I)*costh^4*m2*nc^2*Pi^4 - (8589682080*I)*costh^6*m2*
    nc^2*Pi^4 + (5959285920*I)*costh^8*m2*nc^2*Pi^4 - 
   (79578201150*I)*m2*nc^2*Zeta[3] - (172608045120*I)*costh*m2*nc^2*Zeta[3] + 
   (48373214400*I)*costh^2*m2*nc^2*Zeta[3] + (200844463680*I)*costh^3*m2*nc^2*
    Zeta[3] + (197972274150*I)*costh^4*m2*nc^2*Zeta[3] - 
   (61632446400*I)*costh^5*m2*nc^2*Zeta[3] - (351247598100*I)*costh^6*m2*nc^2*
    Zeta[3] + (106322932800*I)*costh^7*m2*nc^2*Zeta[3] + 
   (173321963325*I)*costh^8*m2*nc^2*Zeta[3] - (69600384000*I)*costh^9*m2*nc^2*
    Zeta[3] - 3019161600*m2*nc^2*Pi*Zeta[3] + 3019161600*costh^2*m2*nc^2*Pi*
    Zeta[3])/(1814400*(-1 + costh)*(1 + costh)) + 
 Log[m2]*(((-30976*I)/3)*m2*nc^2*Log[mu2] - 
   ((16*I)/45)*(-8840*m2*nc^2 + 72600*costh^2*m2*nc^2 - 
     200640*costh^4*m2*nc^2 + 218944*costh^6*m2*nc^2 + (14520*I)*m2*nc^2*Pi - 
     (7920*I)*costh^2*m2*nc^2*Pi - (4455*I)*costh^4*m2*nc^2*Pi - 
     (2310*I)*costh^6*m2*nc^2*Pi - (15840*I)*Lb*m2*nc^2*Pi + 
     4070*m2*nc^2*Pi^2 + 720*m2*nc^2*Zeta[3])) + 
 Log[2]*((((-16*I)/45)*(60769*m2*nc^2 + 442048*costh*m2*nc^2 + 
      9251*costh^2*m2*nc^2 - 485248*costh^3*m2*nc^2 - 
      308820*costh^4*m2*nc^2 + 246240*costh^5*m2*nc^2 + 
      411720*costh^6*m2*nc^2 - 324000*costh^7*m2*nc^2 - 
      164640*costh^8*m2*nc^2 + 120960*costh^9*m2*nc^2)*Log[4])/
    ((-1 + costh)*(1 + costh)) - 512*m2*nc^2*Pi*Log[1 - costh]^2 + 
   (((-4586778735*I)*m2*nc^2 - (5293343728*I)*costh*m2*nc^2 + 
      (5607353640*I)*costh^2*m2*nc^2 + (5288287872*I)*costh^3*m2*nc^2 + 
      (394948890*I)*costh^4*m2*nc^2 + (2197907600*I)*costh^5*m2*nc^2 - 
      (1836108400*I)*costh^6*m2*nc^2 - (4835589920*I)*costh^7*m2*nc^2 + 
      (791528605*I)*costh^8*m2*nc^2 + (2720318720*I)*costh^9*m2*nc^2 + 
      190310400*m2*nc^2*Pi + 18816000*costh*m2*nc^2*Pi - 
      190310400*costh^2*m2*nc^2*Pi - 63974400*costh^3*m2*nc^2*Pi + 
      304819200*costh^5*m2*nc^2*Pi - 492979200*costh^7*m2*nc^2*Pi + 
      233318400*costh^9*m2*nc^2*Pi + 103219200*Lb*m2*nc^2*Pi - 
      103219200*costh^2*Lb*m2*nc^2*Pi + (51609600*I)*m2*nc^2*Pi^2 - 
      (51609600*I)*costh^2*m2*nc^2*Pi^2)*Log[1 + costh])/
    (50400*(-1 + costh)*(1 + costh)) - 512*m2*nc^2*Pi*Log[1 + costh]^2 + 
   Log[1 - costh]*(((-4586778735*I)*m2*nc^2 - (5293343728*I)*costh*m2*nc^2 + 
       (6967498440*I)*costh^2*m2*nc^2 + (5288287872*I)*costh^3*m2*nc^2 - 
       (3806420310*I)*costh^4*m2*nc^2 + (2197907600*I)*costh^5*m2*nc^2 + 
       (3588376400*I)*costh^6*m2*nc^2 - (4835589920*I)*costh^7*m2*nc^2 - 
       (1791731795*I)*costh^8*m2*nc^2 + (2720318720*I)*costh^9*m2*nc^2 + 
       190310400*m2*nc^2*Pi + 18816000*costh*m2*nc^2*Pi - 
       190310400*costh^2*m2*nc^2*Pi - 63974400*costh^3*m2*nc^2*Pi + 
       304819200*costh^5*m2*nc^2*Pi - 492979200*costh^7*m2*nc^2*Pi + 
       233318400*costh^9*m2*nc^2*Pi + 103219200*Lb*m2*nc^2*Pi - 
       103219200*costh^2*Lb*m2*nc^2*Pi + (51609600*I)*m2*nc^2*Pi^2 - 
       (51609600*I)*costh^2*m2*nc^2*Pi^2)/(50400*(-1 + costh)*(1 + costh)) - 
     (128*((464*I)*costh*m2*nc^2 + (195*I)*costh^5*m2*nc^2 - 
        (1120*I)*costh^7*m2*nc^2 + 120*m2*nc^2*Pi)*Log[1 + costh])/15) + 
   ((30976*I)/3)*m2*nc^2*Log[m2] - ((30976*I)/3)*m2*nc^2*Log[mu2] + 
   ((128*I)/15)*(-464*costh*m2*nc^2 - 195*costh^5*m2*nc^2 + 
     1120*costh^7*m2*nc^2)*PolyLog[2, (1 - costh)/2] + 
   ((128*I)/15)*(-464*costh*m2*nc^2 - 195*costh^5*m2*nc^2 + 
     1120*costh^7*m2*nc^2)*PolyLog[2, (1 + costh)/2] + 
   ((-11587602432*I)*m2*nc^2 - (21113609216*I)*costh*m2*nc^2 - 
     (5914960896*I)*costh^2*m2*nc^2 - (70782767104*I)*costh^3*m2*nc^2 + 
     (64192235520*I)*costh^4*m2*nc^2 + (152343797760*I)*costh^5*m2*nc^2 - 
     (64009609216*I)*costh^6*m2*nc^2 - (76096419840*I)*costh^7*m2*nc^2 + 
     (11119230976*I)*costh^8*m2*nc^2 + (4335206400*I)*costh^9*m2*nc^2 + 
     (15094302720*I)*Lb*m2*nc^2 + (65299906560*I)*costh*Lb*m2*nc^2 + 
     (5681141760*I)*costh^2*Lb*m2*nc^2 - (50401935360*I)*costh^3*Lb*m2*nc^2 - 
     (46642176000*I)*costh^4*Lb*m2*nc^2 - (16033382400*I)*costh^5*Lb*m2*
      nc^2 + (74446848000*I)*costh^6*Lb*m2*nc^2 - (24875827200*I)*costh^7*Lb*
      m2*nc^2 - (35404185600*I)*costh^8*Lb*m2*nc^2 + 
     (26011238400*I)*costh^9*Lb*m2*nc^2 - 1654732800*m2*nc^2*Pi + 
     1228953600*costh^2*m2*nc^2*Pi - 754790400*costh^4*m2*nc^2*Pi + 
     2668646400*costh^6*m2*nc^2*Pi - 1488076800*costh^8*m2*nc^2*Pi + 
     1135411200*Lb*m2*nc^2*Pi - 516096000*costh^2*Lb*m2*nc^2*Pi - 
     270950400*costh^4*Lb*m2*nc^2*Pi - 167731200*costh^6*Lb*m2*nc^2*Pi - 
     180633600*costh^8*Lb*m2*nc^2*Pi + 619315200*Lb^2*m2*nc^2*Pi - 
     619315200*costh^2*Lb^2*m2*nc^2*Pi + (3793688850*I)*m2*nc^2*Pi^2 + 
     (10240500480*I)*costh*m2*nc^2*Pi^2 - (2801555400*I)*costh^2*m2*nc^2*
      Pi^2 - (9367733760*I)*costh^3*m2*nc^2*Pi^2 - (3995349750*I)*costh^4*m2*
      nc^2*Pi^2 - (3784468800*I)*costh^5*m2*nc^2*Pi^2 + 
     (5720994300*I)*costh^6*m2*nc^2*Pi^2 + (75768000*I)*costh^7*m2*nc^2*
      Pi^2 - (2367017625*I)*costh^8*m2*nc^2*Pi^2 + (3411811200*I)*costh^9*m2*
      nc^2*Pi^2 + (619315200*I)*Lb*m2*nc^2*Pi^2 - (619315200*I)*costh^2*Lb*m2*
      nc^2*Pi^2 - 129024000*m2*nc^2*Pi^3 + 129024000*costh^2*m2*nc^2*Pi^3 - 
     (7335619200*I)*m2*nc^2*Zeta[3] + (3096576000*I)*costh*m2*nc^2*Zeta[3] - 
     (2651443200*I)*costh^2*m2*nc^2*Zeta[3] - (3096576000*I)*costh^3*m2*nc^2*
      Zeta[3] - (13482806400*I)*costh^4*m2*nc^2*Zeta[3] + 
     (70204579200*I)*costh^6*m2*nc^2*Zeta[3] - (47471356800*I)*costh^8*m2*
      nc^2*Zeta[3])/(302400*(-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_m1.wl <==
((-7*I)*(-8*m2*nc^2 + 65*costh*m2*nc^2*Pi^2)*Log[2]^2)/
  ((-1 + costh)*(1 + costh)) + (((133*I)/6)*m2*nc^2*Log[2]^3)/
  ((-1 + costh)*(1 + costh)) - (((1505*I)/8)*costh*m2*nc^2*Log[2]^4)/
  ((-1 + costh)*(1 + costh)) + ((161*I)*m2*nc^2*Pi^2*Log[4])/
  ((-1 + costh)*(1 + costh)) + ((56*I)*m2*nc^2*Log[1 - costh]*Log[1 + costh])/
  ((-1 + costh)*(1 + costh)) + ((21*I)*m2*nc^2*MB[1, 2, -1, 1])/
  ((-1 + costh)*(1 + costh)) - ((56*I)*m2*nc^2*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) - (((1113*I)/2)*m2*nc^2*MB[1, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + ((343*I)*m2*nc^2*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)) + ((189*I)*m2*nc^2*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) - (((483*I)/2)*m2*nc^2*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) + ((70*I)*m2*nc^2*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)) + (((301*I)/2)*m2*nc^2*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)) - (((945*I)/2)*costh*m2*nc^2*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)) - (((5565*I)/2)*costh*m2*nc^2*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)) - (((1365*I)/2)*costh*m2*nc^2*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)) + ((630*I)*costh*m2*nc^2*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)) + ((56*I)*m2*nc^2*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)*(1 + costh)) + ((56*I)*m2*nc^2*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)*(1 + costh)) - (((9975*I)/2)*costh*m2*nc^2*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)) + 
 (((7*I)/192)*m2*nc^2*(-256*Pi^2 + 713*costh*Pi^4 - 6408*Zeta[3]))/
  ((-1 + costh)*(1 + costh)) + 
 Log[2]*(((-56*I)*m2*nc^2*Log[1 - costh])/((-1 + costh)*(1 + costh)) - 
   ((56*I)*m2*nc^2*Log[1 + costh])/((-1 + costh)*(1 + costh)) + 
   (((7*I)/24)*m2*nc^2*(-832*Pi^2 + 9135*costh*Zeta[3]))/
    ((-1 + costh)*(1 + costh)))


==> anc/data/construction/M1_nf0_beta_m2.wl <==
(((-4991*I)/960)*m2*nc^2*Pi^4)/((-1 + costh)*(1 + costh)) + 
 ((91*I)*m2*nc^2*Pi^2*Log[2]^2)/((-1 + costh)*(1 + costh)) + 
 (((301*I)/8)*m2*nc^2*Log[2]^4)/((-1 + costh)*(1 + costh)) + 
 (((189*I)/2)*m2*nc^2*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)) + 
 (((1113*I)/2)*m2*nc^2*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)) + 
 (((273*I)/2)*m2*nc^2*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)) - 
 ((126*I)*m2*nc^2*MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)) + 
 (((1995*I)/2)*m2*nc^2*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)) - 
 (((4263*I)/8)*m2*nc^2*Log[2]*Zeta[3])/((-1 + costh)*(1 + costh))


==> anc/data/construction/M1_nf0_beta_m3.wl <==
0


==> anc/data/construction/M1_nf0_beta_m4.wl <==
0


==> anc/data/construction/M1_nf1_beta_0.wl <==
(8*((13032*I)*m2 - (39416*I)*m2*nc^2 - 1584*m2*Pi + 12960*m2*nc^2*Pi - 
   (36*I)*m2*Pi^2 + (1048*I)*m2*nc^2*Pi^2 + 24*m2*Pi^3 + 510*m2*nc^2*Pi^3 - 
   (1296*I)*m2*Log[2] + (22608*I)*m2*nc^2*Log[2] - 144*m2*Pi*Log[2] - 
   8304*m2*nc^2*Pi*Log[2] + (90*I)*m2*Pi^2*Log[2] + 
   (750*I)*m2*nc^2*Pi^2*Log[2] - (8448*I)*m2*nc^2*Log[2]^2 + 
   180*m2*Pi*Log[2]^2 - 756*m2*nc^2*Pi*Log[2]^2 - 3648*m2*nc^2*Pi*Log[beta] - 
   (1008*I)*m2*nc^2*Pi^2*Log[beta] + 2016*m2*nc^2*Pi*Log[2]*Log[beta] + 
   2016*m2*nc^2*Pi*Log[beta]^2 - 1824*m2*nc^2*Pi*Log[1 - costh] - 
   (504*I)*m2*nc^2*Pi^2*Log[1 - costh] + 1008*m2*nc^2*Pi*Log[2]*
    Log[1 - costh] + 2016*m2*nc^2*Pi*Log[beta]*Log[1 - costh] + 
   504*m2*nc^2*Pi*Log[1 - costh]^2 - 1824*m2*nc^2*Pi*Log[1 + costh] - 
   (504*I)*m2*nc^2*Pi^2*Log[1 + costh] + 1008*m2*nc^2*Pi*Log[2]*
    Log[1 + costh] + 2016*m2*nc^2*Pi*Log[beta]*Log[1 + costh] + 
   1008*m2*nc^2*Pi*Log[1 - costh]*Log[1 + costh] + 
   504*m2*nc^2*Pi*Log[1 + costh]^2 - (3024*I)*m2*Log[m2] + 
   (26816*I)*m2*nc^2*Log[m2] - 6336*m2*nc^2*Pi*Log[m2] + 
   (780*I)*m2*nc^2*Pi^2*Log[m2] - (12672*I)*m2*nc^2*Log[2]*Log[m2] + 
   3024*m2*nc^2*Pi*Log[beta]*Log[m2] + 1512*m2*nc^2*Pi*Log[1 - costh]*
    Log[m2] + 1512*m2*nc^2*Pi*Log[1 + costh]*Log[m2] - 
   (6336*I)*m2*nc^2*Log[m2]^2 + (3024*I)*m2*Log[mu2] - 
   (26816*I)*m2*nc^2*Log[mu2] + 6336*m2*nc^2*Pi*Log[mu2] - 
   (780*I)*m2*nc^2*Pi^2*Log[mu2] + (12672*I)*m2*nc^2*Log[2]*Log[mu2] - 
   3024*m2*nc^2*Pi*Log[beta]*Log[mu2] - 1512*m2*nc^2*Pi*Log[1 - costh]*
    Log[mu2] - 1512*m2*nc^2*Pi*Log[1 + costh]*Log[mu2] + 
   (12672*I)*m2*nc^2*Log[m2]*Log[mu2] - (6336*I)*m2*nc^2*Log[mu2]^2 - 
   (5967*I)*m2*Zeta[3] - (4593*I)*m2*nc^2*Zeta[3]))/(27*nc)


==> anc/data/construction/M1_nf1_beta_2.wl <==
(-8*((-10512*I)*m2 - (1944*I)*costh^2*m2 + (544*I)*m2*nc^2 + 
   (40216*I)*costh^2*m2*nc^2 + 36*m2*Pi + 2754*costh^2*m2*Pi + 
   60*m2*nc^2*Pi - 9906*costh^2*m2*nc^2*Pi - (36*I)*m2*Pi^2 + 
   (405*I)*costh^2*m2*Pi^2 - (1264*I)*m2*nc^2*Pi^2 + 
   (135*I)*costh^2*m2*nc^2*Pi^2 + 24*m2*Pi^3 - 198*costh^2*m2*Pi^3 - 
   690*m2*nc^2*Pi^3 + 198*costh^2*m2*nc^2*Pi^3 - (720*I)*m2*Log[2] + 
   (11664*I)*costh^2*m2*Log[2] - (4848*I)*m2*nc^2*Log[2] - 
   (16656*I)*costh^2*m2*nc^2*Log[2] - 144*m2*Pi*Log[2] + 
   1620*costh^2*m2*Pi*Log[2] + 8592*m2*nc^2*Pi*Log[2] - 
   2052*costh^2*m2*nc^2*Pi*Log[2] + (90*I)*m2*Pi^2*Log[2] - 
   (594*I)*costh^2*m2*Pi^2*Log[2] - (1074*I)*m2*nc^2*Pi^2*Log[2] + 
   (594*I)*costh^2*m2*nc^2*Pi^2*Log[2] + (8448*I)*m2*nc^2*Log[2]^2 + 
   180*m2*Pi*Log[2]^2 - 1188*costh^2*m2*Pi*Log[2]^2 + 
   396*m2*nc^2*Pi*Log[2]^2 + 1188*costh^2*m2*nc^2*Pi*Log[2]^2 + 
   2592*m2*nc^2*Pi*Log[beta] - 1296*costh^2*m2*nc^2*Pi*Log[beta] + 
   (1296*I)*m2*nc^2*Pi^2*Log[beta] - 2592*m2*nc^2*Pi*Log[2]*Log[beta] - 
   2592*m2*nc^2*Pi*Log[beta]^2 + 1296*m2*nc^2*Pi*Log[1 - costh] - 
   648*costh^2*m2*nc^2*Pi*Log[1 - costh] + (648*I)*m2*nc^2*Pi^2*
    Log[1 - costh] - 1296*m2*nc^2*Pi*Log[2]*Log[1 - costh] - 
   2592*m2*nc^2*Pi*Log[beta]*Log[1 - costh] - 
   648*m2*nc^2*Pi*Log[1 - costh]^2 + 1296*m2*nc^2*Pi*Log[1 + costh] - 
   648*costh^2*m2*nc^2*Pi*Log[1 + costh] + (648*I)*m2*nc^2*Pi^2*
    Log[1 + costh] - 1296*m2*nc^2*Pi*Log[2]*Log[1 + costh] - 
   2592*m2*nc^2*Pi*Log[beta]*Log[1 + costh] - 1296*m2*nc^2*Pi*Log[1 - costh]*
    Log[1 + costh] - 648*m2*nc^2*Pi*Log[1 + costh]^2 + (3024*I)*m2*Log[m2] - 
   (5216*I)*m2*nc^2*Log[m2] - (18720*I)*costh^2*m2*nc^2*Log[m2] + 
   6336*m2*nc^2*Pi*Log[m2] - 1512*costh^2*m2*nc^2*Pi*Log[m2] - 
   (996*I)*m2*nc^2*Pi^2*Log[m2] + (12672*I)*m2*nc^2*Log[2]*Log[m2] - 
   3888*m2*nc^2*Pi*Log[beta]*Log[m2] - 1944*m2*nc^2*Pi*Log[1 - costh]*
    Log[m2] - 1944*m2*nc^2*Pi*Log[1 + costh]*Log[m2] + 
   (6336*I)*m2*nc^2*Log[m2]^2 - (3024*I)*m2*Log[mu2] + 
   (5216*I)*m2*nc^2*Log[mu2] + (18720*I)*costh^2*m2*nc^2*Log[mu2] - 
   6336*m2*nc^2*Pi*Log[mu2] + 1512*costh^2*m2*nc^2*Pi*Log[mu2] + 
   (996*I)*m2*nc^2*Pi^2*Log[mu2] - (12672*I)*m2*nc^2*Log[2]*Log[mu2] + 
   3888*m2*nc^2*Pi*Log[beta]*Log[mu2] + 1944*m2*nc^2*Pi*Log[1 - costh]*
    Log[mu2] + 1944*m2*nc^2*Pi*Log[1 + costh]*Log[mu2] - 
   (12672*I)*m2*nc^2*Log[m2]*Log[mu2] + (6336*I)*m2*nc^2*Log[mu2]^2 + 
   (7857*I)*m2*Zeta[3] - (6237*I)*costh^2*m2*Zeta[3] + 
   (2703*I)*m2*nc^2*Zeta[3] + (6237*I)*costh^2*m2*nc^2*Zeta[3]))/(27*nc)


==> anc/data/construction/M1_nf1_beta_4.wl <==
(-4*((-79272*I)*m2 - (39600*I)*costh^2*m2 - (780*I)*costh^4*m2 + 
   (64552*I)*m2*nc^2 - (442000*I)*costh^2*m2*nc^2 + 
   (824780*I)*costh^4*m2*nc^2 + 3780*m2*Pi - 16740*costh^2*m2*Pi + 
   53550*costh^4*m2*Pi + 19020*m2*nc^2*Pi + 90660*costh^2*m2*nc^2*Pi - 
   198510*costh^4*m2*nc^2*Pi - (4050*I)*costh^2*m2*Pi^2 + 
   (11565*I)*costh^4*m2*Pi^2 - (20800*I)*m2*nc^2*Pi^2 + 
   (10890*I)*costh^2*m2*nc^2*Pi^2 - (5265*I)*costh^4*m2*nc^2*Pi^2 + 
   1980*costh^2*m2*Pi^3 - 5580*costh^4*m2*Pi^3 - 6000*m2*nc^2*Pi^3 - 
   1980*costh^2*m2*nc^2*Pi^3 + 5580*costh^4*m2*nc^2*Pi^3 + 
   (8064*I)*m2*Log[2] - (122400*I)*costh^2*m2*Log[2] + 
   (332160*I)*costh^4*m2*Log[2] + (13056*I)*m2*nc^2*Log[2] + 
   (68640*I)*costh^2*m2*nc^2*Log[2] - (355200*I)*costh^4*m2*nc^2*Log[2] - 
   16200*costh^2*m2*Pi*Log[2] + 46260*costh^4*m2*Pi*Log[2] + 
   84480*m2*nc^2*Pi*Log[2] + 9000*costh^2*m2*nc^2*Pi*Log[2] - 
   48420*costh^4*m2*nc^2*Pi*Log[2] + (5940*I)*costh^2*m2*Pi^2*Log[2] - 
   (16740*I)*costh^4*m2*Pi^2*Log[2] - (9120*I)*m2*nc^2*Pi^2*Log[2] - 
   (5940*I)*costh^2*m2*nc^2*Pi^2*Log[2] + (16740*I)*costh^4*m2*nc^2*Pi^2*
    Log[2] + (84480*I)*m2*nc^2*Log[2]^2 + 11880*costh^2*m2*Pi*Log[2]^2 - 
   33480*costh^4*m2*Pi*Log[2]^2 + 5760*m2*nc^2*Pi*Log[2]^2 - 
   11880*costh^2*m2*nc^2*Pi*Log[2]^2 + 33480*costh^4*m2*nc^2*Pi*Log[2]^2 - 
   4800*m2*nc^2*Pi*Log[beta] - 18720*costh^2*m2*nc^2*Pi*Log[beta] + 
   7920*costh^4*m2*nc^2*Pi*Log[beta] + (11520*I)*m2*nc^2*Pi^2*Log[beta] - 
   23040*m2*nc^2*Pi*Log[2]*Log[beta] - 23040*m2*nc^2*Pi*Log[beta]^2 - 
   2400*m2*nc^2*Pi*Log[1 - costh] - 9360*costh^2*m2*nc^2*Pi*Log[1 - costh] + 
   3960*costh^4*m2*nc^2*Pi*Log[1 - costh] + (5760*I)*m2*nc^2*Pi^2*
    Log[1 - costh] - 11520*m2*nc^2*Pi*Log[2]*Log[1 - costh] - 
   23040*m2*nc^2*Pi*Log[beta]*Log[1 - costh] - 
   5760*m2*nc^2*Pi*Log[1 - costh]^2 - 2400*m2*nc^2*Pi*Log[1 + costh] - 
   9360*costh^2*m2*nc^2*Pi*Log[1 + costh] + 3960*costh^4*m2*nc^2*Pi*
    Log[1 + costh] + (5760*I)*m2*nc^2*Pi^2*Log[1 + costh] - 
   11520*m2*nc^2*Pi*Log[2]*Log[1 + costh] - 23040*m2*nc^2*Pi*Log[beta]*
    Log[1 + costh] - 11520*m2*nc^2*Pi*Log[1 - costh]*Log[1 + costh] - 
   5760*m2*nc^2*Pi*Log[1 + costh]^2 + (30240*I)*m2*Log[m2] - 
   (11840*I)*m2*nc^2*Log[m2] + (109440*I)*costh^2*m2*nc^2*Log[m2] - 
   (334080*I)*costh^4*m2*nc^2*Log[m2] + 63360*m2*nc^2*Pi*Log[m2] - 
   19440*costh^2*m2*nc^2*Pi*Log[m2] - 7560*costh^4*m2*nc^2*Pi*Log[m2] - 
   (8880*I)*m2*nc^2*Pi^2*Log[m2] + (126720*I)*m2*nc^2*Log[2]*Log[m2] - 
   34560*m2*nc^2*Pi*Log[beta]*Log[m2] - 17280*m2*nc^2*Pi*Log[1 - costh]*
    Log[m2] - 17280*m2*nc^2*Pi*Log[1 + costh]*Log[m2] + 
   (63360*I)*m2*nc^2*Log[m2]^2 - (30240*I)*m2*Log[mu2] + 
   (11840*I)*m2*nc^2*Log[mu2] - (109440*I)*costh^2*m2*nc^2*Log[mu2] + 
   (334080*I)*costh^4*m2*nc^2*Log[mu2] - 63360*m2*nc^2*Pi*Log[mu2] + 
   19440*costh^2*m2*nc^2*Pi*Log[mu2] + 7560*costh^4*m2*nc^2*Pi*Log[mu2] + 
   (8880*I)*m2*nc^2*Pi^2*Log[mu2] - (126720*I)*m2*nc^2*Log[2]*Log[mu2] + 
   34560*m2*nc^2*Pi*Log[beta]*Log[mu2] + 17280*m2*nc^2*Pi*Log[1 - costh]*
    Log[mu2] + 17280*m2*nc^2*Pi*Log[1 + costh]*Log[mu2] - 
   (126720*I)*m2*nc^2*Log[m2]*Log[mu2] + (63360*I)*m2*nc^2*Log[mu2]^2 + 
   (69120*I)*m2*Zeta[3] + (62370*I)*costh^2*m2*Zeta[3] - 
   (175770*I)*costh^4*m2*Zeta[3] + (36480*I)*m2*nc^2*Zeta[3] - 
   (62370*I)*costh^2*m2*nc^2*Zeta[3] + (175770*I)*costh^4*m2*nc^2*Zeta[3]))/
 (135*nc)


==> anc/data/construction/M1_nf1_beta_6.wl <==
(-4*((-482008*I)*m2 - (87360*I)*costh^2*m2 - (310380*I)*costh^4*m2 + 
   (38556*I)*costh^6*m2 + (45208*I)*m2*nc^2 + (5387200*I)*costh^2*m2*nc^2 - 
   (18521300*I)*costh^4*m2*nc^2 + (16490852*I)*costh^6*m2*nc^2 + 
   23660*m2*Pi - 10500*costh^2*m2*Pi - 277410*costh^4*m2*Pi + 
   641032*costh^6*m2*Pi + 383460*m2*nc^2*Pi - 1141980*costh^2*m2*nc^2*Pi + 
   3427410*costh^4*m2*nc^2*Pi - 3347624*costh^6*m2*nc^2*Pi + 
   (840*I)*m2*Pi^2 - (2520*I)*costh^2*m2*Pi^2 - (78435*I)*costh^4*m2*Pi^2 + 
   (160545*I)*costh^6*m2*Pi^2 - (163800*I)*m2*nc^2*Pi^2 + 
   (37800*I)*costh^2*m2*nc^2*Pi^2 + (135135*I)*costh^4*m2*nc^2*Pi^2 - 
   (141225*I)*costh^6*m2*nc^2*Pi^2 + 39060*costh^4*m2*Pi^3 - 
   77700*costh^6*m2*Pi^3 - 42000*m2*nc^2*Pi^3 - 39060*costh^4*m2*nc^2*Pi^3 + 
   77700*costh^6*m2*nc^2*Pi^3 + (44416*I)*m2*Log[2] + 
   (6720*I)*costh^2*m2*Log[2] - (2352000*I)*costh^4*m2*Log[2] + 
   (4620672*I)*costh^6*m2*Log[2] + (345344*I)*m2*nc^2*Log[2] + 
   (235200*I)*costh^2*m2*nc^2*Log[2] + (1115520*I)*costh^4*m2*nc^2*Log[2] - 
   (4118912*I)*costh^6*m2*nc^2*Log[2] - 323820*costh^4*m2*Pi*Log[2] + 
   645540*costh^6*m2*Pi*Log[2] + 591360*m2*nc^2*Pi*Log[2] - 
   40320*costh^2*m2*nc^2*Pi*Log[2] + 298620*costh^4*m2*nc^2*Pi*Log[2] - 
   655620*costh^6*m2*nc^2*Pi*Log[2] + (117180*I)*costh^4*m2*Pi^2*Log[2] - 
   (233100*I)*costh^6*m2*Pi^2*Log[2] - (63840*I)*m2*nc^2*Pi^2*Log[2] - 
   (117180*I)*costh^4*m2*nc^2*Pi^2*Log[2] + (233100*I)*costh^6*m2*nc^2*Pi^2*
    Log[2] + (591360*I)*m2*nc^2*Log[2]^2 + 234360*costh^4*m2*Pi*Log[2]^2 - 
   466200*costh^6*m2*Pi*Log[2]^2 + 40320*m2*nc^2*Pi*Log[2]^2 - 
   234360*costh^4*m2*nc^2*Pi*Log[2]^2 + 466200*costh^6*m2*nc^2*Pi*Log[2]^2 + 
   3360*m2*Pi*Log[beta] - 10080*costh^2*m2*Pi*Log[beta] + 
   10080*costh^4*m2*Pi*Log[beta] - 3360*costh^6*m2*Pi*Log[beta] - 
   104160*m2*nc^2*Pi*Log[beta] - 131040*costh^2*m2*nc^2*Pi*Log[beta] + 
   55440*costh^4*m2*nc^2*Pi*Log[beta] + (80640*I)*m2*nc^2*Pi^2*Log[beta] - 
   161280*m2*nc^2*Pi*Log[2]*Log[beta] - 161280*m2*nc^2*Pi*Log[beta]^2 + 
   1680*m2*Pi*Log[1 - costh] - 5040*costh^2*m2*Pi*Log[1 - costh] + 
   5040*costh^4*m2*Pi*Log[1 - costh] - 1680*costh^6*m2*Pi*Log[1 - costh] - 
   52080*m2*nc^2*Pi*Log[1 - costh] - 65520*costh^2*m2*nc^2*Pi*
    Log[1 - costh] + 27720*costh^4*m2*nc^2*Pi*Log[1 - costh] + 
   (40320*I)*m2*nc^2*Pi^2*Log[1 - costh] - 80640*m2*nc^2*Pi*Log[2]*
    Log[1 - costh] - 161280*m2*nc^2*Pi*Log[beta]*Log[1 - costh] - 
   40320*m2*nc^2*Pi*Log[1 - costh]^2 + 1680*m2*Pi*Log[1 + costh] - 
   5040*costh^2*m2*Pi*Log[1 + costh] + 5040*costh^4*m2*Pi*Log[1 + costh] - 
   1680*costh^6*m2*Pi*Log[1 + costh] - 52080*m2*nc^2*Pi*Log[1 + costh] - 
   65520*costh^2*m2*nc^2*Pi*Log[1 + costh] + 27720*costh^4*m2*nc^2*Pi*
    Log[1 + costh] + (40320*I)*m2*nc^2*Pi^2*Log[1 + costh] - 
   80640*m2*nc^2*Pi*Log[2]*Log[1 + costh] - 161280*m2*nc^2*Pi*Log[beta]*
    Log[1 + costh] - 80640*m2*nc^2*Pi*Log[1 - costh]*Log[1 + costh] - 
   40320*m2*nc^2*Pi*Log[1 + costh]^2 + (211680*I)*m2*Log[m2] + 
   (353920*I)*m2*nc^2*Log[m2] - (1995840*I)*costh^2*m2*nc^2*Log[m2] + 
   (5725440*I)*costh^4*m2*nc^2*Log[m2] - (5709312*I)*costh^6*m2*nc^2*
    Log[m2] + 443520*m2*nc^2*Pi*Log[m2] - 120960*costh^2*m2*nc^2*Pi*Log[m2] - 
   68040*costh^4*m2*nc^2*Pi*Log[m2] - 35280*costh^6*m2*nc^2*Pi*Log[m2] - 
   (62160*I)*m2*nc^2*Pi^2*Log[m2] + (887040*I)*m2*nc^2*Log[2]*Log[m2] - 
   241920*m2*nc^2*Pi*Log[beta]*Log[m2] - 120960*m2*nc^2*Pi*Log[1 - costh]*
    Log[m2] - 120960*m2*nc^2*Pi*Log[1 + costh]*Log[m2] + 
   (443520*I)*m2*nc^2*Log[m2]^2 - (211680*I)*m2*Log[mu2] - 
   (353920*I)*m2*nc^2*Log[mu2] + (1995840*I)*costh^2*m2*nc^2*Log[mu2] - 
   (5725440*I)*costh^4*m2*nc^2*Log[mu2] + (5709312*I)*costh^6*m2*nc^2*
    Log[mu2] - 443520*m2*nc^2*Pi*Log[mu2] + 120960*costh^2*m2*nc^2*Pi*
    Log[mu2] + 68040*costh^4*m2*nc^2*Pi*Log[mu2] + 
   35280*costh^6*m2*nc^2*Pi*Log[mu2] + (62160*I)*m2*nc^2*Pi^2*Log[mu2] - 
   (887040*I)*m2*nc^2*Log[2]*Log[mu2] + 241920*m2*nc^2*Pi*Log[beta]*
    Log[mu2] + 120960*m2*nc^2*Pi*Log[1 - costh]*Log[mu2] + 
   120960*m2*nc^2*Pi*Log[1 + costh]*Log[mu2] - (887040*I)*m2*nc^2*Log[m2]*
    Log[mu2] + (443520*I)*m2*nc^2*Log[mu2]^2 + (483840*I)*m2*Zeta[3] + 
   (1230390*I)*costh^4*m2*Zeta[3] - (2447550*I)*costh^6*m2*Zeta[3] + 
   (255360*I)*m2*nc^2*Zeta[3] - (1230390*I)*costh^4*m2*nc^2*Zeta[3] + 
   (2447550*I)*costh^6*m2*nc^2*Zeta[3]))/(945*nc)


==> anc/data/construction/M1_nf2_beta_0.wl <==
((-64*I)/81)*m2*(69*Pi^2 + (48*I)*Pi*(-5 + Log[64]) - 8*(-5 + Log[64])^2 + 
  24*(20 + (9*I)*Pi - 9*Log[4])*(Log[m2] - Log[mu2]) - 
  216*(Log[m2] - Log[mu2])^2)


==> anc/data/construction/M1_nf2_beta_2.wl <==
((-64*I)/81)*m2*(520 + (48*I)*Pi + 69*Pi^2 - 72*Log[4]^2 + 
  24*Log[4]*(-2 + (6*I)*Pi - 9*(Log[m2] - Log[mu2])) + 
  48*costh^2*(-16 - (3*I)*Pi + Log[64] + 9*(Log[m2] - Log[mu2])) - 
  168*(Log[m2] - Log[mu2]) + (216*I)*Pi*(Log[m2] - Log[mu2]) - 
  216*(Log[m2] - Log[mu2])^2)


==> anc/data/construction/M1_nf2_beta_4.wl <==
((-64*I)/81)*m2*(136 + (120*I)*Pi + 69*Pi^2 + 24*(-5 + (6*I)*Pi)*Log[4] - 
  72*Log[4]^2 + 48*costh^2*(31 + (3*I)*Pi - 3*Log[4] - 
    9*(Log[m2] - Log[mu2])) + 288*costh^4*(-7 - I*Pi + Log[4] + 
    3*(Log[m2] - Log[mu2])) + 12*(-23 + (18*I)*Pi - 18*Log[4])*
   (Log[m2] - Log[mu2]) - 216*(Log[m2] - Log[mu2])^2)


==> anc/data/construction/M1_nf2_beta_6.wl <==
((-64*I)/405)*m2*(1440*costh^4*(26 + (3*I)*Pi - 3*Log[4] - 
    9*(Log[m2] - Log[mu2])) + 384*costh^6*(-79 - (10*I)*Pi + 10*Log[4] + 
    30*(Log[m2] - Log[mu2])) + 120*costh^2*(-91 - (12*I)*Pi + 12*Log[4] + 
    36*(Log[m2] - Log[mu2])) + 5*(232 + 69*Pi^2 + (72*I)*Pi*(3 + Log[16]) - 
    72*(Log[4]^2 + Log[64]) + 12*(-41 + (18*I)*Pi - 18*Log[4])*
     (Log[m2] - Log[mu2]) - 216*(Log[m2] - Log[mu2])^2))


==> anc/data/construction/M2_nf0_beta_0.wl <==
((-1/144*I)*(-12976*m2*nc^2 - 1582784*costh*m2*nc^2 - 11390*costh^2*m2*nc^2 + 
    1593824*costh^3*m2*nc^2 + 42105*costh^4*m2*nc^2 + 52800*costh^5*m2*nc^2)*
   Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/8)*(-62685*m2*nc^2 + 20480*costh*m2*nc^2 + 17012*costh^2*m2*nc^2 - 
    20480*costh^3*m2*nc^2 + 28800*costh^4*m2*nc^2 + 1264*costh^6*m2*nc^2)*
   Log[2]^4)/((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/3)*(-3301*m2*nc^2 + 1440*costh*m2*nc^2 - 7100*costh^2*m2*nc^2 - 
    1440*costh^3*m2*nc^2 - 2560*costh^4*m2*nc^2 + 640*costh^6*m2*nc^2)*
   Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 (((-4049*I)*m2*nc^2 - (5376*I)*costh*m2*nc^2 + (39689*I)*costh^2*m2*nc^2 + 
    (7168*I)*costh^3*m2*nc^2 - (1792*I)*costh^5*m2*nc^2 + 1536*m2*nc^2*Pi - 
    1536*costh^2*m2*nc^2*Pi)*Log[1 - costh]^2)/
  (48*(-1 + costh)*(1 + costh)) - 
 ((64*I)/3)*((-8*I)*m2*nc^2*Pi - (6*I)*Lb*m2*nc^2*Pi + 3*m2*nc^2*Pi^2)*
  Log[1 + costh] + (((-4049*I)*m2*nc^2 + (5376*I)*costh*m2*nc^2 + 
    (1889*I)*costh^2*m2*nc^2 - (7168*I)*costh^3*m2*nc^2 + 
    (1792*I)*costh^5*m2*nc^2 + 1536*m2*nc^2*Pi - 1536*costh^2*m2*nc^2*Pi)*
   Log[1 + costh]^2)/(48*(-1 + costh)*(1 + costh)) + 
 Log[4]*((((4*I)/3)*(3836*m2*nc^2 - 270*costh*m2*nc^2 + 
      14428*costh^2*m2*nc^2 + 2340*costh^3*m2*nc^2 + 7168*costh^4*m2*nc^2 - 
      1792*costh^6*m2*nc^2 - 5306*Lb*m2*nc^2 + 2880*costh*Lb*m2*nc^2 - 
      16792*costh^2*Lb*m2*nc^2 - 2880*costh^3*Lb*m2*nc^2 - 
      3824*costh^4*Lb*m2*nc^2 + 1280*costh^6*Lb*m2*nc^2 - 48*m2*nc^2*Pi^2 - 
      4494*costh*m2*nc^2*Pi^2 + 2119*costh^3*m2*nc^2*Pi^2 + 
      48*costh^4*m2*nc^2*Pi^2 - 40*costh^5*m2*nc^2*Pi^2))/
    ((-1 + costh)^2*(1 + costh)^2) + (864*I)*m2*nc^2*Log[1 - costh] + 
   (864*I)*m2*nc^2*Log[1 + costh]) + 
 Log[2]^2*(((99237*I)*m2*nc^2 + (45224*I)*costh*m2*nc^2 + 
     (1268810*I)*costh^2*m2*nc^2 - (78408*I)*costh^3*m2*nc^2 + 
     (216817*I)*costh^4*m2*nc^2 + (1664*I)*costh^5*m2*nc^2 - 
     (61056*I)*costh^6*m2*nc^2 - 4608*m2*nc^2*Pi + 9216*costh^2*m2*nc^2*Pi - 
     4608*costh^4*m2*nc^2*Pi - (94960*I)*m2*nc^2*Pi^2 - 
     (149504*I)*costh*m2*nc^2*Pi^2 + (74256*I)*costh^2*m2*nc^2*Pi^2 + 
     (149504*I)*costh^3*m2*nc^2*Pi^2 + (132320*I)*costh^4*m2*nc^2*Pi^2 + 
     (1640*I)*costh^6*m2*nc^2*Pi^2)/(24*(-1 + costh)^2*(1 + costh)^2) + 
   ((128*I)*(-2*m2*nc^2 + 83*costh*m2*nc^2 + 2*costh^2*m2*nc^2 + 
      3*costh^3*m2*nc^2)*Log[1 - costh])/((-1 + costh)*(1 + costh)) + 
   ((128*I)*(-2*m2*nc^2 + 83*costh*m2*nc^2 + 2*costh^2*m2*nc^2 + 
      3*costh^3*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
 Log[1 - costh]*(((-64*I)/3)*((-8*I)*m2*nc^2*Pi - (6*I)*Lb*m2*nc^2*Pi + 
     3*m2*nc^2*Pi^2) + (((-21323*I)*m2*nc^2 + (57386*I)*costh*m2*nc^2 - 
      (38316*I)*costh^2*m2*nc^2 - (65682*I)*costh^3*m2*nc^2 - 
      (12177*I)*costh^4*m2*nc^2 + (416*I)*costh^5*m2*nc^2 + 
      (5216*I)*costh^6*m2*nc^2 - 1536*m2*nc^2*Pi + 3072*costh^2*m2*nc^2*Pi - 
      1536*costh^4*m2*nc^2*Pi)*Log[1 + costh])/(6*(-1 + costh)^2*
     (1 + costh)^2)) - 352*m2*nc^2*Pi*Log[m2] + 352*m2*nc^2*Pi*Log[mu2] - 
 ((4*I)*(-40*m2*nc^2 + 5762*costh*m2*nc^2 - 5861*costh^3*m2*nc^2 + 
    40*costh^4*m2*nc^2 + 204*costh^5*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(14330*m2*nc^2 + 129536*costh*m2*nc^2 - 74206*costh^2*m2*nc^2 - 
    104192*costh^3*m2*nc^2 + 42137*costh^4*m2*nc^2 + 1536*costh^5*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/8)*(-2323*m2*nc^2 + 20448*costh*m2*nc^2 + 43288*costh^2*m2*nc^2 - 
    112816*costh^3*m2*nc^2 - 6144*costh^4*m2*nc^2 + 3328*costh^5*m2*nc^2)*
   MB[1, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/3)*(6831*m2*nc^2 + 54218*costh*m2*nc^2 - 1561*costh^2*m2*nc^2 - 
    50177*costh^3*m2*nc^2 - 5270*costh^4*m2*nc^2 + 1104*costh^5*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 (((22*I)/3)*(-125*m2*nc^2 + 926*costh^2*m2*nc^2)*MB[2, 1, -1, 1])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/12)*(17755*m2*nc^2 - 38304*costh*m2*nc^2 + 5934*costh^2*m2*nc^2 - 
    7536*costh^3*m2*nc^2 - 23689*costh^4*m2*nc^2 + 480*costh^5*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(-15517*m2*nc^2 + 297504*costh*m2*nc^2 + 76000*costh^2*m2*nc^2 - 
    190416*costh^3*m2*nc^2 + 43980*costh^4*m2*nc^2 + 8832*costh^5*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/3)*(4431*m2*nc^2 + 1940*costh*m2*nc^2 - 1561*costh^2*m2*nc^2 - 
    938*costh^3*m2*nc^2 - 2870*costh^4*m2*nc^2 + 48*costh^5*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(13795*m2*nc^2 - 35360*costh*m2*nc^2 + 46654*costh^2*m2*nc^2 - 
    37744*costh^3*m2*nc^2 - 36797*costh^4*m2*nc^2 + 864*costh^5*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(-18101*m2*nc^2 + 6144*costh*m2*nc^2 + 260*costh^2*m2*nc^2 - 
    6144*costh^3*m2*nc^2 + 7840*costh^4*m2*nc^2 + 200*costh^6*m2*nc^2)*
   MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(-27961*m2*nc^2 + 71680*costh*m2*nc^2 - 380*costh^2*m2*nc^2 - 
    71680*costh^3*m2*nc^2 - 30208*costh^4*m2*nc^2 + 832*costh^6*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(-75279*m2*nc^2 - 20480*costh*m2*nc^2 + 31388*costh^2*m2*nc^2 + 
    20480*costh^3*m2*nc^2 + 56640*costh^4*m2*nc^2 + 1408*costh^6*m2*nc^2)*
   MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((2*I)*(2303*m2*nc^2 + 1024*costh*m2*nc^2 + 5520*costh^2*m2*nc^2 - 
    1024*costh^3*m2*nc^2 - 11176*costh^4*m2*nc^2 + 86*costh^6*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/6)*(6510*m2*nc^2 - 1383*costh*m2*nc^2 + 9249*costh^2*m2*nc^2 - 
    11776*costh^3*m2*nc^2 + 2944*costh^5*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((-1 + costh)*(1 + costh)^2) - 
 ((I/24)*(4049*m2*nc^2 + 5376*costh*m2*nc^2 - 39689*costh^2*m2*nc^2 - 
    7168*costh^3*m2*nc^2 + 1792*costh^5*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/((-1 + costh)*(1 + costh)) + 
 ((I/6)*(-6510*m2*nc^2 + 23907*costh*m2*nc^2 - 34539*costh^2*m2*nc^2 - 
    11776*costh^3*m2*nc^2 + 2944*costh^5*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 (((-55203*I)*m2*nc^2 + (192596*I)*costh*m2*nc^2 - 
    (116674*I)*costh^2*m2*nc^2 - (334284*I)*costh^3*m2*nc^2 + 
    (285*I)*costh^4*m2*nc^2 + (4480*I)*costh^5*m2*nc^2 + 
    (9088*I)*costh^6*m2*nc^2 + (1792*I)*costh^7*m2*nc^2 - 4608*m2*nc^2*Pi + 
    9216*costh^2*m2*nc^2*Pi - 4608*costh^4*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(24*(-1 + costh)^2*(1 + costh)^2) + 
 (((-55203*I)*m2*nc^2 + (165332*I)*costh*m2*nc^2 - 
    (154474*I)*costh^2*m2*nc^2 - (90012*I)*costh^3*m2*nc^2 + 
    (38085*I)*costh^4*m2*nc^2 - (1152*I)*costh^5*m2*nc^2 + 
    (9088*I)*costh^6*m2*nc^2 - (1792*I)*costh^7*m2*nc^2 - 4608*m2*nc^2*Pi + 
    9216*costh^2*m2*nc^2*Pi - 4608*costh^4*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(24*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(-4049*m2*nc^2 + 5376*costh*m2*nc^2 + 1889*costh^2*m2*nc^2 - 
    7168*costh^3*m2*nc^2 + 1792*costh^5*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/((-1 + costh)*(1 + costh)) - 
 ((I/2)*(-394211*m2*nc^2 + 129024*costh*m2*nc^2 + 102332*costh^2*m2*nc^2 - 
    129024*costh^3*m2*nc^2 + 180640*costh^4*m2*nc^2 + 7784*costh^6*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 (2478080*m2*nc^2*Pi - 4956160*costh^2*m2*nc^2*Pi + 
   2478080*costh^4*m2*nc^2*Pi - 983040*Lb*m2*nc^2*Pi + 
   1966080*costh^2*Lb*m2*nc^2*Pi - 983040*costh^4*Lb*m2*nc^2*Pi - 
   368640*Lb^2*m2*nc^2*Pi + 737280*costh^2*Lb^2*m2*nc^2*Pi - 
   368640*costh^4*Lb^2*m2*nc^2*Pi + (2228080*I)*m2*nc^2*Pi^2 - 
   (4590880*I)*costh*m2*nc^2*Pi^2 + (2020800*I)*costh^2*m2*nc^2*Pi^2 + 
   (5254560*I)*costh^3*m2*nc^2*Pi^2 + (1496400*I)*costh^4*m2*nc^2*Pi^2 - 
   (33280*I)*costh^5*m2*nc^2*Pi^2 - (417280*I)*costh^6*m2*nc^2*Pi^2 - 
   (368640*I)*Lb*m2*nc^2*Pi^2 + (737280*I)*costh^2*Lb*m2*nc^2*Pi^2 - 
   (368640*I)*costh^4*Lb*m2*nc^2*Pi^2 + 122880*m2*nc^2*Pi^3 - 
   245760*costh^2*m2*nc^2*Pi^3 + 122880*costh^4*m2*nc^2*Pi^3 - 
   (6516573*I)*m2*nc^2*Pi^4 + (983040*I)*costh*m2*nc^2*Pi^4 + 
   (1795988*I)*costh^2*m2*nc^2*Pi^4 - (983040*I)*costh^3*m2*nc^2*Pi^4 + 
   (3821376*I)*costh^4*m2*nc^2*Pi^4 + (122752*I)*costh^6*m2*nc^2*Pi^4 + 
   (20509890*I)*m2*nc^2*Zeta[3] + (11969280*I)*costh*m2*nc^2*Zeta[3] + 
   (17970*I)*costh^2*m2*nc^2*Zeta[3] + (2128320*I)*costh^3*m2*nc^2*Zeta[3] - 
   (52191975*I)*costh^4*m2*nc^2*Zeta[3] - (640800*I)*costh^5*m2*nc^2*Zeta[3])/
  (2880*(-1 + costh)^2*(1 + costh)^2) + 
 Log[2]*((((8*I)/3)*(1891*m2*nc^2 - 4204*costh^2*m2*nc^2 + 
      648*costh^4*m2*nc^2)*Log[4])/((-1 + costh)^2*(1 + costh)^2) + 
   (((39771*I)*m2*nc^2 - (224168*I)*costh*m2*nc^2 + (242146*I)*costh^2*m2*
       nc^2 + (250184*I)*costh^3*m2*nc^2 + (5347*I)*costh^4*m2*nc^2 + 
      (7296*I)*costh^5*m2*nc^2 - (20864*I)*costh^6*m2*nc^2 - 
      (1792*I)*costh^7*m2*nc^2 + 1536*m2*nc^2*Pi - 3072*costh^2*m2*nc^2*Pi + 
      1536*costh^4*m2*nc^2*Pi)*Log[1 + costh])/(24*(-1 + costh)^2*
     (1 + costh)^2) + Log[1 - costh]*
    (((39771*I)*m2*nc^2 - (234920*I)*costh*m2*nc^2 + (279946*I)*costh^2*m2*
        nc^2 + (275272*I)*costh^3*m2*nc^2 - (32453*I)*costh^4*m2*nc^2 - 
       (10624*I)*costh^5*m2*nc^2 - (20864*I)*costh^6*m2*nc^2 + 
       (1792*I)*costh^7*m2*nc^2 + 1536*m2*nc^2*Pi - 3072*costh^2*m2*nc^2*Pi + 
       1536*costh^4*m2*nc^2*Pi)/(24*(-1 + costh)^2*(1 + costh)^2) - 
     ((128*I)*(-2*m2*nc^2 + 83*costh*m2*nc^2 + 2*costh^2*m2*nc^2 + 
        3*costh^3*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh))) - 
   ((128*I)*(-2*m2*nc^2 + 83*costh*m2*nc^2 + 2*costh^2*m2*nc^2 + 
      3*costh^3*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)) - 
   ((128*I)*(-2*m2*nc^2 + 83*costh*m2*nc^2 + 2*costh^2*m2*nc^2 + 
      3*costh^3*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)) + 
   ((-2946048*I)*m2*nc^2 + (207360*I)*costh*m2*nc^2 - 
     (11080704*I)*costh^2*m2*nc^2 - (1797120*I)*costh^3*m2*nc^2 - 
     (5505024*I)*costh^4*m2*nc^2 + (1376256*I)*costh^6*m2*nc^2 + 
     (4075008*I)*Lb*m2*nc^2 - (2211840*I)*costh*Lb*m2*nc^2 + 
     (12896256*I)*costh^2*Lb*m2*nc^2 + (2211840*I)*costh^3*Lb*m2*nc^2 + 
     (2936832*I)*costh^4*Lb*m2*nc^2 - (983040*I)*costh^6*Lb*m2*nc^2 - 
     30720*m2*nc^2*Pi + 61440*costh^2*m2*nc^2*Pi - 30720*costh^4*m2*nc^2*Pi - 
     73728*Lb*m2*nc^2*Pi + 147456*costh^2*Lb*m2*nc^2*Pi - 
     73728*costh^4*Lb*m2*nc^2*Pi - (448786*I)*m2*nc^2*Pi^2 + 
     (2666624*I)*costh*m2*nc^2*Pi^2 + (242570*I)*costh^2*m2*nc^2*Pi^2 - 
     (1327424*I)*costh^3*m2*nc^2*Pi^2 + (803429*I)*costh^4*m2*nc^2*Pi^2 + 
     (58560*I)*costh^5*m2*nc^2*Pi^2 + (37620612*I)*m2*nc^2*Zeta[3] + 
     (10690560*I)*costh*m2*nc^2*Zeta[3] - (15015312*I)*costh^2*m2*nc^2*
      Zeta[3] - (10690560*I)*costh^3*m2*nc^2*Zeta[3] - 
     (29873664*I)*costh^4*m2*nc^2*Zeta[3] - (690048*I)*costh^6*m2*nc^2*
      Zeta[3])/(288*(-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_1.wl <==
((I/2160)*(42019912*m2*nc^2 - 3534000*costh*m2*nc^2 + 
    16234880*costh^2*m2*nc^2 + 3986970*costh^3*m2*nc^2 - 
    52798560*costh^4*m2*nc^2 - 94455*costh^5*m2*nc^2 - 
    3049120*costh^6*m2*nc^2 - 12240*costh^7*m2*nc^2 + 327520*costh^8*m2*nc^2)*
   Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(40544*m2*nc^2 + 1113807*costh*m2*nc^2 - 727932*costh^3*m2*nc^2 - 
    40544*costh^4*m2*nc^2 - 432624*costh^5*m2*nc^2 + 3792*costh^7*m2*nc^2)*
   Log[2]^4)/((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/3)*(96*m2*nc^2 + 29459*costh*m2*nc^2 - 10176*costh^2*m2*nc^2 - 
    13652*costh^3*m2*nc^2 + 10080*costh^4*m2*nc^2 + 288*costh^5*m2*nc^2)*
   Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/48)*(20480*m2*nc^2 + 69189*costh*m2*nc^2 + 19200*costh^2*m2*nc^2 - 
    249597*costh^3*m2*nc^2 - 46080*costh^4*m2*nc^2 + 1536*costh^5*m2*nc^2 + 
    6400*costh^6*m2*nc^2)*Log[1 - costh]^2)/((-1 + costh)*(1 + costh)) + 
 (((8570173*I)*m2*nc^2 + (24329925*I)*costh*m2*nc^2 - 
    (14222200*I)*costh^2*m2*nc^2 - (17156700*I)*costh^3*m2*nc^2 + 
    (6653475*I)*costh^4*m2*nc^2 + (12585375*I)*costh^5*m2*nc^2 + 
    (6213600*I)*costh^6*m2*nc^2 - (183600*I)*costh^7*m2*nc^2 - 
    (943200*I)*costh^8*m2*nc^2 - 86400*m2*nc^2*Pi + 
    345600*costh^2*m2*nc^2*Pi - 518400*costh^4*m2*nc^2*Pi + 
    345600*costh^6*m2*nc^2*Pi - 86400*costh^8*m2*nc^2*Pi)*Log[1 - costh]*
   Log[1 + costh])/(1350*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/48)*(20480*m2*nc^2 + 123209*costh*m2*nc^2 + 19200*costh^2*m2*nc^2 + 
    5047*costh^3*m2*nc^2 - 46080*costh^4*m2*nc^2 + 1536*costh^5*m2*nc^2 + 
    6400*costh^6*m2*nc^2)*Log[1 + costh]^2)/((-1 + costh)*(1 + costh)) + 
 Log[4]*(((I/45)*(-282000*m2*nc^2 - 3258480*costh*m2*nc^2 + 
      391200*costh^2*m2*nc^2 + 1461840*costh^3*m2*nc^2 - 
      1129920*costh^4*m2*nc^2 - 34560*costh^5*m2*nc^2 + 
      76800*costh^6*m2*nc^2 + 11520*Lb*m2*nc^2 + 3405480*costh*Lb*m2*nc^2 - 
      1221120*costh^2*Lb*m2*nc^2 - 1379040*costh^3*Lb*m2*nc^2 + 
      1209600*costh^4*Lb*m2*nc^2 - 95040*costh^5*Lb*m2*nc^2 - 
      170687*m2*nc^2*Pi^2 - 322560*costh*m2*nc^2*Pi^2 + 
      118160*costh^2*m2*nc^2*Pi^2 + 322560*costh^3*m2*nc^2*Pi^2 + 
      463920*costh^4*m2*nc^2*Pi^2 + 2400*costh^6*m2*nc^2*Pi^2))/
    ((-1 + costh)^2*(1 + costh)^2) - (1440*I)*costh*m2*nc^2*Log[1 - costh] - 
   (1440*I)*costh*m2*nc^2*Log[1 + costh]) + 
 Log[2]^2*(((-4426508*I)*m2*nc^2 - (855544275*I)*costh*m2*nc^2 + 
     (236468000*I)*costh^2*m2*nc^2 + (365528250*I)*costh^3*m2*nc^2 - 
     (217667700*I)*costh^4*m2*nc^2 + (42528825*I)*costh^5*m2*nc^2 + 
     (13046400*I)*costh^6*m2*nc^2 - (388800*I)*costh^7*m2*nc^2 - 
     (2332800*I)*costh^8*m2*nc^2 - 345600*m2*nc^2*Pi + 
     1382400*costh^2*m2*nc^2*Pi - 2073600*costh^4*m2*nc^2*Pi + 
     1382400*costh^6*m2*nc^2*Pi - 345600*costh^8*m2*nc^2*Pi - 
     (9298800*I)*m2*nc^2*Pi^2 - (201470400*I)*costh*m2*nc^2*Pi^2 + 
     (88038000*I)*costh^3*m2*nc^2*Pi^2 + (9298800*I)*costh^4*m2*nc^2*Pi^2 + 
     (90424800*I)*costh^5*m2*nc^2*Pi^2 - (369000*I)*costh^7*m2*nc^2*Pi^2)/
    (5400*(-1 + costh)^2*(1 + costh)^2) - 
   (((64*I)/3)*(-860*m2*nc^2 - 1467*costh^2*m2*nc^2 - 84*costh^4*m2*nc^2 + 
      8*costh^6*m2*nc^2)*Log[1 - costh])/((-1 + costh)*(1 + costh)) - 
   (((64*I)/3)*(-860*m2*nc^2 - 1467*costh^2*m2*nc^2 - 84*costh^4*m2*nc^2 + 
      8*costh^6*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
 ((I/5)*(-134443*m2*nc^2 + 10240*costh*m2*nc^2 - 32440*costh^2*m2*nc^2 - 
    10240*costh^3*m2*nc^2 + 168800*costh^4*m2*nc^2 + 4080*costh^6*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/360)*(2350336*m2*nc^2 + 66150*costh*m2*nc^2 + 2185760*costh^2*m2*nc^2 + 
    610230*costh^3*m2*nc^2 - 5101920*costh^4*m2*nc^2 - 
    336585*costh^5*m2*nc^2 - 605600*costh^6*m2*nc^2 + 6480*costh^7*m2*nc^2 + 
    20000*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/120)*(-1790412*m2*nc^2 + 4013445*costh*m2*nc^2 - 
    741120*costh^2*m2*nc^2 - 3235800*costh^3*m2*nc^2 - 
    1259520*costh^4*m2*nc^2 - 97920*costh^5*m2*nc^2 - 25600*costh^6*m2*nc^2 + 
    2560*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/45)*(-3488041*m2*nc^2 - 156660*costh*m2*nc^2 + 8320*costh^2*m2*nc^2 - 
    1442340*costh^3*m2*nc^2 + 4217280*costh^4*m2*nc^2 + 
    1629240*costh^5*m2*nc^2 + 135840*costh^6*m2*nc^2 - 
    30240*costh^7*m2*nc^2 + 8160*costh^8*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((2*I)/3)*(112*m2*nc^2 + 16349*costh*m2*nc^2 + 20760*costh^2*m2*nc^2 - 
    22202*costh^3*m2*nc^2 + 1112*costh^4*m2*nc^2 + 408*costh^5*m2*nc^2 + 
    16*costh^6*m2*nc^2)*MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/180)*(-20388*m2*nc^2 + 1800075*costh*m2*nc^2 + 6960720*costh^2*m2*nc^2 - 
    1688370*costh^3*m2*nc^2 - 8016000*costh^4*m2*nc^2 - 
    121065*costh^5*m2*nc^2 - 897920*costh^6*m2*nc^2 + 9360*costh^7*m2*nc^2 + 
    30560*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/360)*(5073204*m2*nc^2 + 12587925*costh*m2*nc^2 + 
    3727680*costh^2*m2*nc^2 - 17863440*costh^3*m2*nc^2 - 
    13413120*costh^4*m2*nc^2 + 3291060*costh^5*m2*nc^2 - 
    363520*costh^6*m2*nc^2 - 54720*costh^7*m2*nc^2 + 10240*costh^8*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 (((2*I)/9)*(-25081*m2*nc^2 + 76494*costh*m2*nc^2 - 131840*costh^2*m2*nc^2 - 
    236394*costh^3*m2*nc^2 + 166848*costh^4*m2*nc^2 + 
    162924*costh^5*m2*nc^2 + 7248*costh^6*m2*nc^2 - 3024*costh^7*m2*nc^2 + 
    816*costh^8*m2*nc^2)*MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/360)*(-1269092*m2*nc^2 + 1724355*costh*m2*nc^2 + 
    2746160*costh^2*m2*nc^2 - 766410*costh^3*m2*nc^2 - 
    4217760*costh^4*m2*nc^2 - 533685*costh^5*m2*nc^2 - 
    366560*costh^6*m2*nc^2 + 37440*costh^7*m2*nc^2 + 12800*costh^8*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(7728*m2*nc^2 + 70925*costh*m2*nc^2 - 36356*costh^3*m2*nc^2 - 
    7728*costh^4*m2*nc^2 - 43760*costh^5*m2*nc^2 + 200*costh^7*m2*nc^2)*
   MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(86881*costh*m2*nc^2 - 135076*costh^3*m2*nc^2 - 
    5584*costh^5*m2*nc^2 + 832*costh^7*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(22400*m2*nc^2 + 520039*costh*m2*nc^2 - 288892*costh^3*m2*nc^2 - 
    22400*costh^4*m2*nc^2 - 219568*costh^5*m2*nc^2 + 1408*costh^7*m2*nc^2)*
   MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((2*I)*(196*m2*nc^2 + 10565*costh*m2*nc^2 - 17144*costh^3*m2*nc^2 - 
    196*costh^4*m2*nc^2 + 3496*costh^5*m2*nc^2 + 86*costh^7*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/12)*(38259*m2*nc^2 - 38161*costh*m2*nc^2 + 189687*costh^2*m2*nc^2 + 
    171111*costh^3*m2*nc^2 - 27136*costh^4*m2*nc^2 + 2176*costh^5*m2*nc^2 + 
    2176*costh^6*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/
  ((-1 + costh)*(1 + costh)^2) + 
 ((I/24)*(20480*m2*nc^2 + 69189*costh*m2*nc^2 + 19200*costh^2*m2*nc^2 - 
    249597*costh^3*m2*nc^2 - 46080*costh^4*m2*nc^2 + 1536*costh^5*m2*nc^2 + 
    6400*costh^6*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/12)*(38259*m2*nc^2 - 118007*costh*m2*nc^2 + 205887*costh^2*m2*nc^2 - 
    166863*costh^3*m2*nc^2 - 27136*costh^4*m2*nc^2 - 2176*costh^5*m2*nc^2 + 
    2176*costh^6*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/
  ((-1 + costh)^2*(1 + costh)) + 
 (((46889242*I)*m2*nc^2 + (35208675*I)*costh*m2*nc^2 + 
    (45930800*I)*costh^2*m2*nc^2 - (50399550*I)*costh^3*m2*nc^2 - 
    (47909250*I)*costh^4*m2*nc^2 + (64321875*I)*costh^5*m2*nc^2 + 
    (13046400*I)*costh^6*m2*nc^2 - (1368000*I)*costh^7*m2*nc^2 - 
    (2332800*I)*costh^8*m2*nc^2 - 345600*m2*nc^2*Pi + 
    1382400*costh^2*m2*nc^2*Pi - 2073600*costh^4*m2*nc^2*Pi + 
    1382400*costh^6*m2*nc^2*Pi - 345600*costh^8*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(5400*(-1 + costh)^2*(1 + costh)^2) + 
 (((46889242*I)*m2*nc^2 + (45865575*I)*costh*m2*nc^2 - 
    (17054800*I)*costh^2*m2*nc^2 + (20660850*I)*costh^3*m2*nc^2 - 
    (45997650*I)*costh^4*m2*nc^2 - (19353825*I)*costh^5*m2*nc^2 + 
    (13046400*I)*costh^6*m2*nc^2 + (590400*I)*costh^7*m2*nc^2 - 
    (2332800*I)*costh^8*m2*nc^2 - 345600*m2*nc^2*Pi + 
    1382400*costh^2*m2*nc^2*Pi - 2073600*costh^4*m2*nc^2*Pi + 
    1382400*costh^6*m2*nc^2*Pi - 345600*costh^8*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(5400*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(20480*m2*nc^2 + 123209*costh*m2*nc^2 + 19200*costh^2*m2*nc^2 + 
    5047*costh^3*m2*nc^2 - 46080*costh^4*m2*nc^2 + 1536*costh^5*m2*nc^2 + 
    6400*costh^6*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2)*(88816*m2*nc^2 + 2298539*costh*m2*nc^2 - 1492220*costh^3*m2*nc^2 - 
    88816*costh^4*m2*nc^2 - 909008*costh^5*m2*nc^2 + 7784*costh^7*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((-137122768*I)*m2*nc^2*Pi^2 - (389278800*I)*costh*m2*nc^2*Pi^2 + 
   (227555200*I)*costh^2*m2*nc^2*Pi^2 + (274507200*I)*costh^3*m2*nc^2*Pi^2 - 
   (106455600*I)*costh^4*m2*nc^2*Pi^2 - (201366000*I)*costh^5*m2*nc^2*Pi^2 - 
   (99417600*I)*costh^6*m2*nc^2*Pi^2 + (2937600*I)*costh^7*m2*nc^2*Pi^2 + 
   (15091200*I)*costh^8*m2*nc^2*Pi^2 + 1382400*m2*nc^2*Pi^3 - 
   5529600*costh^2*m2*nc^2*Pi^3 + 8294400*costh^4*m2*nc^2*Pi^3 - 
   5529600*costh^6*m2*nc^2*Pi^3 + 1382400*costh^8*m2*nc^2*Pi^3 - 
   (71245440*I)*m2*nc^2*Pi^4 - (1765421505*I)*costh*m2*nc^2*Pi^4 + 
   (1078758180*I)*costh^3*m2*nc^2*Pi^4 + (71245440*I)*costh^4*m2*nc^2*Pi^4 + 
   (724240080*I)*costh^5*m2*nc^2*Pi^4 - (5523840*I)*costh^7*m2*nc^2*Pi^4 - 
   (234499320*I)*m2*nc^2*Zeta[3] - (3266553150*I)*costh*m2*nc^2*Zeta[3] + 
   (4442698800*I)*costh^2*m2*nc^2*Zeta[3] + (9111575250*I)*costh^3*m2*nc^2*
    Zeta[3] - (5561805600*I)*costh^4*m2*nc^2*Zeta[3] - 
   (4056426675*I)*costh^5*m2*nc^2*Zeta[3] - (345448800*I)*costh^6*m2*nc^2*
    Zeta[3] + (65707200*I)*costh^7*m2*nc^2*Zeta[3] - 
   (30240000*I)*costh^8*m2*nc^2*Zeta[3])/(129600*(-1 + costh)^2*
   (1 + costh)^2) + 
 Log[2]*((((-8*I)/3)*(-1088*m2*nc^2 - 2875*costh*m2*nc^2 - 
      284*costh^3*m2*nc^2 + 1088*costh^4*m2*nc^2 + 984*costh^5*m2*nc^2)*
     Log[4])/((-1 + costh)^2*(1 + costh)^2) + 
   (((-29672692*I)*m2*nc^2 - (54045675*I)*costh*m2*nc^2 + 
      (56600800*I)*costh^2*m2*nc^2 + (10936350*I)*costh^3*m2*nc^2 - 
      (41301900*I)*costh^4*m2*nc^2 - (35579475*I)*costh^5*m2*nc^2 - 
      (13046400*I)*costh^6*m2*nc^2 + (388800*I)*costh^7*m2*nc^2 + 
      (2332800*I)*costh^8*m2*nc^2 + 345600*m2*nc^2*Pi - 
      1382400*costh^2*m2*nc^2*Pi + 2073600*costh^4*m2*nc^2*Pi - 
      1382400*costh^6*m2*nc^2*Pi + 345600*costh^8*m2*nc^2*Pi)*Log[1 + costh])/
    (5400*(-1 + costh)^2*(1 + costh)^2) + Log[1 - costh]*
    (((-29672692*I)*m2*nc^2 - (66200175*I)*costh*m2*nc^2 + 
       (56600800*I)*costh^2*m2*nc^2 - (34204050*I)*costh^3*m2*nc^2 - 
       (41301900*I)*costh^4*m2*nc^2 + (21715425*I)*costh^5*m2*nc^2 - 
       (13046400*I)*costh^6*m2*nc^2 + (388800*I)*costh^7*m2*nc^2 + 
       (2332800*I)*costh^8*m2*nc^2 + 345600*m2*nc^2*Pi - 
       1382400*costh^2*m2*nc^2*Pi + 2073600*costh^4*m2*nc^2*Pi - 
       1382400*costh^6*m2*nc^2*Pi + 345600*costh^8*m2*nc^2*Pi)/
      (5400*(-1 + costh)^2*(1 + costh)^2) + 
     (((64*I)/3)*(-860*m2*nc^2 - 1467*costh^2*m2*nc^2 - 84*costh^4*m2*nc^2 + 
        8*costh^6*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
   (((64*I)/3)*(-860*m2*nc^2 - 1467*costh^2*m2*nc^2 - 84*costh^4*m2*nc^2 + 
      8*costh^6*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)) + 
   (((64*I)/3)*(-860*m2*nc^2 - 1467*costh^2*m2*nc^2 - 84*costh^4*m2*nc^2 + 
      8*costh^6*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)) + 
   ((I/4320)*(54144000*m2*nc^2 + 625628160*costh*m2*nc^2 - 
      75110400*costh^2*m2*nc^2 - 280673280*costh^3*m2*nc^2 + 
      216944640*costh^4*m2*nc^2 + 6635520*costh^5*m2*nc^2 - 
      14745600*costh^6*m2*nc^2 - 2211840*Lb*m2*nc^2 - 
      653852160*costh*Lb*m2*nc^2 + 234455040*costh^2*Lb*m2*nc^2 + 
      264775680*costh^3*Lb*m2*nc^2 - 232243200*costh^4*Lb*m2*nc^2 + 
      18247680*costh^5*Lb*m2*nc^2 + 20547232*m2*nc^2*Pi^2 + 
      75018690*costh*m2*nc^2*Pi^2 - 62030080*costh^2*m2*nc^2*Pi^2 - 
      118995090*costh^3*m2*nc^2*Pi^2 - 21569760*costh^4*m2*nc^2*Pi^2 + 
      32846235*costh^5*m2*nc^2*Pi^2 + 3080800*costh^6*m2*nc^2*Pi^2 - 
      527760*costh^7*m2*nc^2*Pi^2 + 97760*costh^8*m2*nc^2*Pi^2 + 
      164747520*m2*nc^2*Zeta[3] + 3870374940*costh*m2*nc^2*Zeta[3] - 
      2127360240*costh^3*m2*nc^2*Zeta[3] - 164747520*costh^4*m2*nc^2*
       Zeta[3] - 1643855040*costh^5*m2*nc^2*Zeta[3] + 
      10350720*costh^7*m2*nc^2*Zeta[3]))/((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_2.wl <==
((I/432)*(-727760*m2*nc^2 + 36047240*costh*m2*nc^2 + 
    2132646*costh^2*m2*nc^2 - 9337088*costh^3*m2*nc^2 - 
    2388635*costh^4*m2*nc^2 - 26999232*costh^5*m2*nc^2 + 
    777910*costh^6*m2*nc^2 - 232128*costh^7*m2*nc^2 + 2448*costh^8*m2*nc^2)*
   Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/24)*(114429*m2*nc^2 + 122880*costh*m2*nc^2 - 1393168*costh^2*m2*nc^2 - 
    122880*costh^3*m2*nc^2 + 723616*costh^4*m2*nc^2 + 
    501408*costh^6*m2*nc^2 + 3792*costh^8*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((16*I)/45)*(76124*m2*nc^2 + 223200*costh*m2*nc^2 + 49825*costh^2*m2*nc^2 - 
    205200*costh^3*m2*nc^2 - 286700*costh^4*m2*nc^2 - 17520*costh^5*m2*nc^2 - 
    21960*costh^6*m2*nc^2 - 480*costh^7*m2*nc^2 + 560*costh^8*m2*nc^2)*
   Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 (((3341206*I)*m2*nc^2 + (1318080*I)*costh*m2*nc^2 + 
    (5048601*I)*costh^2*m2*nc^2 - (2164160*I)*costh^3*m2*nc^2 - 
    (3184819*I)*costh^4*m2*nc^2 + (947520*I)*costh^5*m2*nc^2 - 
    (101440*I)*costh^7*m2*nc^2 - 11520*m2*nc^2*Pi + 
    184320*costh^2*m2*nc^2*Pi - 172800*costh^4*m2*nc^2*Pi)*Log[1 - costh]^2)/
  (720*(-1 + costh)*(1 + costh)) - 
 ((16*I)/3)*((-127*I)*m2*nc^2*Pi - (121*I)*costh^2*m2*nc^2*Pi + 
   (12*I)*Lb*m2*nc^2*Pi - (180*I)*costh^2*Lb*m2*nc^2*Pi - 6*m2*nc^2*Pi^2 + 
   90*costh^2*m2*nc^2*Pi^2)*Log[1 + costh] + 
 (((3341206*I)*m2*nc^2 + (4703040*I)*costh*m2*nc^2 - 
    (1793739*I)*costh^2*m2*nc^2 - (3856960*I)*costh^3*m2*nc^2 - 
    (2500999*I)*costh^4*m2*nc^2 - (947520*I)*costh^5*m2*nc^2 - 
    (46080*I)*costh^6*m2*nc^2 + (101440*I)*costh^7*m2*nc^2 - 
    11520*m2*nc^2*Pi + 184320*costh^2*m2*nc^2*Pi - 172800*costh^4*m2*nc^2*Pi)*
   Log[1 + costh]^2)/(720*(-1 + costh)*(1 + costh)) + 
 Log[4]*(((-35876212*I)*m2*nc^2 - (65804400*I)*costh*m2*nc^2 - 
     (73514000*I)*costh^2*m2*nc^2 + (81352800*I)*costh^3*m2*nc^2 + 
     (165933400*I)*costh^4*m2*nc^2 + (2995200*I)*costh^5*m2*nc^2 + 
     (19686400*I)*costh^6*m2*nc^2 + (86400*I)*costh^7*m2*nc^2 - 
     (358400*I)*costh^8*m2*nc^2 + (36035520*I)*Lb*m2*nc^2 + 
     (107136000*I)*costh*Lb*m2*nc^2 + (43701600*I)*costh^2*Lb*m2*nc^2 - 
     (98496000*I)*costh^3*Lb*m2*nc^2 - (175675200*I)*costh^4*Lb*m2*nc^2 - 
     (8409600*I)*costh^5*Lb*m2*nc^2 + (8236800*I)*costh^6*Lb*m2*nc^2 - 
     (230400*I)*costh^7*Lb*m2*nc^2 + (268800*I)*costh^8*Lb*m2*nc^2 - 
     345600*m2*nc^2*Pi + 1036800*costh^2*m2*nc^2*Pi - 
     1036800*costh^4*m2*nc^2*Pi + 345600*costh^6*m2*nc^2*Pi - 
     (316800*I)*m2*nc^2*Pi^2 - (28730025*I)*costh*m2*nc^2*Pi^2 + 
     (9640200*I)*costh^3*m2*nc^2*Pi^2 + (316800*I)*costh^4*m2*nc^2*Pi^2 + 
     (13210800*I)*costh^5*m2*nc^2*Pi^2 - (36000*I)*costh^7*m2*nc^2*Pi^2)/
    (675*(-1 + costh)^2*(1 + costh)^2) + 
   ((32*I)/3)*(-35*m2*nc^2 + 36*costh*m2*nc^2 + 1304*costh^2*m2*nc^2 - 
     48*costh^3*m2*nc^2 + 12*costh^5*m2*nc^2)*Log[1 - costh] - 
   ((32*I)/3)*(35*m2*nc^2 + 36*costh*m2*nc^2 - 1304*costh^2*m2*nc^2 - 
     48*costh^3*m2*nc^2 + 12*costh^5*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((-194288168*I)*m2*nc^2 - (443608444*I)*costh*m2*nc^2 - 
     (231870405*I)*costh^2*m2*nc^2 + (451664800*I)*costh^3*m2*nc^2 + 
     (714819290*I)*costh^4*m2*nc^2 - (14317764*I)*costh^5*m2*nc^2 - 
     (18040941*I)*costh^6*m2*nc^2 + (921024*I)*costh^7*m2*nc^2 - 
     (288000*I)*costh^8*m2*nc^2 + 1140480*m2*nc^2*Pi + 
     2488320*costh*m2*nc^2*Pi - 6393600*costh^2*m2*nc^2*Pi - 
     4700160*costh^3*m2*nc^2*Pi + 9365760*costh^4*m2*nc^2*Pi + 
     1935360*costh^5*m2*nc^2*Pi - 4112640*costh^6*m2*nc^2*Pi + 
     276480*costh^7*m2*nc^2*Pi + (9767340*I)*m2*nc^2*Pi^2 - 
     (13455360*I)*costh*m2*nc^2*Pi^2 - (55290420*I)*costh^2*m2*nc^2*Pi^2 + 
     (13455360*I)*costh^3*m2*nc^2*Pi^2 + (25539120*I)*costh^4*m2*nc^2*Pi^2 + 
     (25343640*I)*costh^6*m2*nc^2*Pi^2 + (73800*I)*costh^8*m2*nc^2*Pi^2)/
    (1080*(-1 + costh)^2*(1 + costh)^2) + 
   (((128*I)/3)*(-44*m2*nc^2 + 1879*costh*m2*nc^2 + 40*costh^2*m2*nc^2 + 
      1440*costh^3*m2*nc^2 + 4*costh^4*m2*nc^2 + 13*costh^5*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) + 
   (((128*I)/3)*(-44*m2*nc^2 + 1879*costh*m2*nc^2 + 40*costh^2*m2*nc^2 + 
      1440*costh^3*m2*nc^2 + 4*costh^4*m2*nc^2 + 13*costh^5*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
 Log[1 - costh]*(((-16*I)/3)*((-127*I)*m2*nc^2*Pi - 
     (121*I)*costh^2*m2*nc^2*Pi + (12*I)*Lb*m2*nc^2*Pi - 
     (180*I)*costh^2*Lb*m2*nc^2*Pi - 6*m2*nc^2*Pi^2 + 
     90*costh^2*m2*nc^2*Pi^2) + 
   (((-6013363*I)*m2*nc^2 + (45551938*I)*costh*m2*nc^2 - 
      (4480905*I)*costh^2*m2*nc^2 - (32215600*I)*costh^3*m2*nc^2 - 
      (20462585*I)*costh^4*m2*nc^2 - (16098402*I)*costh^5*m2*nc^2 + 
      (7005813*I)*costh^6*m2*nc^2 + (91872*I)*costh^7*m2*nc^2 + 
      (320640*I)*costh^8*m2*nc^2 - 311040*m2*nc^2*Pi + 
      1244160*costh*m2*nc^2*Pi - 794880*costh^2*m2*nc^2*Pi - 
      2350080*costh^3*m2*nc^2*Pi + 2522880*costh^4*m2*nc^2*Pi + 
      967680*costh^5*m2*nc^2*Pi - 1416960*costh^6*m2*nc^2*Pi + 
      138240*costh^7*m2*nc^2*Pi)*Log[1 + costh])/(540*(-1 + costh)^2*
     (1 + costh)^2)) - ((15488*I)/3)*(-(m2*nc^2) + costh^2*m2*nc^2)*
  Log[m2]^2 - ((15488*I)/3)*(-(m2*nc^2) + costh^2*m2*nc^2)*Log[mu2]^2 - 
 ((I/3)*(-3520*m2*nc^2 + 528365*costh*m2*nc^2 - 342584*costh^3*m2*nc^2 + 
    3520*costh^4*m2*nc^2 - 184800*costh^5*m2*nc^2 + 2448*costh^7*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/72)*(162830*m2*nc^2 - 3370304*costh*m2*nc^2 + 617478*costh^2*m2*nc^2 + 
    1556480*costh^3*m2*nc^2 - 352059*costh^4*m2*nc^2 + 
    1598976*costh^5*m2*nc^2 - 226154*costh^6*m2*nc^2 - 4608*costh^7*m2*nc^2 + 
    1296*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/24)*(147205*m2*nc^2 + 426108*costh*m2*nc^2 + 91404*costh^2*m2*nc^2 - 
    1099360*costh^3*m2*nc^2 + 240000*costh^4*m2*nc^2 - 
    63680*costh^5*m2*nc^2 - 79360*costh^6*m2*nc^2 + 9984*costh^7*m2*nc^2)*
   MB[1, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/9)*(164504*m2*nc^2 - 5111789*costh*m2*nc^2 - 994224*costh^2*m2*nc^2 + 
    2790728*costh^3*m2*nc^2 + 490456*costh^4*m2*nc^2 + 
    2166288*costh^5*m2*nc^2 + 333216*costh^6*m2*nc^2 - 
    13248*costh^7*m2*nc^2 + 6048*costh^8*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/3)*(-14217*m2*nc^2 + 5120*costh*m2*nc^2 - 16639*costh^2*m2*nc^2 - 
    5120*costh^3*m2*nc^2 + 3328*costh^4*m2*nc^2 + 204*costh^6*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) + 
 ((I/36)*(123039*m2*nc^2 - 978396*costh*m2*nc^2 + 600918*costh^2*m2*nc^2 + 
    155520*costh^3*m2*nc^2 - 1038571*costh^4*m2*nc^2 + 
    451104*costh^5*m2*nc^2 + 312742*costh^6*m2*nc^2 + 1440*costh^7*m2*nc^2 + 
    1872*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/72)*(1382715*m2*nc^2 + 5054532*costh*m2*nc^2 - 2751204*costh^2*m2*nc^2 - 
    421152*costh^3*m2*nc^2 + 2216420*costh^4*m2*nc^2 - 
    3713472*costh^5*m2*nc^2 + 338872*costh^6*m2*nc^2 + 
    26496*costh^7*m2*nc^2 + 10944*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((2*I)/9)*(187852*m2*nc^2 - 110929*costh*m2*nc^2 - 497112*costh^2*m2*nc^2 - 
    3128*costh^3*m2*nc^2 + 139628*costh^4*m2*nc^2 + 97200*costh^5*m2*nc^2 + 
    166608*costh^6*m2*nc^2 - 288*costh^7*m2*nc^2 + 3024*costh^8*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/72)*(-267025*m2*nc^2 - 760988*costh*m2*nc^2 + 632022*costh^2*m2*nc^2 + 
    216320*costh^3*m2*nc^2 - 16539*costh^4*m2*nc^2 - 47712*costh^5*m2*nc^2 - 
    84758*costh^6*m2*nc^2 + 2592*costh^7*m2*nc^2 + 7488*costh^8*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(12123*m2*nc^2 + 12288*costh*m2*nc^2 - 137868*costh^2*m2*nc^2 - 
    12288*costh^3*m2*nc^2 + 59760*costh^4*m2*nc^2 + 55336*costh^6*m2*nc^2 + 
    200*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(-17205*m2*nc^2 + 143360*costh*m2*nc^2 - 70648*costh^2*m2*nc^2 - 
    143360*costh^3*m2*nc^2 + 72640*costh^4*m2*nc^2 - 47152*costh^6*m2*nc^2 + 
    832*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(85901*m2*nc^2 - 40960*costh*m2*nc^2 - 689928*costh^2*m2*nc^2 + 
    40960*costh^3*m2*nc^2 + 337728*costh^4*m2*nc^2 + 279984*costh^6*m2*nc^2 + 
    1408*costh^8*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((2*I)*(12752*m2*nc^2 + 2048*costh*m2*nc^2 - 11863*costh^2*m2*nc^2 - 
    2048*costh^3*m2*nc^2 + 15460*costh^4*m2*nc^2 - 19918*costh^6*m2*nc^2 + 
    86*costh^8*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/180)*(1021632*m2*nc^2 - 3999*costh*m2*nc^2 - 1569999*costh^2*m2*nc^2 - 
    2502599*costh^3*m2*nc^2 + 363641*costh^4*m2*nc^2 - 
    792320*costh^5*m2*nc^2 - 5120*costh^6*m2*nc^2 + 37120*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((-1 + costh)*(1 + costh)^2) - 
 ((I/360)*(-3341206*m2*nc^2 - 1318080*costh*m2*nc^2 - 
    5048601*costh^2*m2*nc^2 + 2164160*costh^3*m2*nc^2 + 
    3184819*costh^4*m2*nc^2 - 947520*costh^5*m2*nc^2 + 
    101440*costh^7*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/180)*(-1021632*m2*nc^2 + 6258711*costh*m2*nc^2 - 
    5798631*costh^2*m2*nc^2 - 318689*costh^3*m2*nc^2 - 
    1441631*costh^4*m2*nc^2 - 707840*costh^5*m2*nc^2 - 
    79360*costh^6*m2*nc^2 + 37120*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 (((-15920552*I)*m2*nc^2 + (70840970*I)*costh*m2*nc^2 - 
    (2952975*I)*costh^2*m2*nc^2 - (44346800*I)*costh^3*m2*nc^2 - 
    (21605950*I)*costh^4*m2*nc^2 - (47860890*I)*costh^5*m2*nc^2 + 
    (11370069*I)*costh^6*m2*nc^2 - (2709696*I)*costh^7*m2*nc^2 + 
    (280320*I)*costh^8*m2*nc^2 + (304320*I)*costh^9*m2*nc^2 - 
    656640*m2*nc^2*Pi + 2488320*costh*m2*nc^2*Pi - 
    1002240*costh^2*m2*nc^2*Pi - 4700160*costh^3*m2*nc^2*Pi + 
    3974400*costh^4*m2*nc^2*Pi + 1935360*costh^5*m2*nc^2*Pi - 
    2315520*costh^6*m2*nc^2*Pi + 276480*costh^7*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(1080*(-1 + costh)^2*(1 + costh)^2) + 
 (((-15920552*I)*m2*nc^2 + (55727162*I)*costh*m2*nc^2 - 
    (16844475*I)*costh^2*m2*nc^2 - (17280560*I)*costh^3*m2*nc^2 - 
    (5662990*I)*costh^4*m2*nc^2 - (28635018*I)*costh^5*m2*nc^2 + 
    (9180369*I)*costh^6*m2*nc^2 + (3584064*I)*costh^7*m2*nc^2 + 
    (418560*I)*costh^8*m2*nc^2 - (304320*I)*costh^9*m2*nc^2 - 
    656640*m2*nc^2*Pi + 2488320*costh*m2*nc^2*Pi - 
    1002240*costh^2*m2*nc^2*Pi - 4700160*costh^3*m2*nc^2*Pi + 
    3974400*costh^4*m2*nc^2*Pi + 1935360*costh^5*m2*nc^2*Pi - 
    2315520*costh^6*m2*nc^2*Pi + 276480*costh^7*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(1080*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/360)*(3341206*m2*nc^2 + 4703040*costh*m2*nc^2 - 
    1793739*costh^2*m2*nc^2 - 3856960*costh^3*m2*nc^2 - 
    2500999*costh^4*m2*nc^2 - 947520*costh^5*m2*nc^2 - 
    46080*costh^6*m2*nc^2 + 101440*costh^7*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/((-1 + costh)*(1 + costh)) - 
 ((I/2)*(240981*m2*nc^2 + 258048*costh*m2*nc^2 - 2924204*costh^2*m2*nc^2 - 
    258048*costh^3*m2*nc^2 + 1506992*costh^4*m2*nc^2 + 
    1058152*costh^6*m2*nc^2 + 7784*costh^8*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - ((16*I)/9)*Log[mu2]*
  (-13720*m2*nc^2 + 13720*costh^2*m2*nc^2 - (3003*I)*m2*nc^2*Pi + 
   (4389*I)*costh^2*m2*nc^2*Pi - 22*m2*nc^2*Pi^2 + 22*costh^2*m2*nc^2*Pi^2 - 
   144*m2*nc^2*Zeta[3] + 144*costh^2*m2*nc^2*Zeta[3]) + 
 ((997068800*I)*m2*nc^2 - (2991206400*I)*costh^2*m2*nc^2 + 
   (2991206400*I)*costh^4*m2*nc^2 - (997068800*I)*costh^6*m2*nc^2 - 
   275965440*m2*nc^2*Pi + 989268480*costh^2*m2*nc^2*Pi - 
   1150640640*costh^4*m2*nc^2*Pi + 437337600*costh^6*m2*nc^2*Pi - 
   35112960*Lb*m2*nc^2*Pi + 36771840*costh^2*Lb*m2*nc^2*Pi + 
   31795200*costh^4*Lb*m2*nc^2*Pi - 33454080*costh^6*Lb*m2*nc^2*Pi + 
   1658880*Lb^2*m2*nc^2*Pi - 28200960*costh^2*Lb^2*m2*nc^2*Pi + 
   51425280*costh^4*Lb^2*m2*nc^2*Pi - 24883200*costh^6*Lb^2*m2*nc^2*Pi - 
   (737896*I)*m2*nc^2*Pi^2 - (364415504*I)*costh*m2*nc^2*Pi^2 + 
   (211965000*I)*costh^2*m2*nc^2*Pi^2 + (257724800*I)*costh^3*m2*nc^2*Pi^2 - 
   (42000440*I)*costh^4*m2*nc^2*Pi^2 + (128787216*I)*costh^5*m2*nc^2*Pi^2 + 
   (22381656*I)*costh^6*m2*nc^2*Pi^2 - (734976*I)*costh^7*m2*nc^2*Pi^2 - 
   (2565120*I)*costh^8*m2*nc^2*Pi^2 + (1658880*I)*Lb*m2*nc^2*Pi^2 - 
   (28200960*I)*costh^2*Lb*m2*nc^2*Pi^2 + (51425280*I)*costh^4*Lb*m2*nc^2*
    Pi^2 - (24883200*I)*costh^6*Lb*m2*nc^2*Pi^2 + 552960*m2*nc^2*Pi^3 - 
   9953280*costh*m2*nc^2*Pi^3 + 12165120*costh^2*m2*nc^2*Pi^3 + 
   18800640*costh^3*m2*nc^2*Pi^3 - 25989120*costh^4*m2*nc^2*Pi^3 - 
   7741440*costh^5*m2*nc^2*Pi^3 + 13271040*costh^6*m2*nc^2*Pi^3 - 
   1105920*costh^7*m2*nc^2*Pi^3 + (40903983*I)*m2*nc^2*Pi^4 + 
   (17694720*I)*costh*m2*nc^2*Pi^4 - (456382872*I)*costh^2*m2*nc^2*Pi^4 - 
   (17694720*I)*costh^3*m2*nc^2*Pi^4 + (228791232*I)*costh^4*m2*nc^2*Pi^4 + 
   (178132752*I)*costh^6*m2*nc^2*Pi^4 + (1104768*I)*costh^8*m2*nc^2*Pi^4 - 
   (1381686030*I)*m2*nc^2*Zeta[3] + (1847889720*I)*costh*m2*nc^2*Zeta[3] + 
   (4799124450*I)*costh^2*m2*nc^2*Zeta[3] - (933245280*I)*costh^3*m2*nc^2*
    Zeta[3] - (3416062275*I)*costh^4*m2*nc^2*Zeta[3] - 
   (579281760*I)*costh^5*m2*nc^2*Zeta[3] - (1077393510*I)*costh^6*m2*nc^2*
    Zeta[3] - (5767200*I)*costh^7*m2*nc^2*Zeta[3] - 
   (13141440*I)*costh^8*m2*nc^2*Zeta[3] - 6635520*m2*nc^2*Pi*Zeta[3] + 
   19906560*costh^2*m2*nc^2*Pi*Zeta[3] - 19906560*costh^4*m2*nc^2*Pi*
    Zeta[3] + 6635520*costh^6*m2*nc^2*Pi*Zeta[3])/
  (25920*(-1 + costh)^2*(1 + costh)^2) + 
 Log[m2]*(((30976*I)/3)*(-(m2*nc^2) + costh^2*m2*nc^2)*Log[mu2] + 
   ((16*I)/9)*(-13720*m2*nc^2 + 13720*costh^2*m2*nc^2 - (3003*I)*m2*nc^2*Pi + 
     (4389*I)*costh^2*m2*nc^2*Pi - 22*m2*nc^2*Pi^2 + 
     22*costh^2*m2*nc^2*Pi^2 - 144*m2*nc^2*Zeta[3] + 
     144*costh^2*m2*nc^2*Zeta[3])) + 
 Log[2]*((((32*I)/9)*(7202*m2*nc^2 + 23808*costh*m2*nc^2 + 
      19729*costh^2*m2*nc^2 - 23808*costh^3*m2*nc^2 - 39318*costh^4*m2*nc^2 + 
      7464*costh^6*m2*nc^2)*Log[4])/((-1 + costh)^2*(1 + costh)^2) + 
   (((22856744*I)*m2*nc^2 - (76165316*I)*costh*m2*nc^2 - 
      (38099985*I)*costh^2*m2*nc^2 + (35986400*I)*costh^3*m2*nc^2 + 
      (99698110*I)*costh^4*m2*nc^2 + (44242884*I)*costh^5*m2*nc^2 - 
      (36691029*I)*costh^6*m2*nc^2 + (1304256*I)*costh^7*m2*nc^2 - 
      (503040*I)*costh^8*m2*nc^2 - (27840*I)*costh^9*m2*nc^2 + 
      725760*m2*nc^2*Pi - 2488320*costh*m2*nc^2*Pi - 
      172800*costh^2*m2*nc^2*Pi + 4700160*costh^3*m2*nc^2*Pi - 
      1831680*costh^4*m2*nc^2*Pi - 1935360*costh^5*m2*nc^2*Pi + 
      1278720*costh^6*m2*nc^2*Pi - 276480*costh^7*m2*nc^2*Pi)*Log[1 + costh])/
    (1080*(-1 + costh)^2*(1 + costh)^2) + Log[1 - costh]*
    (((22856744*I)*m2*nc^2 - (87979076*I)*costh*m2*nc^2 - 
       (17572965*I)*costh^2*m2*nc^2 + (56749280*I)*costh^3*m2*nc^2 + 
       (77119630*I)*costh^4*m2*nc^2 + (38214084*I)*costh^5*m2*nc^2 - 
       (34501329*I)*costh^6*m2*nc^2 - (1671744*I)*costh^7*m2*nc^2 - 
       (641280*I)*costh^8*m2*nc^2 + (27840*I)*costh^9*m2*nc^2 + 
       725760*m2*nc^2*Pi - 2488320*costh*m2*nc^2*Pi - 172800*costh^2*m2*nc^2*
        Pi + 4700160*costh^3*m2*nc^2*Pi - 1831680*costh^4*m2*nc^2*Pi - 
       1935360*costh^5*m2*nc^2*Pi + 1278720*costh^6*m2*nc^2*Pi - 
       276480*costh^7*m2*nc^2*Pi)/(1080*(-1 + costh)^2*(1 + costh)^2) - 
     (((128*I)/3)*(-44*m2*nc^2 + 1879*costh*m2*nc^2 + 40*costh^2*m2*nc^2 + 
        1440*costh^3*m2*nc^2 + 4*costh^4*m2*nc^2 + 13*costh^5*m2*nc^2)*
       Log[1 + costh])/((-1 + costh)*(1 + costh))) - 
   (((128*I)/3)*(-44*m2*nc^2 + 1879*costh*m2*nc^2 + 40*costh^2*m2*nc^2 + 
      1440*costh^3*m2*nc^2 + 4*costh^4*m2*nc^2 + 13*costh^5*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) - 
   (((128*I)/3)*(-44*m2*nc^2 + 1879*costh*m2*nc^2 + 40*costh^2*m2*nc^2 + 
      1440*costh^3*m2*nc^2 + 4*costh^4*m2*nc^2 + 13*costh^5*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) + 
   ((2433191168*I)*m2*nc^2 + (4211481600*I)*costh*m2*nc^2 + 
     (4293555200*I)*costh^2*m2*nc^2 - (5206579200*I)*costh^3*m2*nc^2 - 
     (10208396800*I)*costh^4*m2*nc^2 - (191692800*I)*costh^5*m2*nc^2 - 
     (1397043200*I)*costh^6*m2*nc^2 - (5529600*I)*costh^7*m2*nc^2 + 
     (22937600*I)*costh^8*m2*nc^2 - (2306273280*I)*Lb*m2*nc^2 - 
     (6856704000*I)*costh*Lb*m2*nc^2 - (2796902400*I)*costh^2*Lb*m2*nc^2 + 
     (6303744000*I)*costh^3*Lb*m2*nc^2 + (11243212800*I)*costh^4*Lb*m2*nc^2 + 
     (538214400*I)*costh^5*Lb*m2*nc^2 - (527155200*I)*costh^6*Lb*m2*nc^2 + 
     (14745600*I)*costh^7*Lb*m2*nc^2 - (17203200*I)*costh^8*Lb*m2*nc^2 - 
     61900800*m2*nc^2*Pi + 166809600*costh^2*m2*nc^2*Pi - 
     147916800*costh^4*m2*nc^2*Pi + 43008000*costh^6*m2*nc^2*Pi + 
     2764800*Lb*m2*nc^2*Pi - 47001600*costh^2*Lb*m2*nc^2*Pi + 
     85708800*costh^4*Lb*m2*nc^2*Pi - 41472000*costh^6*Lb*m2*nc^2*Pi + 
     (305953150*I)*m2*nc^2*Pi^2 + (1248574400*I)*costh*m2*nc^2*Pi^2 - 
     (840333750*I)*costh^2*m2*nc^2*Pi^2 - (466769600*I)*costh^3*m2*nc^2*
      Pi^2 + (535476975*I)*costh^4*m2*nc^2*Pi^2 - (501518400*I)*costh^5*m2*
      nc^2*Pi^2 + (167452250*I)*costh^6*m2*nc^2*Pi^2 + 
     (5006400*I)*costh^7*m2*nc^2*Pi^2 + (2638800*I)*costh^8*m2*nc^2*Pi^2 - 
     (3087663300*I)*m2*nc^2*Zeta[3] + (1603584000*I)*costh*m2*nc^2*Zeta[3] + 
     (25612092000*I)*costh^2*m2*nc^2*Zeta[3] - (1603584000*I)*costh^3*m2*nc^2*
      Zeta[3] - (12470976000*I)*costh^4*m2*nc^2*Zeta[3] - 
     (10638043200*I)*costh^6*m2*nc^2*Zeta[3] - (51753600*I)*costh^8*m2*nc^2*
      Zeta[3])/(21600*(-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_3.wl <==
((I/15120)*(167044992*m2*nc^2 - 115315760*costh*m2*nc^2 + 
    1809210368*costh^2*m2*nc^2 + 115877090*costh^3*m2*nc^2 - 
    609040880*costh^4*m2*nc^2 + 2573235*costh^5*m2*nc^2 - 
    1295750176*costh^6*m2*nc^2 + 3891510*costh^7*m2*nc^2 - 
    52094672*costh^8*m2*nc^2 - 128520*costh^9*m2*nc^2 + 
    6020448*costh^10*m2*nc^2)*Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(46336*m2*nc^2 - 358157*costh*m2*nc^2 + 2863472*costh^3*m2*nc^2 - 
    46336*costh^4*m2*nc^2 - 1515840*costh^5*m2*nc^2 - 
    1042416*costh^7*m2*nc^2 + 3792*costh^9*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((16*I)/45)*(1592*m2*nc^2 + 886400*costh*m2*nc^2 + 8928*costh^2*m2*nc^2 - 
    378995*costh^3*m2*nc^2 - 192840*costh^4*m2*nc^2 - 
    329220*costh^5*m2*nc^2 + 181840*costh^6*m2*nc^2 + 1080*costh^7*m2*nc^2 + 
    480*costh^8*m2*nc^2)*Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/144)*(427264*m2*nc^2 + 2518284*costh*m2*nc^2 + 2331520*costh^2*m2*nc^2 - 
    820245*costh^3*m2*nc^2 - 2291584*costh^4*m2*nc^2 - 
    4472823*costh^5*m2*nc^2 - 513920*costh^6*m2*nc^2 + 4224*costh^7*m2*nc^2 + 
    46720*costh^8*m2*nc^2)*Log[1 - costh]^2)/((-1 + costh)*(1 + costh)) + 
 (((-254185608*I)*m2*nc^2 + (4561004329*I)*costh*m2*nc^2 + 
    (2601154220*I)*costh^2*m2*nc^2 - (6224459269*I)*costh^3*m2*nc^2 - 
    (4108195280*I)*costh^4*m2*nc^2 + (1130637123*I)*costh^5*m2*nc^2 + 
    (1589004732*I)*costh^6*m2*nc^2 + (1679153217*I)*costh^7*m2*nc^2 + 
    (483597072*I)*costh^8*m2*nc^2 - (6791400*I)*costh^9*m2*nc^2 - 
    (44222304*I)*costh^10*m2*nc^2 - 12700800*m2*nc^2*Pi + 
    20321280*costh^2*m2*nc^2*Pi + 27095040*costh^4*m2*nc^2*Pi - 
    69431040*costh^6*m2*nc^2*Pi + 39795840*costh^8*m2*nc^2*Pi - 
    5080320*costh^10*m2*nc^2*Pi)*Log[1 - costh]*Log[1 + costh])/
  (26460*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/144)*(427264*m2*nc^2 + 2719984*costh*m2*nc^2 + 340864*costh^2*m2*nc^2 - 
    832245*costh^3*m2*nc^2 - 300928*costh^4*m2*nc^2 - 
    184123*costh^5*m2*nc^2 - 513920*costh^6*m2*nc^2 + 13440*costh^7*m2*nc^2 + 
    46720*costh^8*m2*nc^2)*Log[1 + costh]^2)/((-1 + costh)*(1 + costh)) + 
 Log[4]*((((4*I)/4725)*(57840132*m2*nc^2 - 506350915*costh*m2*nc^2 + 
      23520028*costh^2*m2*nc^2 + 109154500*costh^3*m2*nc^2 - 
      61718160*costh^4*m2*nc^2 + 276848250*costh^5*m2*nc^2 - 
      119945140*costh^6*m2*nc^2 - 3528000*costh^7*m2*nc^2 - 
      3847200*costh^8*m2*nc^2 + 604800*costh^10*m2*nc^2 + 934080*Lb*m2*nc^2 + 
      719098800*costh*Lb*m2*nc^2 + 8305920*costh^2*Lb*m2*nc^2 - 
      285747000*costh^3*Lb*m2*nc^2 - 161985600*costh^4*Lb*m2*nc^2 - 
      265734000*costh^5*Lb*m2*nc^2 + 151939200*costh^6*Lb*m2*nc^2 - 
      16632000*costh^7*Lb*m2*nc^2 + 806400*costh^8*Lb*m2*nc^2 - 
      403200*costh^9*Lb*m2*nc^2 + 6492510*m2*nc^2*Pi^2 - 
      19756800*costh*m2*nc^2*Pi^2 - 58573410*costh^2*m2*nc^2*Pi^2 + 
      19756800*costh^3*m2*nc^2*Pi^2 + 27079500*costh^4*m2*nc^2*Pi^2 + 
      39345600*costh^6*m2*nc^2*Pi^2 + 63000*costh^8*m2*nc^2*Pi^2))/
    ((-1 + costh)^2*(1 + costh)^2) - 
   ((32*I)/3)*(16*m2*nc^2 + 1059*costh*m2*nc^2 + 680*costh^3*m2*nc^2 - 
     16*costh^4*m2*nc^2 + 16*costh^5*m2*nc^2)*Log[1 - costh] - 
   ((32*I)/3)*(16*m2*nc^2 + 963*costh*m2*nc^2 + 776*costh^3*m2*nc^2 - 
     16*costh^4*m2*nc^2 + 16*costh^5*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((-3260361744*I)*m2*nc^2 - (66892183792*I)*costh*m2*nc^2 + 
     (3790035928*I)*costh^2*m2*nc^2 + (13256467987*I)*costh^3*m2*nc^2 + 
     (10586626400*I)*costh^4*m2*nc^2 + (37466777586*I)*costh^5*m2*nc^2 - 
     (11010759816*I)*costh^6*m2*nc^2 + (3103519419*I)*costh^7*m2*nc^2 + 
     (482870304*I)*costh^8*m2*nc^2 + (29035440*I)*costh^9*m2*nc^2 - 
     (54105408*I)*costh^10*m2*nc^2 - 25401600*m2*nc^2*Pi + 
     40642560*costh^2*m2*nc^2*Pi + 54190080*costh^4*m2*nc^2*Pi - 
     138862080*costh^6*m2*nc^2*Pi + 79591680*costh^8*m2*nc^2*Pi - 
     10160640*costh^10*m2*nc^2*Pi - (104146560*I)*m2*nc^2*Pi^2 + 
     (1041130440*I)*costh*m2*nc^2*Pi^2 - (6386438520*I)*costh^3*m2*nc^2*
      Pi^2 + (104146560*I)*costh^4*m2*nc^2*Pi^2 + (2628659880*I)*costh^5*m2*
      nc^2*Pi^2 + (2458151640*I)*costh^7*m2*nc^2*Pi^2 - 
     (3616200*I)*costh^9*m2*nc^2*Pi^2)/(52920*(-1 + costh)^2*(1 + costh)^2) - 
   (((64*I)/15)*(-2729*m2*nc^2 - 31370*costh^2*m2*nc^2 - 
      21695*costh^4*m2*nc^2 - 758*costh^6*m2*nc^2 + 96*costh^8*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) - 
   (((64*I)/15)*(-2729*m2*nc^2 - 31370*costh^2*m2*nc^2 - 
      21695*costh^4*m2*nc^2 - 758*costh^6*m2*nc^2 + 96*costh^8*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
 (((8*I)/105)*(-414037*m2*nc^2 + 62720*costh*m2*nc^2 - 
    1614543*costh^2*m2*nc^2 - 62720*costh^3*m2*nc^2 + 
    660520*costh^4*m2*nc^2 + 1378230*costh^6*m2*nc^2 + 10710*costh^8*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2520)*(-23886624*m2*nc^2 - 30801890*costh*m2*nc^2 + 
    218705984*costh^2*m2*nc^2 + 17321990*costh^3*m2*nc^2 - 
    101035760*costh^4*m2*nc^2 + 18371325*costh^5*m2*nc^2 - 
    102861920*costh^6*m2*nc^2 + 1938090*costh^7*m2*nc^2 - 
    1696240*costh^8*m2*nc^2 + 68040*costh^9*m2*nc^2 + 84000*costh^10*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/840)*(-20601376*m2*nc^2 + 47462345*costh*m2*nc^2 - 
    13720224*costh^2*m2*nc^2 - 31258220*costh^3*m2*nc^2 + 
    11755520*costh^4*m2*nc^2 - 2234400*costh^5*m2*nc^2 - 
    13006784*costh^6*m2*nc^2 - 430080*costh^7*m2*nc^2 + 
    149632*costh^8*m2*nc^2 + 10752*costh^10*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/45)*(278187*m2*nc^2 + 1068295*costh*m2*nc^2 - 
    4173217*costh^2*m2*nc^2 - 1553410*costh^3*m2*nc^2 + 
    2033260*costh^4*m2*nc^2 - 583065*costh^5*m2*nc^2 + 
    2020926*costh^6*m2*nc^2 + 1079520*costh^7*m2*nc^2 - 
    17208*costh^8*m2*nc^2 - 11340*costh^9*m2*nc^2 + 4212*costh^10*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/15)*(1960*m2*nc^2 + 329405*costh*m2*nc^2 + 112520*costh^2*m2*nc^2 - 
    137065*costh^3*m2*nc^2 + 15040*costh^4*m2*nc^2 - 248860*costh^5*m2*nc^2 - 
    2968*costh^6*m2*nc^2 + 3060*costh^7*m2*nc^2 + 456*costh^8*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/1260)*(-7439184*m2*nc^2 + 42256935*costh*m2*nc^2 + 
    128591904*costh^2*m2*nc^2 - 49277550*costh^3*m2*nc^2 - 
    58074240*costh^4*m2*nc^2 + 7899045*costh^5*m2*nc^2 - 
    78899744*costh^6*m2*nc^2 - 976710*costh^7*m2*nc^2 - 
    2347408*costh^8*m2*nc^2 + 98280*costh^9*m2*nc^2 + 
    128352*costh^10*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2520)*(67823136*m2*nc^2 + 364383705*costh*m2*nc^2 + 
    154188384*costh^2*m2*nc^2 - 487348260*costh^3*m2*nc^2 + 
    6168960*costh^4*m2*nc^2 + 809340*costh^5*m2*nc^2 - 
    272848576*costh^6*m2*nc^2 + 82110840*costh^7*m2*nc^2 - 
    1477952*costh^8*m2*nc^2 - 574560*costh^9*m2*nc^2 + 
    43008*costh^10*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(-526242*m2*nc^2 + 9359665*costh*m2*nc^2 - 
    2413558*costh^2*m2*nc^2 - 12755470*costh^3*m2*nc^2 + 
    191380*costh^4*m2*nc^2 - 4081455*costh^5*m2*nc^2 + 
    3103632*costh^6*m2*nc^2 + 7556640*costh^7*m2*nc^2 - 
    175896*costh^8*m2*nc^2 - 79380*costh^9*m2*nc^2 + 29484*costh^10*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2520)*(-11598576*m2*nc^2 + 20501215*costh*m2*nc^2 + 
    30412256*costh^2*m2*nc^2 + 19145210*costh^3*m2*nc^2 - 
    6394640*costh^4*m2*nc^2 - 49911855*costh^5*m2*nc^2 - 
    40288640*costh^6*m2*nc^2 + 19069050*costh^7*m2*nc^2 - 
    915040*costh^8*m2*nc^2 + 393120*costh^9*m2*nc^2 + 53760*costh^10*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(8832*m2*nc^2 - 33951*costh*m2*nc^2 + 185784*costh^3*m2*nc^2 - 
    8832*costh^4*m2*nc^2 - 10424*costh^5*m2*nc^2 - 151896*costh^7*m2*nc^2 + 
    200*costh^9*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(31341*costh*m2*nc^2 + 45440*costh^3*m2*nc^2 - 
    219664*costh^5*m2*nc^2 + 81472*costh^7*m2*nc^2 + 832*costh^9*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(25600*m2*nc^2 - 216069*costh*m2*nc^2 + 1486400*costh^3*m2*nc^2 - 
    25600*costh^4*m2*nc^2 - 679600*costh^5*m2*nc^2 - 577280*costh^7*m2*nc^2 + 
    1408*costh^9*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((2*I)*(224*m2*nc^2 - 4997*costh*m2*nc^2 + 42298*costh^3*m2*nc^2 - 
    224*costh^4*m2*nc^2 - 83822*costh^5*m2*nc^2 + 43006*costh^7*m2*nc^2 + 
    86*costh^9*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/90)*(1153626*m2*nc^2 - 4306694*costh*m2*nc^2 - 1298005*costh^2*m2*nc^2 + 
    3856755*costh^3*m2*nc^2 + 7799415*costh^4*m2*nc^2 + 
    6197975*costh^5*m2*nc^2 - 374240*costh^6*m2*nc^2 + 
    52320*costh^7*m2*nc^2 + 31200*costh^8*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((-1 + costh)*(1 + costh)^2) + 
 ((I/72)*(427264*m2*nc^2 + 2518284*costh*m2*nc^2 + 2331520*costh^2*m2*nc^2 - 
    820245*costh^3*m2*nc^2 - 2291584*costh^4*m2*nc^2 - 
    4472823*costh^5*m2*nc^2 - 513920*costh^6*m2*nc^2 + 4224*costh^7*m2*nc^2 + 
    46720*costh^8*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/90)*(1153626*m2*nc^2 - 8271226*costh*m2*nc^2 + 5405135*costh^2*m2*nc^2 + 
    5014905*costh^3*m2*nc^2 + 2445195*costh^4*m2*nc^2 - 
    6863915*costh^5*m2*nc^2 - 374240*costh^6*m2*nc^2 - 
    52320*costh^7*m2*nc^2 + 31200*costh^8*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 (((-144078168*I)*m2*nc^2 + (3912152258*I)*costh*m2*nc^2 + 
    (7034921572*I)*costh^2*m2*nc^2 - (6807031343*I)*costh^3*m2*nc^2 - 
    (5426389360*I)*costh^4*m2*nc^2 + (843257856*I)*costh^5*m2*nc^2 - 
    (529903836*I)*costh^6*m2*nc^2 + (3463914909*I)*costh^7*m2*nc^2 + 
    (542705184*I)*costh^8*m2*nc^2 - (22050000*I)*costh^9*m2*nc^2 - 
    (54105408*I)*costh^10*m2*nc^2 - 25401600*m2*nc^2*Pi + 
    40642560*costh^2*m2*nc^2*Pi + 54190080*costh^4*m2*nc^2*Pi - 
    138862080*costh^6*m2*nc^2*Pi + 79591680*costh^8*m2*nc^2*Pi - 
    10160640*costh^10*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (52920*(-1 + costh)^2*(1 + costh)^2) + 
 (((-144078168*I)*m2*nc^2 + (3085921118*I)*costh*m2*nc^2 + 
    (2117418772*I)*costh^2*m2*nc^2 - (3868116203*I)*costh^3*m2*nc^2 - 
    (431870320*I)*costh^4*m2*nc^2 + (2347711716*I)*costh^5*m2*nc^2 - 
    (2384608716*I)*costh^6*m2*nc^2 - (183140391*I)*costh^7*m2*nc^2 + 
    (542705184*I)*costh^8*m2*nc^2 + (7867440*I)*costh^9*m2*nc^2 - 
    (54105408*I)*costh^10*m2*nc^2 - 25401600*m2*nc^2*Pi + 
    40642560*costh^2*m2*nc^2*Pi + 54190080*costh^4*m2*nc^2*Pi - 
    138862080*costh^6*m2*nc^2*Pi + 79591680*costh^8*m2*nc^2*Pi - 
    10160640*costh^10*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (52920*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/72)*(427264*m2*nc^2 + 2719984*costh*m2*nc^2 + 340864*costh^2*m2*nc^2 - 
    832245*costh^3*m2*nc^2 - 300928*costh^4*m2*nc^2 - 
    184123*costh^5*m2*nc^2 - 513920*costh^6*m2*nc^2 + 13440*costh^7*m2*nc^2 + 
    46720*costh^8*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2)*(101504*m2*nc^2 - 750265*costh*m2*nc^2 + 5912728*costh^3*m2*nc^2 - 
    101504*costh^4*m2*nc^2 - 3042104*costh^5*m2*nc^2 - 
    2236728*costh^7*m2*nc^2 + 7784*costh^9*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((2033484864*I)*m2*nc^2*Pi^2 - (36488034632*I)*costh*m2*nc^2*Pi^2 - 
   (20809233760*I)*costh^2*m2*nc^2*Pi^2 + (49795674152*I)*costh^3*m2*nc^2*
    Pi^2 + (32865562240*I)*costh^4*m2*nc^2*Pi^2 - 
   (9045096984*I)*costh^5*m2*nc^2*Pi^2 - (12712037856*I)*costh^6*m2*nc^2*
    Pi^2 - (13433225736*I)*costh^7*m2*nc^2*Pi^2 - 
   (3868776576*I)*costh^8*m2*nc^2*Pi^2 + (54331200*I)*costh^9*m2*nc^2*Pi^2 + 
   (353778432*I)*costh^10*m2*nc^2*Pi^2 + 101606400*m2*nc^2*Pi^3 - 
   162570240*costh^2*m2*nc^2*Pi^3 - 216760320*costh^4*m2*nc^2*Pi^3 + 
   555448320*costh^6*m2*nc^2*Pi^3 - 318366720*costh^8*m2*nc^2*Pi^3 + 
   40642560*costh^10*m2*nc^2*Pi^3 - (797948928*I)*m2*nc^2*Pi^4 + 
   (6129081063*I)*costh*m2*nc^2*Pi^4 - (45906307776*I)*costh^3*m2*nc^2*Pi^4 + 
   (797948928*I)*costh^4*m2*nc^2*Pi^4 + (21864688272*I)*costh^5*m2*nc^2*
    Pi^4 + (18326068992*I)*costh^7*m2*nc^2*Pi^4 - 
   (54133632*I)*costh^9*m2*nc^2*Pi^4 - (51747338160*I)*m2*nc^2*Zeta[3] - 
   (386237982690*I)*costh*m2*nc^2*Zeta[3] + (241287258240*I)*costh^2*m2*nc^2*
    Zeta[3] + (544165683390*I)*costh^3*m2*nc^2*Zeta[3] - 
   (162469586160*I)*costh^4*m2*nc^2*Zeta[3] + (101570487165*I)*costh^5*m2*
    nc^2*Zeta[3] - (56830068288*I)*costh^6*m2*nc^2*Zeta[3] - 
   (209351321550*I)*costh^7*m2*nc^2*Zeta[3] + (8611523424*I)*costh^8*m2*nc^2*
    Zeta[3] + (1564103520*I)*costh^9*m2*nc^2*Zeta[3] - 
   (1330027776*I)*costh^10*m2*nc^2*Zeta[3])/(1270080*(-1 + costh)^2*
   (1 + costh)^2) + 
 Log[2]*((((-32*I)/9)*(-6160*m2*nc^2 - 19598*costh*m2*nc^2 - 
      192*costh^2*m2*nc^2 - 14221*costh^3*m2*nc^2 + 6256*costh^4*m2*nc^2 + 
      24774*costh^5*m2*nc^2 + 192*costh^6*m2*nc^2 + 4104*costh^7*m2*nc^2 - 
      96*costh^8*m2*nc^2 + 96*costh^9*m2*nc^2)*Log[4])/
    ((-1 + costh)^2*(1 + costh)^2) + 
   (((840473616*I)*m2*nc^2 - (6035631938*I)*costh*m2*nc^2 - 
      (5301939160*I)*costh^2*m2*nc^2 + (8539726223*I)*costh^3*m2*nc^2 + 
      (7744673440*I)*costh^4*m2*nc^2 - (2431798656*I)*costh^5*m2*nc^2 - 
      (3298431864*I)*costh^6*m2*nc^2 - (2373151389*I)*costh^7*m2*nc^2 - 
      (573187104*I)*costh^8*m2*nc^2 + (21767760*I)*costh^9*m2*nc^2 + 
      (54105408*I)*costh^10*m2*nc^2 + 25401600*m2*nc^2*Pi - 
      40642560*costh^2*m2*nc^2*Pi - 54190080*costh^4*m2*nc^2*Pi + 
      138862080*costh^6*m2*nc^2*Pi - 79591680*costh^8*m2*nc^2*Pi + 
      10160640*costh^10*m2*nc^2*Pi)*Log[1 + costh])/
    (52920*(-1 + costh)^2*(1 + costh)^2) + 
   Log[1 - costh]*(((840473616*I)*m2*nc^2 - (6075501278*I)*costh*m2*nc^2 - 
       (3838807000*I)*costh^2*m2*nc^2 + (8371655243*I)*costh^3*m2*nc^2 + 
       (4818409120*I)*costh^4*m2*nc^2 - (5267672676*I)*costh^5*m2*nc^2 - 
       (1835299704*I)*costh^6*m2*nc^2 + (663889191*I)*costh^7*m2*nc^2 - 
       (573187104*I)*costh^8*m2*nc^2 + (28541520*I)*costh^9*m2*nc^2 + 
       (54105408*I)*costh^10*m2*nc^2 + 25401600*m2*nc^2*Pi - 
       40642560*costh^2*m2*nc^2*Pi - 54190080*costh^4*m2*nc^2*Pi + 
       138862080*costh^6*m2*nc^2*Pi - 79591680*costh^8*m2*nc^2*Pi + 
       10160640*costh^10*m2*nc^2*Pi)/(52920*(-1 + costh)^2*(1 + costh)^2) + 
     (((64*I)/15)*(-2729*m2*nc^2 - 31370*costh^2*m2*nc^2 - 
        21695*costh^4*m2*nc^2 - 758*costh^6*m2*nc^2 + 96*costh^8*m2*nc^2)*
       Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
   (((64*I)/15)*(-2729*m2*nc^2 - 31370*costh^2*m2*nc^2 - 
      21695*costh^4*m2*nc^2 - 758*costh^6*m2*nc^2 + 96*costh^8*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) + 
   (((64*I)/15)*(-2729*m2*nc^2 - 31370*costh^2*m2*nc^2 - 
      21695*costh^4*m2*nc^2 - 758*costh^6*m2*nc^2 + 96*costh^8*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) + 
   ((I/151200)*(-14807073792*m2*nc^2 + 129625834240*costh*m2*nc^2 - 
      6021127168*costh^2*m2*nc^2 - 27943552000*costh^3*m2*nc^2 + 
      15799848960*costh^4*m2*nc^2 - 70873152000*costh^5*m2*nc^2 + 
      30705955840*costh^6*m2*nc^2 + 903168000*costh^7*m2*nc^2 + 
      984883200*costh^8*m2*nc^2 - 154828800*costh^10*m2*nc^2 - 
      239124480*Lb*m2*nc^2 - 184089292800*costh*Lb*m2*nc^2 - 
      2126315520*costh^2*Lb*m2*nc^2 + 73151232000*costh^3*Lb*m2*nc^2 + 
      41468313600*costh^4*Lb*m2*nc^2 + 68027904000*costh^5*Lb*m2*nc^2 - 
      38896435200*costh^6*Lb*m2*nc^2 + 4257792000*costh^7*Lb*m2*nc^2 - 
      206438400*costh^8*Lb*m2*nc^2 + 103219200*costh^9*Lb*m2*nc^2 - 
      1327548480*m2*nc^2*Pi^2 + 14532010850*costh*m2*nc^2*Pi^2 + 
      7524758080*costh^2*m2*nc^2*Pi^2 - 18520158650*costh^3*m2*nc^2*Pi^2 - 
      3452806000*costh^4*m2*nc^2*Pi^2 - 3269590275*costh^5*m2*nc^2*Pi^2 - 
      5410118560*costh^6*m2*nc^2*Pi^2 + 6147037050*costh^7*m2*nc^2*Pi^2 - 
      136688720*costh^8*m2*nc^2*Pi^2 - 50387400*costh^9*m2*nc^2*Pi^2 + 
      22858080*costh^10*m2*nc^2*Pi^2 + 6589900800*m2*nc^2*Zeta[3] - 
      56152410300*costh*m2*nc^2*Zeta[3] + 386592393600*costh^3*m2*nc^2*
       Zeta[3] - 6589900800*costh^4*m2*nc^2*Zeta[3] - 
      173288203200*costh^5*m2*nc^2*Zeta[3] - 153128707200*costh^7*m2*nc^2*
       Zeta[3] + 362275200*costh^9*m2*nc^2*Zeta[3]))/
    ((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_4.wl <==
((I/30240)*(53186224 - 1009823488*costh - 97950300*costh^2 + 
    7979128192*costh^3 - 87556574*costh^4 - 1207170048*costh^5 + 
    51632140*costh^6 - 5766888960*costh^7 + 59823855*costh^8 - 
    45150336*costh^9 + 257040*costh^10)*m2*nc^2*Log[2]^3)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((2*I)/3)*(-11943*m2*nc^2 + 7680*costh*m2*nc^2 + 197546*costh^2*m2*nc^2 - 
    7680*costh^3*m2*nc^2 - 434862*costh^4*m2*nc^2 + 111565*costh^6*m2*nc^2 + 
    134361*costh^8*m2*nc^2 + 237*costh^10*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((16*I)/945)*(519992*m2*nc^2 - 15138480*costh*m2*nc^2 - 
    21943145*costh^2*m2*nc^2 + 14160720*costh^3*m2*nc^2 + 
    10268160*costh^4*m2*nc^2 + 1680000*costh^5*m2*nc^2 + 
    17057600*costh^6*m2*nc^2 - 732480*costh^7*m2*nc^2 + 
    92680*costh^8*m2*nc^2 + 30240*costh^9*m2*nc^2 + 5040*costh^10*m2*nc^2)*
   Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 (((28233551*I)*m2*nc^2 + (55027968*I)*costh*m2*nc^2 + 
    (567236139*I)*costh^2*m2*nc^2 - (177903616*I)*costh^3*m2*nc^2 - 
    (109740291*I)*costh^4*m2*nc^2 + (82429440*I)*costh^5*m2*nc^2 - 
    (235948151*I)*costh^6*m2*nc^2 + (44808192*I)*costh^7*m2*nc^2 - 
    (23040*I)*costh^8*m2*nc^2 - (4361984*I)*costh^9*m2*nc^2 + 
    4239360*m2*nc^2*Pi - 17971200*costh^2*m2*nc^2*Pi + 
    25436160*costh^4*m2*nc^2*Pi - 11704320*costh^6*m2*nc^2*Pi)*
   Log[1 - costh]^2)/(8640*(-1 + costh)*(1 + costh)) - 
 ((32*I)/9)*((-119*I)*m2*nc^2*Pi - (845*I)*costh^2*m2*nc^2*Pi + 
   (310*I)*costh^4*m2*nc^2*Pi - (552*I)*Lb*m2*nc^2*Pi + 
   (1788*I)*costh^2*Lb*m2*nc^2*Pi - (1524*I)*costh^4*Lb*m2*nc^2*Pi + 
   276*m2*nc^2*Pi^2 - 894*costh^2*m2*nc^2*Pi^2 + 762*costh^4*m2*nc^2*Pi^2)*
  Log[1 + costh] + (((28233551*I)*m2*nc^2 + (143177472*I)*costh*m2*nc^2 + 
    (27981339*I)*costh^2*m2*nc^2 - (24848384*I)*costh^3*m2*nc^2 - 
    (12016131*I)*costh^4*m2*nc^2 - (77882880*I)*costh^5*m2*nc^2 - 
    (83534951*I)*costh^6*m2*nc^2 - (44808192*I)*costh^7*m2*nc^2 - 
    (1036800*I)*costh^8*m2*nc^2 + (4361984*I)*costh^9*m2*nc^2 + 
    4239360*m2*nc^2*Pi - 17971200*costh^2*m2*nc^2*Pi + 
    25436160*costh^4*m2*nc^2*Pi - 11704320*costh^6*m2*nc^2*Pi)*
   Log[1 + costh]^2)/(8640*(-1 + costh)*(1 + costh)) + 
 Log[4]*((4*((1841294303*I)*m2*nc^2 + (1893792180*I)*costh*m2*nc^2 - 
      (18254840996*I)*costh^2*m2*nc^2 + (6370430220*I)*costh^3*m2*nc^2 - 
      (178874682*I)*costh^4*m2*nc^2 - (5972080800*I)*costh^5*m2*nc^2 + 
      (18340738948*I)*costh^6*m2*nc^2 - (103061700*I)*costh^7*m2*nc^2 + 
      (1502826080*I)*costh^8*m2*nc^2 + (10936800*I)*costh^9*m2*nc^2 - 
      (31869600*I)*costh^10*m2*nc^2 - (389694480*I)*Lb*m2*nc^2 + 
      (11767996800*I)*costh*Lb*m2*nc^2 + (17830012200*I)*costh^2*Lb*m2*nc^2 - 
      (9050025600*I)*costh^3*Lb*m2*nc^2 - (2951701200*I)*costh^4*Lb*m2*nc^2 - 
      (4256179200*I)*costh^5*Lb*m2*nc^2 - (24048729600*I)*costh^6*Lb*m2*
       nc^2 + (1563609600*I)*costh^7*Lb*m2*nc^2 + (4515604800*I)*costh^8*Lb*
       m2*nc^2 - (25401600*I)*costh^9*Lb*m2*nc^2 + (4233600*I)*costh^10*Lb*m2*
       nc^2 - 152409600*costh^2*m2*nc^2*Pi + 457228800*costh^4*m2*nc^2*Pi - 
      457228800*costh^6*m2*nc^2*Pi + 152409600*costh^8*m2*nc^2*Pi - 
      (16722720*I)*m2*nc^2*Pi^2 + (122095890*I)*costh*m2*nc^2*Pi^2 - 
      (3004837290*I)*costh^3*m2*nc^2*Pi^2 + (16722720*I)*costh^4*m2*nc^2*
       Pi^2 + (1004862600*I)*costh^5*m2*nc^2*Pi^2 + (1581867000*I)*costh^7*m2*
       nc^2*Pi^2 - (1323000*I)*costh^9*m2*nc^2*Pi^2))/
    (99225*(-1 + costh)^2*(1 + costh)^2) + 
   ((32*I)/3)*(89*m2*nc^2 - 1696*costh*m2*nc^2 - 960*costh^2*m2*nc^2 + 
     1936*costh^3*m2*nc^2 + 8712*costh^4*m2*nc^2 - 288*costh^5*m2*nc^2 + 
     16*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*Log[1 - costh] - 
   ((32*I)/3)*(-89*m2*nc^2 + 1888*costh*m2*nc^2 + 960*costh^2*m2*nc^2 - 
     1648*costh^3*m2*nc^2 - 8712*costh^4*m2*nc^2 - 288*costh^5*m2*nc^2 - 
     16*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((-172573360911*I)*m2*nc^2 - (1327288405952*I)*costh*m2*nc^2 - 
     (1674590571220*I)*costh^2*m2*nc^2 + (1248219902048*I)*costh^3*m2*nc^2 + 
     (65275289926*I)*costh^4*m2*nc^2 + (265599298944*I)*costh^5*m2*nc^2 + 
     (2519644911084*I)*costh^6*m2*nc^2 - (199994219040*I)*costh^7*m2*nc^2 - 
     (322685314959*I)*costh^8*m2*nc^2 + (2877073920*I)*costh^9*m2*nc^2 + 
     (501963840*I)*costh^10*m2*nc^2 - 3314626560*m2*nc^2*Pi + 
     4877107200*costh*m2*nc^2*Pi + 7202764800*costh^2*m2*nc^2*Pi + 
     270950400*costh^3*m2*nc^2*Pi - 9849047040*costh^4*m2*nc^2*Pi - 
     14360371200*costh^5*m2*nc^2*Pi + 11348305920*costh^6*m2*nc^2*Pi + 
     8399462400*costh^7*m2*nc^2*Pi - 5387397120*costh^8*m2*nc^2*Pi + 
     812851200*costh^9*m2*nc^2*Pi + (125244000*I)*m2*nc^2*Pi^2 - 
     (13186252800*I)*costh*m2*nc^2*Pi^2 + (125307504000*I)*costh^2*m2*nc^2*
      Pi^2 + (13186252800*I)*costh^3*m2*nc^2*Pi^2 - 
     (273951669600*I)*costh^4*m2*nc^2*Pi^2 + (50657493600*I)*costh^6*m2*nc^2*
      Pi^2 + (103072636800*I)*costh^8*m2*nc^2*Pi^2 + 
     (72324000*I)*costh^10*m2*nc^2*Pi^2)/(1058400*(-1 + costh)^2*
     (1 + costh)^2) + (((128*I)/15)*(-316*m2*nc^2 - 3898*costh*m2*nc^2 + 
      1124*costh^2*m2*nc^2 + 26147*costh^3*m2*nc^2 - 1780*costh^4*m2*nc^2 + 
      22362*costh^5*m2*nc^2 + 972*costh^6*m2*nc^2 + 177*costh^7*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) + 
   (((128*I)/15)*(-316*m2*nc^2 - 3898*costh*m2*nc^2 + 1124*costh^2*m2*nc^2 + 
      26147*costh^3*m2*nc^2 - 1780*costh^4*m2*nc^2 + 22362*costh^5*m2*nc^2 + 
      972*costh^6*m2*nc^2 + 177*costh^7*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh))) + Log[1 - costh]*
  (((-32*I)/9)*((-119*I)*m2*nc^2*Pi - (845*I)*costh^2*m2*nc^2*Pi + 
     (310*I)*costh^4*m2*nc^2*Pi - (552*I)*Lb*m2*nc^2*Pi + 
     (1788*I)*costh^2*Lb*m2*nc^2*Pi - (1524*I)*costh^4*Lb*m2*nc^2*Pi + 
     276*m2*nc^2*Pi^2 - 894*costh^2*m2*nc^2*Pi^2 + 
     762*costh^4*m2*nc^2*Pi^2) + 
   (((-9464316701*I)*m2*nc^2 + (44757559312*I)*costh*m2*nc^2 + 
      (32958039940*I)*costh^2*m2*nc^2 - (12750579688*I)*costh^3*m2*nc^2 - 
      (53912983334*I)*costh^4*m2*nc^2 - (18050146464*I)*costh^5*m2*nc^2 - 
      (7374087420*I)*costh^6*m2*nc^2 - (16780788360*I)*costh^7*m2*nc^2 + 
      (19381930155*I)*costh^8*m2*nc^2 + (177367680*I)*costh^9*m2*nc^2 + 
      (248265360*I)*costh^10*m2*nc^2 - 1377331200*m2*nc^2*Pi + 
      1219276800*costh*m2*nc^2*Pi + 3782016000*costh^2*m2*nc^2*Pi + 
      67737600*costh^3*m2*nc^2*Pi - 5249664000*costh^4*m2*nc^2*Pi - 
      3590092800*costh^5*m2*nc^2*Pi + 4662604800*costh^6*m2*nc^2*Pi + 
      2099865600*costh^7*m2*nc^2*Pi - 1817625600*costh^8*m2*nc^2*Pi + 
      203212800*costh^9*m2*nc^2*Pi)*Log[1 + costh])/
    (264600*(-1 + costh)^2*(1 + costh)^2)) - 
 ((61952*I)/3)*(-(costh^2*m2*nc^2) + costh^4*m2*nc^2)*Log[m2]^2 - 
 ((61952*I)/3)*(-(costh^2*m2*nc^2) + costh^4*m2*nc^2)*Log[mu2]^2 - 
 (((8*I)/105)*(-22120*m2*nc^2 + 560241*costh*m2*nc^2 + 
    3863937*costh^3*m2*nc^2 + 22120*costh^4*m2*nc^2 - 
    2106888*costh^5*m2*nc^2 - 2307480*costh^7*m2*nc^2 + 
    10710*costh^9*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/5040)*(-16612610*m2*nc^2 - 10790912*costh*m2*nc^2 + 
    158239060*costh^2*m2*nc^2 - 525392896*costh^3*m2*nc^2 + 
    72819810*costh^4*m2*nc^2 + 85843968*costh^5*m2*nc^2 - 
    215653396*costh^6*m2*nc^2 + 429649920*costh^7*m2*nc^2 + 
    21678671*costh^8*m2*nc^2 - 322560*costh^9*m2*nc^2 + 
    136080*costh^10*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/1680)*(2709161*m2*nc^2 - 16091584*costh*m2*nc^2 + 
    55271720*costh^2*m2*nc^2 + 5215168*costh^3*m2*nc^2 - 
    35997696*costh^4*m2*nc^2 - 99172864*costh^5*m2*nc^2 + 
    22650432*costh^6*m2*nc^2 + 39746560*costh^7*m2*nc^2 - 
    4181632*costh^8*m2*nc^2 + 698880*costh^9*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/45)*(-417141*m2*nc^2 + 194443*costh*m2*nc^2 + 
    2675690*costh^2*m2*nc^2 - 8110387*costh^3*m2*nc^2 - 
    3779969*costh^4*m2*nc^2 + 3932784*costh^5*m2*nc^2 + 
    237848*costh^6*m2*nc^2 + 3847800*costh^7*m2*nc^2 + 
    1272232*costh^8*m2*nc^2 - 8280*costh^9*m2*nc^2 + 11340*costh^10*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/45)*(-35195*m2*nc^2 + 153600*costh*m2*nc^2 - 
    2035245*costh^2*m2*nc^2 + 776220*costh^4*m2*nc^2 - 
    153600*costh^5*m2*nc^2 + 547292*costh^6*m2*nc^2 + 9180*costh^8*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) + 
 ((I/2520)*(59058391*m2*nc^2 - 7371648*costh*m2*nc^2 - 
    155650180*costh^2*m2*nc^2 - 149658432*costh^3*m2*nc^2 + 
    367317314*costh^4*m2*nc^2 - 72307200*costh^5*m2*nc^2 - 
    437084676*costh^6*m2*nc^2 + 193777920*costh^7*m2*nc^2 + 
    166162591*costh^8*m2*nc^2 + 100800*costh^9*m2*nc^2 + 
    196560*costh^10*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(52584455*m2*nc^2 - 229138752*costh*m2*nc^2 + 
    344428840*costh^2*m2*nc^2 + 1258625088*costh^3*m2*nc^2 - 
    649038040*costh^4*m2*nc^2 + 28299264*costh^5*m2*nc^2 + 
    268675568*costh^6*m2*nc^2 - 969024000*costh^7*m2*nc^2 + 
    103556012*costh^8*m2*nc^2 + 1854720*costh^9*m2*nc^2 + 
    1149120*costh^10*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(-1592787*m2*nc^2 + 229570*costh*m2*nc^2 + 
    18729830*costh^2*m2*nc^2 - 2554426*costh^3*m2*nc^2 - 
    27786983*costh^4*m2*nc^2 - 2100504*costh^5*m2*nc^2 + 
    1664936*costh^6*m2*nc^2 + 4222680*costh^7*m2*nc^2 + 
    8905624*costh^8*m2*nc^2 - 2520*costh^9*m2*nc^2 + 79380*costh^10*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(-23780561*m2*nc^2 - 39344000*costh*m2*nc^2 - 
    218822660*costh^2*m2*nc^2 - 76944448*costh^3*m2*nc^2 + 
    600078906*costh^4*m2*nc^2 + 15176448*costh^5*m2*nc^2 - 
    479995684*costh^6*m2*nc^2 + 44459520*costh^7*m2*nc^2 + 
    149210579*costh^8*m2*nc^2 + 181440*costh^9*m2*nc^2 + 
    786240*costh^10*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((4*I)*(-2085*m2*nc^2 + 1536*costh*m2*nc^2 + 38576*costh^2*m2*nc^2 - 
    1536*costh^3*m2*nc^2 - 85761*costh^4*m2*nc^2 + 19603*costh^6*m2*nc^2 + 
    28346*costh^8*m2*nc^2 + 25*costh^10*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((8*I)*(-3918*m2*nc^2 + 8960*costh*m2*nc^2 + 9802*costh^2*m2*nc^2 - 
    8960*costh^3*m2*nc^2 - 24633*costh^4*m2*nc^2 + 25226*costh^6*m2*nc^2 - 
    10345*costh^8*m2*nc^2 + 52*costh^10*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((8*I)*(-3202*m2*nc^2 - 2560*costh*m2*nc^2 + 98606*costh^2*m2*nc^2 + 
    2560*costh^3*m2*nc^2 - 216499*costh^4*m2*nc^2 + 48290*costh^6*m2*nc^2 + 
    73653*costh^8*m2*nc^2 + 88*costh^10*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((4*I)*(733*m2*nc^2 + 1024*costh*m2*nc^2 + 18900*costh^2*m2*nc^2 - 
    1024*costh^3*m2*nc^2 - 54581*costh^4*m2*nc^2 + 71813*costh^6*m2*nc^2 - 
    38636*costh^8*m2*nc^2 + 43*costh^10*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/1890)*(25237248*m2*nc^2 - 140061414*costh*m2*nc^2 - 
    224061246*costh^2*m2*nc^2 - 67783649*costh^3*m2*nc^2 + 
    37843999*costh^4*m2*nc^2 + 82111299*costh^5*m2*nc^2 + 
    81008771*costh^6*m2*nc^2 - 5983936*costh^7*m2*nc^2 - 
    721728*costh^8*m2*nc^2 + 427392*costh^9*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((-1 + costh)*(1 + costh)^2) - 
 ((I/4320)*(-28233551*m2*nc^2 - 55027968*costh*m2*nc^2 - 
    567236139*costh^2*m2*nc^2 + 177903616*costh^3*m2*nc^2 + 
    109740291*costh^4*m2*nc^2 - 82429440*costh^5*m2*nc^2 + 
    235948151*costh^6*m2*nc^2 - 44808192*costh^7*m2*nc^2 + 
    23040*costh^8*m2*nc^2 + 4361984*costh^9*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/((-1 + costh)*(1 + costh)) + 
 ((I/1890)*(-25237248*m2*nc^2 + 313452486*costh*m2*nc^2 - 
    277191534*costh^2*m2*nc^2 + 2810581*costh^3*m2*nc^2 - 
    43926229*costh^4*m2*nc^2 - 77378031*costh^5*m2*nc^2 + 
    61707439*costh^6*m2*nc^2 - 3685696*costh^7*m2*nc^2 - 
    1576512*costh^8*m2*nc^2 + 427392*costh^9*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 (((-30641627919*I)*m2*nc^2 + (51384505888*I)*costh*m2*nc^2 + 
    (84854045780*I)*costh^2*m2*nc^2 + (77679470288*I)*costh^3*m2*nc^2 - 
    (146701070306*I)*costh^4*m2*nc^2 - (34417446336*I)*costh^5*m2*nc^2 - 
    (12591654460*I)*costh^6*m2*nc^2 - (123942367920*I)*costh^7*m2*nc^2 + 
    (60262510105*I)*costh^8*m2*nc^2 - (10693715200*I)*costh^9*m2*nc^2 + 
    (499705920*I)*costh^10*m2*nc^2 + (1068686080*I)*costh^11*m2*nc^2 - 
    4470681600*m2*nc^2*Pi + 4877107200*costh*m2*nc^2*Pi + 
    9686476800*costh^2*m2*nc^2*Pi + 270950400*costh^3*m2*nc^2*Pi - 
    10363852800*costh^4*m2*nc^2*Pi - 14360371200*costh^5*m2*nc^2*Pi + 
    9551001600*costh^6*m2*nc^2*Pi + 8399462400*costh^7*m2*nc^2*Pi - 
    4402944000*costh^8*m2*nc^2*Pi + 812851200*costh^9*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
 (((-30641627919*I)*m2*nc^2 + (4147851808*I)*costh*m2*nc^2 - 
    (20529607420*I)*costh^2*m2*nc^2 + (159719253008*I)*costh^3*m2*nc^2 - 
    (26767945106*I)*costh^4*m2*nc^2 - (68051798976*I)*costh^5*m2*nc^2 + 
    (10200107540*I)*costh^6*m2*nc^2 - (90398123760*I)*costh^7*m2*nc^2 + 
    (22672904905*I)*costh^8*m2*nc^2 + (13399671040*I)*costh^9*m2*nc^2 + 
    (748077120*I)*costh^10*m2*nc^2 - (1068686080*I)*costh^11*m2*nc^2 - 
    4470681600*m2*nc^2*Pi + 4877107200*costh*m2*nc^2*Pi + 
    9686476800*costh^2*m2*nc^2*Pi + 270950400*costh^3*m2*nc^2*Pi - 
    10363852800*costh^4*m2*nc^2*Pi - 14360371200*costh^5*m2*nc^2*Pi + 
    9551001600*costh^6*m2*nc^2*Pi + 8399462400*costh^7*m2*nc^2*Pi - 
    4402944000*costh^8*m2*nc^2*Pi + 812851200*costh^9*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/4320)*(28233551*m2*nc^2 + 143177472*costh*m2*nc^2 + 
    27981339*costh^2*m2*nc^2 - 24848384*costh^3*m2*nc^2 - 
    12016131*costh^4*m2*nc^2 - 77882880*costh^5*m2*nc^2 - 
    83534951*costh^6*m2*nc^2 - 44808192*costh^7*m2*nc^2 - 
    1036800*costh^8*m2*nc^2 + 4361984*costh^9*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/((-1 + costh)*(1 + costh)) - 
 ((4*I)*(-49857*m2*nc^2 + 32256*costh*m2*nc^2 + 828760*costh^2*m2*nc^2 - 
    32256*costh^3*m2*nc^2 - 1825209*costh^4*m2*nc^2 + 
    465863*costh^6*m2*nc^2 + 565790*costh^8*m2*nc^2 + 973*costh^10*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((32*I)/45)*Log[mu2]*(19008*m2*nc^2 - 186304*costh^2*m2*nc^2 + 
   167296*costh^4*m2*nc^2 + (7590*I)*m2*nc^2*Pi - 
   (53625*I)*costh^2*m2*nc^2*Pi + (49995*I)*costh^4*m2*nc^2*Pi - 
   220*costh^2*m2*nc^2*Pi^2 + 220*costh^4*m2*nc^2*Pi^2 - 
   1440*costh^2*m2*nc^2*Zeta[3] + 1440*costh^4*m2*nc^2*Zeta[3]) + 
 ((-1991319257088*I)*m2*nc^2 + (19924080762880*I)*costh^2*m2*nc^2 - 
   (47824326746112*I)*costh^4*m2*nc^2 + (43841688231936*I)*costh^6*m2*nc^2 - 
   (13950122991616*I)*costh^8*m2*nc^2 + 1328147681280*m2*nc^2*Pi - 
   9257788108800*costh^2*m2*nc^2*Pi + 20212823070720*costh^4*m2*nc^2*Pi - 
   17964872540160*costh^6*m2*nc^2*Pi + 5681689896960*costh^8*m2*nc^2*Pi - 
   53738496000*Lb*m2*nc^2*Pi - 274111488000*costh^2*Lb*m2*nc^2*Pi + 
   849429504000*costh^4*Lb*m2*nc^2*Pi - 661570560000*costh^6*Lb*m2*nc^2*Pi + 
   139991040000*costh^8*Lb*m2*nc^2*Pi - 124637184000*Lb^2*m2*nc^2*Pi + 
   652990464000*costh^2*Lb^2*m2*nc^2*Pi - 1276176384000*costh^4*Lb^2*m2*nc^2*
    Pi + 1091930112000*costh^6*Lb^2*m2*nc^2*Pi - 344107008000*costh^8*Lb^2*m2*
    nc^2*Pi + (608020993160*I)*m2*nc^2*Pi^2 - (1790302372480*I)*costh*m2*nc^2*
    Pi^2 - (2992554224800*I)*costh^2*m2*nc^2*Pi^2 + 
   (510023187520*I)*costh^3*m2*nc^2*Pi^2 + (5833686560240*I)*costh^4*m2*nc^2*
    Pi^2 + (722005858560*I)*costh^5*m2*nc^2*Pi^2 - 
   (2954466375840*I)*costh^6*m2*nc^2*Pi^2 + (671231534400*I)*costh^7*m2*nc^2*
    Pi^2 + (241769741640*I)*costh^8*m2*nc^2*Pi^2 - 
   (7094707200*I)*costh^9*m2*nc^2*Pi^2 - (9930614400*I)*costh^10*m2*nc^2*
    Pi^2 - (124637184000*I)*Lb*m2*nc^2*Pi^2 + (652990464000*I)*costh^2*Lb*m2*
    nc^2*Pi^2 - (1276176384000*I)*costh^4*Lb*m2*nc^2*Pi^2 + 
   (1091930112000*I)*costh^6*Lb*m2*nc^2*Pi^2 - (344107008000*I)*costh^8*Lb*m2*
    nc^2*Pi^2 + 66653798400*m2*nc^2*Pi^3 - 48771072000*costh*m2*nc^2*Pi^3 - 
   265531392000*costh^2*m2*nc^2*Pi^3 - 2709504000*costh^3*m2*nc^2*Pi^3 + 
   483375513600*costh^4*m2*nc^2*Pi^3 + 143603712000*costh^5*m2*nc^2*Pi^3 - 
   436772044800*costh^6*m2*nc^2*Pi^3 - 83994624000*costh^7*m2*nc^2*Pi^3 + 
   152274124800*costh^8*m2*nc^2*Pi^3 - 8128512000*costh^9*m2*nc^2*Pi^3 - 
   (131410238400*I)*m2*nc^2*Pi^4 + (43352064000*I)*costh*m2*nc^2*Pi^4 + 
   (2534908219200*I)*costh^2*m2*nc^2*Pi^4 - (43352064000*I)*costh^3*m2*nc^2*
    Pi^4 - (5560757748000*I)*costh^4*m2*nc^2*Pi^4 + 
   (1285221470400*I)*costh^6*m2*nc^2*Pi^4 + (1851220274400*I)*costh^8*m2*nc^2*
    Pi^4 + (2706681600*I)*costh^10*m2*nc^2*Pi^4 + 
   (2261313252450*I)*m2*nc^2*Zeta[3] + (4687834132800*I)*costh*m2*nc^2*
    Zeta[3] - (29131399174500*I)*costh^2*m2*nc^2*Zeta[3] + 
   (4211636083200*I)*costh^3*m2*nc^2*Zeta[3] + (48192235487550*I)*costh^4*m2*
    nc^2*Zeta[3] - (3878358624000*I)*costh^5*m2*nc^2*Zeta[3] - 
   (14082564264300*I)*costh^6*m2*nc^2*Zeta[3] - (3902447808000*I)*costh^7*m2*
    nc^2*Zeta[3] - (11023762366575*I)*costh^8*m2*nc^2*Zeta[3] - 
   (14129640000*I)*costh^9*m2*nc^2*Zeta[3] - (78205176000*I)*costh^10*m2*nc^2*
    Zeta[3] - 65028096000*costh^2*m2*nc^2*Pi*Zeta[3] + 
   195084288000*costh^4*m2*nc^2*Pi*Zeta[3] - 195084288000*costh^6*m2*nc^2*Pi*
    Zeta[3] + 65028096000*costh^8*m2*nc^2*Pi*Zeta[3])/
  (63504000*(-1 + costh)^2*(1 + costh)^2) + 
 Log[m2]*(((123904*I)/3)*(-(costh^2*m2*nc^2) + costh^4*m2*nc^2)*Log[mu2] + 
   ((32*I)/45)*(19008*m2*nc^2 - 186304*costh^2*m2*nc^2 + 
     167296*costh^4*m2*nc^2 + (7590*I)*m2*nc^2*Pi - 
     (53625*I)*costh^2*m2*nc^2*Pi + (49995*I)*costh^4*m2*nc^2*Pi - 
     220*costh^2*m2*nc^2*Pi^2 + 220*costh^4*m2*nc^2*Pi^2 - 
     1440*costh^2*m2*nc^2*Zeta[3] + 1440*costh^4*m2*nc^2*Zeta[3])) + 
 Log[2]*((((32*I)/945)*(2298062*m2*nc^2 + 5537280*costh*m2*nc^2 + 
      2385733*costh^2*m2*nc^2 - 3279360*costh^3*m2*nc^2 + 
      7458150*costh^4*m2*nc^2 - 3386880*costh^5*m2*nc^2 - 
      18060840*costh^6*m2*nc^2 + 1128960*costh^7*m2*nc^2 + 
      5097960*costh^8*m2*nc^2 + 10080*costh^10*m2*nc^2)*Log[4])/
    ((-1 + costh)^2*(1 + costh)^2) + 
   (((42764937999*I)*m2*nc^2 - (101322227008*I)*costh*m2*nc^2 - 
      (106198822100*I)*costh^2*m2*nc^2 - (112633596768*I)*costh^3*m2*nc^2 - 
      (36219050014*I)*costh^4*m2*nc^2 + (169754897536*I)*costh^5*m2*nc^2 + 
      (426708984380*I)*costh^6*m2*nc^2 + (52105351200*I)*costh^7*m2*nc^2 - 
      (253303129625*I)*costh^8*m2*nc^2 + (2666809600*I)*costh^9*m2*nc^2 - 
      (1100312640*I)*costh^10*m2*nc^2 + (15115520*I)*costh^11*m2*nc^2 + 
      2393395200*m2*nc^2*Pi - 4877107200*costh*m2*nc^2*Pi + 
      1196697600*costh^2*m2*nc^2*Pi - 270950400*costh^3*m2*nc^2*Pi - 
      10905753600*costh^4*m2*nc^2*Pi + 14360371200*costh^5*m2*nc^2*Pi + 
      8647833600*costh^6*m2*nc^2*Pi - 8399462400*costh^7*m2*nc^2*Pi - 
      1332172800*costh^8*m2*nc^2*Pi - 812851200*costh^9*m2*nc^2*Pi)*
     Log[1 + costh])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
   Log[1 - costh]*(((42764937999*I)*m2*nc^2 - (127254061888*I)*costh*m2*
        nc^2 + (25918603900*I)*costh^2*m2*nc^2 - (126367896928*I)*costh^3*m2*
        nc^2 - (192278895214*I)*costh^4*m2*nc^2 + (268205979776*I)*costh^5*m2*
        nc^2 + (413310169580*I)*costh^6*m2*nc^2 + (103195680*I)*costh^7*m2*
        nc^2 - (215713524425*I)*costh^8*m2*nc^2 - (4085751040*I)*costh^9*m2*
        nc^2 - (1348683840*I)*costh^10*m2*nc^2 - (15115520*I)*costh^11*m2*
        nc^2 + 2393395200*m2*nc^2*Pi - 4877107200*costh*m2*nc^2*Pi + 
       1196697600*costh^2*m2*nc^2*Pi - 270950400*costh^3*m2*nc^2*Pi - 
       10905753600*costh^4*m2*nc^2*Pi + 14360371200*costh^5*m2*nc^2*Pi + 
       8647833600*costh^6*m2*nc^2*Pi - 8399462400*costh^7*m2*nc^2*Pi - 
       1332172800*costh^8*m2*nc^2*Pi - 812851200*costh^9*m2*nc^2*Pi)/
      (1058400*(-1 + costh)^2*(1 + costh)^2) - 
     (((128*I)/15)*(-316*m2*nc^2 - 3898*costh*m2*nc^2 + 
        1124*costh^2*m2*nc^2 + 26147*costh^3*m2*nc^2 - 1780*costh^4*m2*nc^2 + 
        22362*costh^5*m2*nc^2 + 972*costh^6*m2*nc^2 + 177*costh^7*m2*nc^2)*
       Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
   ((33792*I)/5)*(m2*nc^2 - 8*costh^2*m2*nc^2 + 7*costh^4*m2*nc^2)*Log[m2] - 
   ((33792*I)/5)*(m2*nc^2 - 8*costh^2*m2*nc^2 + 7*costh^4*m2*nc^2)*Log[mu2] - 
   (((128*I)/15)*(-316*m2*nc^2 - 3898*costh*m2*nc^2 + 1124*costh^2*m2*nc^2 + 
      26147*costh^3*m2*nc^2 - 1780*costh^4*m2*nc^2 + 22362*costh^5*m2*nc^2 + 
      972*costh^6*m2*nc^2 + 177*costh^7*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)) - 
   (((128*I)/15)*(-316*m2*nc^2 - 3898*costh*m2*nc^2 + 1124*costh^2*m2*nc^2 + 
      26147*costh^3*m2*nc^2 - 1780*costh^4*m2*nc^2 + 22362*costh^5*m2*nc^2 + 
      972*costh^6*m2*nc^2 + 177*costh^7*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)) + ((-5521913902592*I)*m2*nc^2 - 
     (4848107980800*I)*costh*m2*nc^2 + (55492375930880*I)*costh^2*m2*nc^2 - 
     (16308301363200*I)*costh^3*m2*nc^2 - (20972826835968*I)*costh^4*m2*
      nc^2 + (15288526848000*I)*costh^5*m2*nc^2 - (27137946658816*I)*costh^6*
      m2*nc^2 + (263837952000*I)*costh^7*m2*nc^2 - (10182616285184*I)*costh^8*
      m2*nc^2 - (27998208000*I)*costh^9*m2*nc^2 + (81586176000*I)*costh^10*m2*
      nc^2 + (997617868800*I)*Lb*m2*nc^2 - (30126071808000*I)*costh*Lb*m2*
      nc^2 - (45644831232000*I)*costh^2*Lb*m2*nc^2 + 
     (23168065536000*I)*costh^3*Lb*m2*nc^2 + (7556355072000*I)*costh^4*Lb*m2*
      nc^2 + (10895818752000*I)*costh^5*Lb*m2*nc^2 + 
     (61564747776000*I)*costh^6*Lb*m2*nc^2 - (4002840576000*I)*costh^7*Lb*m2*
      nc^2 - (11559948288000*I)*costh^8*Lb*m2*nc^2 + 
     (65028096000*I)*costh^9*Lb*m2*nc^2 - (10838016000*I)*costh^10*Lb*m2*
      nc^2 + 110132305920*m2*nc^2*Pi - 1358951731200*costh^2*m2*nc^2*Pi + 
     3358484398080*costh^4*m2*nc^2*Pi - 3080642826240*costh^6*m2*nc^2*Pi + 
     970977853440*costh^8*m2*nc^2*Pi - 124637184000*Lb*m2*nc^2*Pi + 
     652990464000*costh^2*Lb*m2*nc^2*Pi - 1276176384000*costh^4*Lb*m2*nc^2*
      Pi + 1091930112000*costh^6*Lb*m2*nc^2*Pi - 344107008000*costh^8*Lb*m2*
      nc^2*Pi - (213048944850*I)*m2*nc^2*Pi^2 - (609046032000*I)*costh*m2*
      nc^2*Pi^2 + (3576230479500*I)*costh^2*m2*nc^2*Pi^2 + 
     (5966244076800*I)*costh^3*m2*nc^2*Pi^2 - (5565758533650*I)*costh^4*m2*
      nc^2*Pi^2 - (2478755865600*I)*costh^5*m2*nc^2*Pi^2 + 
     (1156273878900*I)*costh^6*m2*nc^2*Pi^2 - (2317218624000*I)*costh^7*m2*
      nc^2*Pi^2 + (1399961361225*I)*costh^8*m2*nc^2*Pi^2 + 
     (12417148800*I)*costh^9*m2*nc^2*Pi^2 + (10581354000*I)*costh^10*m2*nc^2*
      Pi^2 + (2803828608000*I)*m2*nc^2*Zeta[3] + (2357268480000*I)*costh*m2*
      nc^2*Zeta[3] - (85906306080000*I)*costh^2*m2*nc^2*Zeta[3] - 
     (2357268480000*I)*costh^3*m2*nc^2*Zeta[3] + (188218680048000*I)*costh^4*
      m2*nc^2*Zeta[3] - (40224957696000*I)*costh^6*m2*nc^2*Zeta[3] - 
     (65743341552000*I)*costh^8*m2*nc^2*Zeta[3] - (76077792000*I)*costh^10*m2*
      nc^2*Zeta[3])/(31752000*(-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_5.wl <==
((I/30240)*(608198784*m2*nc^2 - 9612176*costh*m2*nc^2 - 
    6351877760*costh^2*m2*nc^2 - 789701164*costh^3*m2*nc^2 + 
    14995569568*costh^4*m2*nc^2 + 1317420930*costh^5*m2*nc^2 + 
    1581790784*costh^6*m2*nc^2 - 744959460*costh^7*m2*nc^2 - 
    10508346592*costh^8*m2*nc^2 + 247450455*costh^9*m2*nc^2 - 
    302868288*costh^10*m2*nc^2 - 314160*costh^11*m2*nc^2 + 
    35142720*costh^12*m2*nc^2)*Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) + 
 (((2*I)/3)*(2896*m2*nc^2 + 76604*costh*m2*nc^2 - 512340*costh^3*m2*nc^2 - 
    2896*costh^4*m2*nc^2 + 808530*costh^5*m2*nc^2 - 90545*costh^7*m2*nc^2 - 
    285582*costh^9*m2*nc^2 + 237*costh^11*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((16*I)/945)*(399752*m2*nc^2 + 6909016*costh*m2*nc^2 + 
    1336752*costh^2*m2*nc^2 + 41428877*costh^3*m2*nc^2 - 
    2426424*costh^4*m2*nc^2 - 16087428*costh^5*m2*nc^2 - 
    11309984*costh^6*m2*nc^2 - 26344080*costh^7*m2*nc^2 + 
    11969664*costh^8*m2*nc^2 + 22680*costh^9*m2*nc^2 + 
    30240*costh^10*m2*nc^2)*Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/8640)*(29962240*m2*nc^2 - 39750621*costh*m2*nc^2 + 
    268149760*costh^2*m2*nc^2 + 692674623*costh^3*m2*nc^2 + 
    83243520*costh^4*m2*nc^2 - 81300135*costh^5*m2*nc^2 - 
    297034240*costh^6*m2*nc^2 - 1011778491*costh^7*m2*nc^2 - 
    92869120*costh^8*m2*nc^2 + 233472*costh^9*m2*nc^2 + 
    8547840*costh^10*m2*nc^2)*Log[1 - costh]^2)/((-1 + costh)*(1 + costh)) + 
 (((-905934470*I)*m2*nc^2 + (5974572061*I)*costh*m2*nc^2 + 
    (2827467680*I)*costh^2*m2*nc^2 + (7765143164*I)*costh^3*m2*nc^2 + 
    (2548527996*I)*costh^4*m2*nc^2 - (21160071450*I)*costh^5*m2*nc^2 - 
    (9476307008*I)*costh^6*m2*nc^2 - (503650180*I)*costh^7*m2*nc^2 + 
    (3638617770*I)*costh^8*m2*nc^2 + (10501959445*I)*costh^9*m2*nc^2 + 
    (2113154240*I)*costh^10*m2*nc^2 - (14033040*I)*costh^11*m2*nc^2 - 
    (194736960*I)*costh^12*m2*nc^2 - 28627200*m2*nc^2*Pi + 
    38707200*costh^2*m2*nc^2*Pi + 24998400*costh^4*m2*nc^2*Pi + 
    87897600*costh^6*m2*nc^2*Pi - 284256000*costh^8*m2*nc^2*Pi + 
    183052800*costh^10*m2*nc^2*Pi - 21772800*costh^12*m2*nc^2*Pi)*
   Log[1 - costh]*Log[1 + costh])/(37800*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/8640)*(29962240*m2*nc^2 + 33064747*costh*m2*nc^2 + 
    40330240*costh^2*m2*nc^2 + 264372663*costh^3*m2*nc^2 + 
    93565440*costh^4*m2*nc^2 + 76188465*costh^5*m2*nc^2 - 
    79536640*costh^6*m2*nc^2 - 162114835*costh^7*m2*nc^2 - 
    92869120*costh^8*m2*nc^2 + 1247232*costh^9*m2*nc^2 + 
    8547840*costh^10*m2*nc^2)*Log[1 + costh]^2)/((-1 + costh)*(1 + costh)) + 
 Log[4]*((((4*I)/99225)*(1507591948*m2*nc^2 + 17768765111*costh*m2*nc^2 + 
      11127770232*costh^2*m2*nc^2 - 56230069868*costh^3*m2*nc^2 - 
      5237398880*costh^4*m2*nc^2 + 14467713582*costh^5*m2*nc^2 - 
      4387793648*costh^6*m2*nc^2 + 20947259340*costh^7*m2*nc^2 - 
      6417649392*costh^8*m2*nc^2 - 64950480*costh^9*m2*nc^2 - 
      566385120*costh^10*m2*nc^2 - 5644800*costh^11*m2*nc^2 + 
      67737600*costh^12*m2*nc^2 + 276521280*Lb*m2*nc^2 + 
      2766494640*costh*Lb*m2*nc^2 + 1207543680*costh^2*Lb*m2*nc^2 + 
      39096302280*costh^3*Lb*m2*nc^2 - 1970458560*costh^4*Lb*m2*nc^2 - 
      13009111920*costh^5*Lb*m2*nc^2 - 9618927360*costh^6*Lb*m2*nc^2 - 
      23919840000*costh^7*Lb*m2*nc^2 + 10046050560*costh^8*Lb*m2*nc^2 + 
      88905600*costh^9*Lb*m2*nc^2 + 59270400*costh^10*Lb*m2*nc^2 - 
      42336000*costh^11*Lb*m2*nc^2 + 65022930*m2*nc^2*Pi^2 - 
      509725440*costh*m2*nc^2*Pi^2 + 2506201110*costh^2*m2*nc^2*Pi^2 + 
      509725440*costh^3*m2*nc^2*Pi^2 - 5841097920*costh^4*m2*nc^2*Pi^2 + 
      225527400*costh^6*m2*nc^2*Pi^2 + 3386262600*costh^8*m2*nc^2*Pi^2 + 
      1323000*costh^10*m2*nc^2*Pi^2))/((-1 + costh)^2*(1 + costh)^2) - 
   ((32*I)/3)*(112*m2*nc^2 + 6075*costh*m2*nc^2 + 64*costh^2*m2*nc^2 + 
     3216*costh^3*m2*nc^2 - 112*costh^4*m2*nc^2 - 164*costh^5*m2*nc^2 - 
     64*costh^6*m2*nc^2 + 80*costh^7*m2*nc^2)*Log[1 - costh] - 
   ((32*I)/3)*(112*m2*nc^2 + 5403*costh*m2*nc^2 + 64*costh^2*m2*nc^2 + 
     3504*costh^3*m2*nc^2 - 112*costh^4*m2*nc^2 + 220*costh^5*m2*nc^2 - 
     64*costh^6*m2*nc^2 + 80*costh^7*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((-19605039640*I)*m2*nc^2 - (5541096801*I)*costh*m2*nc^2 - 
     (7760383360*I)*costh^2*m2*nc^2 - (549665012364*I)*costh^3*m2*nc^2 + 
     (48080880624*I)*costh^4*m2*nc^2 + (29445895290*I)*costh^5*m2*nc^2 + 
     (89038224128*I)*costh^6*m2*nc^2 + (446334271860*I)*costh^7*m2*nc^2 - 
     (111251240280*I)*costh^8*m2*nc^2 + (20277576255*I)*costh^9*m2*nc^2 + 
     (4180488960*I)*costh^10*m2*nc^2 + (485876160*I)*costh^11*m2*nc^2 - 
     (479773440*I)*costh^12*m2*nc^2 - 114508800*m2*nc^2*Pi + 
     154828800*costh^2*m2*nc^2*Pi + 99993600*costh^4*m2*nc^2*Pi + 
     351590400*costh^6*m2*nc^2*Pi - 1137024000*costh^8*m2*nc^2*Pi + 
     732211200*costh^10*m2*nc^2*Pi - 87091200*costh^12*m2*nc^2*Pi - 
     (297561600*I)*m2*nc^2*Pi^2 - (7414696800*I)*costh*m2*nc^2*Pi^2 + 
     (51050764800*I)*costh^3*m2*nc^2*Pi^2 + (297561600*I)*costh^4*m2*nc^2*
      Pi^2 - (80987407200*I)*costh^5*m2*nc^2*Pi^2 + 
     (7308050400*I)*costh^7*m2*nc^2*Pi^2 + (29298830400*I)*costh^9*m2*nc^2*
      Pi^2 - (10332000*I)*costh^11*m2*nc^2*Pi^2)/(151200*(-1 + costh)^2*
     (1 + costh)^2) - (((64*I)/105)*(-30744*m2*nc^2 + 
      276465*costh^2*m2*nc^2 - 468622*costh^4*m2*nc^2 - 
      592305*costh^6*m2*nc^2 - 14706*costh^8*m2*nc^2 + 1920*costh^10*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) - 
   (((64*I)/105)*(-30744*m2*nc^2 + 276465*costh^2*m2*nc^2 - 
      468622*costh^4*m2*nc^2 - 592305*costh^6*m2*nc^2 - 
      14706*costh^8*m2*nc^2 + 1920*costh^10*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh))) + 
 (((8*I)/105)*(-660239*m2*nc^2 + 77056*costh*m2*nc^2 + 
    3307625*costh^2*m2*nc^2 - 77056*costh^3*m2*nc^2 - 
    6756960*costh^4*m2*nc^2 - 1748208*costh^6*m2*nc^2 + 
    5870760*costh^8*m2*nc^2 + 10710*costh^10*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(-9326272*m2*nc^2 + 10363346*costh*m2*nc^2 - 
    648210944*costh^2*m2*nc^2 - 129176516*costh^3*m2*nc^2 + 
    1758359456*costh^4*m2*nc^2 - 65162370*costh^5*m2*nc^2 - 
    385939904*costh^6*m2*nc^2 + 176439620*costh^7*m2*nc^2 - 
    737007008*costh^8*m2*nc^2 + 27654025*costh^9*m2*nc^2 - 
    2251840*costh^10*m2*nc^2 + 166320*costh^11*m2*nc^2 + 
    120000*costh^12*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/1680)*(-73348416*m2*nc^2 + 142654575*costh*m2*nc^2 + 
    50590912*costh^2*m2*nc^2 - 196622440*costh^3*m2*nc^2 - 
    122306688*costh^4*m2*nc^2 + 175487200*costh^5*m2*nc^2 + 
    141305472*costh^6*m2*nc^2 - 95473280*costh^7*m2*nc^2 - 
    77053824*costh^8*m2*nc^2 + 13771520*costh^9*m2*nc^2 + 
    447488*costh^10*m2*nc^2 + 15360*costh^12*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(-1539595*m2*nc^2 - 8444751*costh*m2*nc^2 + 
    52445597*costh^2*m2*nc^2 + 57578766*costh^3*m2*nc^2 - 
    131273142*costh^4*m2*nc^2 - 64033515*costh^5*m2*nc^2 + 
    24663618*costh^6*m2*nc^2 - 14620480*costh^7*m2*nc^2 + 
    57386286*costh^8*m2*nc^2 + 29740480*costh^9*m2*nc^2 - 
    615112*costh^10*m2*nc^2 - 220500*costh^11*m2*nc^2 + 
    93060*costh^12*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/45)*(7000*m2*nc^2 - 286825*costh*m2*nc^2 + 350800*costh^2*m2*nc^2 + 
    4071705*costh^3*m2*nc^2 + 178320*costh^4*m2*nc^2 - 
    1402020*costh^5*m2*nc^2 - 32584*costh^6*m2*nc^2 - 
    2782580*costh^7*m2*nc^2 - 38104*costh^8*m2*nc^2 + 25500*costh^9*m2*nc^2 + 
    4680*costh^10*m2*nc^2)*MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/2520)*(-25425824*m2*nc^2 + 9987761*costh*m2*nc^2 + 
    20595264*costh^2*m2*nc^2 + 330262324*costh^3*m2*nc^2 + 
    248116736*costh^4*m2*nc^2 - 691291650*costh^5*m2*nc^2 + 
    155997184*costh^6*m2*nc^2 + 460699540*costh^7*m2*nc^2 - 
    437482592*costh^8*m2*nc^2 - 109898215*costh^9*m2*nc^2 - 
    2916992*costh^10*m2*nc^2 + 240240*costh^11*m2*nc^2 + 
    183360*costh^12*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(123542080*m2*nc^2 + 465934175*costh*m2*nc^2 - 
    662478912*costh^2*m2*nc^2 + 616897960*costh^3*m2*nc^2 + 
    1057202048*costh^4*m2*nc^2 - 1935110520*costh^5*m2*nc^2 + 
    1619399040*costh^6*m2*nc^2 + 302832880*costh^7*m2*nc^2 - 
    2239803136*costh^8*m2*nc^2 + 431397260*costh^9*m2*nc^2 - 
    2528768*costh^10*m2*nc^2 - 1404480*costh^11*m2*nc^2 + 
    61440*costh^12*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(-113686*m2*nc^2 - 6133071*costh*m2*nc^2 - 
    835906*costh^2*m2*nc^2 + 55267086*costh^3*m2*nc^2 + 
    242508*costh^4*m2*nc^2 - 64033515*costh^5*m2*nc^2 - 
    9444960*costh^6*m2*nc^2 - 14620480*costh^7*m2*nc^2 + 
    10966416*costh^8*m2*nc^2 + 29740480*costh^9*m2*nc^2 - 
    670552*costh^10*m2*nc^2 - 220500*costh^11*m2*nc^2 + 
    93060*costh^12*m2*nc^2)*MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/5040)*(-51227104*m2*nc^2 - 19056583*costh*m2*nc^2 + 
    96613312*costh^2*m2*nc^2 + 305663428*costh^3*m2*nc^2 - 
    141259552*costh^4*m2*nc^2 - 190497930*costh^5*m2*nc^2 + 
    268577344*costh^6*m2*nc^2 - 209600860*costh^7*m2*nc^2 - 
    236885696*costh^8*m2*nc^2 + 139576885*costh^9*m2*nc^2 - 
    1084480*costh^10*m2*nc^2 + 960960*costh^11*m2*nc^2 + 
    76800*costh^12*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((4*I)*(1104*m2*nc^2 + 9171*costh*m2*nc^2 - 77768*costh^3*m2*nc^2 - 
    1104*costh^4*m2*nc^2 + 105111*costh^5*m2*nc^2 + 38347*costh^7*m2*nc^2 - 
    76182*costh^9*m2*nc^2 + 25*costh^11*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((8*I)*(3533*costh*m2*nc^2 - 11892*costh^3*m2*nc^2 + 25335*costh^5*m2*nc^2 - 
    36484*costh^7*m2*nc^2 + 15640*costh^9*m2*nc^2 + 52*costh^11*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((8*I)*(1600*m2*nc^2 + 38687*costh*m2*nc^2 - 264420*costh^3*m2*nc^2 - 
    1600*costh^4*m2*nc^2 + 416133*costh^5*m2*nc^2 - 35968*costh^7*m2*nc^2 - 
    153584*costh^9*m2*nc^2 + 88*costh^11*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((4*I)*(112*m2*nc^2 + 15107*costh*m2*nc^2 - 59584*costh^3*m2*nc^2 - 
    112*costh^4*m2*nc^2 + 141843*costh^5*m2*nc^2 - 182815*costh^7*m2*nc^2 + 
    83678*costh^9*m2*nc^2 + 43*costh^11*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/7560)*(193831143*m2*nc^2 - 177944473*costh*m2*nc^2 - 
    926153257*costh^2*m2*nc^2 - 1608319497*costh^3*m2*nc^2 + 
    179019049*costh^4*m2*nc^2 + 1672888489*costh^5*m2*nc^2 + 
    2127991305*costh^6*m2*nc^2 + 1409456649*costh^7*m2*nc^2 - 
    74024832*costh^8*m2*nc^2 + 11504640*costh^9*m2*nc^2 + 
    6908160*costh^10*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/
  ((-1 + costh)*(1 + costh)^2) + 
 ((I/4320)*(29962240*m2*nc^2 - 39750621*costh*m2*nc^2 + 
    268149760*costh^2*m2*nc^2 + 692674623*costh^3*m2*nc^2 + 
    83243520*costh^4*m2*nc^2 - 81300135*costh^5*m2*nc^2 - 
    297034240*costh^6*m2*nc^2 - 1011778491*costh^7*m2*nc^2 - 
    92869120*costh^8*m2*nc^2 + 233472*costh^9*m2*nc^2 + 
    8547840*costh^10*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) - 
 ((I/7560)*(193831143*m2*nc^2 - 1289336423*costh*m2*nc^2 + 
    699405911*costh^2*m2*nc^2 + 118059465*costh^3*m2*nc^2 - 
    318993191*costh^4*m2*nc^2 + 1228168871*costh^5*m2*nc^2 + 
    1453737657*costh^6*m2*nc^2 - 2206237881*costh^7*m2*nc^2 - 
    74024832*costh^8*m2*nc^2 - 11504640*costh^9*m2*nc^2 + 
    6908160*costh^10*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/
  ((-1 + costh)^2*(1 + costh)) + 
 (((-795793420*I)*m2*nc^2 + (15305509779*I)*costh*m2*nc^2 - 
    (4017184960*I)*costh^2*m2*nc^2 + (9321470796*I)*costh^3*m2*nc^2 + 
    (44077650904*I)*costh^4*m2*nc^2 - (48176450070*I)*costh^5*m2*nc^2 - 
    (22744598912*I)*costh^6*m2*nc^2 - (8044678340*I)*costh^7*m2*nc^2 - 
    (14648521740*I)*costh^8*m2*nc^2 + (38000754875*I)*costh^9*m2*nc^2 + 
    (4811093760*I)*costh^10*m2*nc^2 - (150642240*I)*costh^11*m2*nc^2 - 
    (479773440*I)*costh^12*m2*nc^2 - 114508800*m2*nc^2*Pi + 
    154828800*costh^2*m2*nc^2*Pi + 99993600*costh^4*m2*nc^2*Pi + 
    351590400*costh^6*m2*nc^2*Pi - 1137024000*costh^8*m2*nc^2*Pi + 
    732211200*costh^10*m2*nc^2*Pi - 87091200*costh^12*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(151200*(-1 + costh)^2*(1 + costh)^2) + 
 (((-795793420*I)*m2*nc^2 + (3379454379*I)*costh*m2*nc^2 - 
    (8825302720*I)*costh^2*m2*nc^2 + (21774996636*I)*costh^3*m2*nc^2 + 
    (12647155864*I)*costh^4*m2*nc^2 - (39367655670*I)*costh^5*m2*nc^2 + 
    (29042624128*I)*costh^6*m2*nc^2 + (15502137260*I)*costh^7*m2*nc^2 - 
    (38196562380*I)*costh^8*m2*nc^2 + (4876829635*I)*costh^9*m2*nc^2 + 
    (4811093760*I)*costh^10*m2*nc^2 + (90202560*I)*costh^11*m2*nc^2 - 
    (479773440*I)*costh^12*m2*nc^2 - 114508800*m2*nc^2*Pi + 
    154828800*costh^2*m2*nc^2*Pi + 99993600*costh^4*m2*nc^2*Pi + 
    351590400*costh^6*m2*nc^2*Pi - 1137024000*costh^8*m2*nc^2*Pi + 
    732211200*costh^10*m2*nc^2*Pi - 87091200*costh^12*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(151200*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/4320)*(29962240*m2*nc^2 + 33064747*costh*m2*nc^2 + 
    40330240*costh^2*m2*nc^2 + 264372663*costh^3*m2*nc^2 + 
    93565440*costh^4*m2*nc^2 + 76188465*costh^5*m2*nc^2 - 
    79536640*costh^6*m2*nc^2 - 162114835*costh^7*m2*nc^2 - 
    92869120*costh^8*m2*nc^2 + 1247232*costh^9*m2*nc^2 + 
    8547840*costh^10*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/
  ((-1 + costh)*(1 + costh)) + 
 ((4*I)*(12688*m2*nc^2 + 315587*costh*m2*nc^2 - 2127128*costh^3*m2*nc^2 - 
    12688*costh^4*m2*nc^2 + 3339231*costh^5*m2*nc^2 - 
    323833*costh^7*m2*nc^2 - 1218510*costh^9*m2*nc^2 + 973*costh^11*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((7247475760*I)*m2*nc^2*Pi^2 - (47796576488*I)*costh*m2*nc^2*Pi^2 - 
   (22619741440*I)*costh^2*m2*nc^2*Pi^2 - (62121145312*I)*costh^3*m2*nc^2*
    Pi^2 - (20388223968*I)*costh^4*m2*nc^2*Pi^2 + 
   (169280571600*I)*costh^5*m2*nc^2*Pi^2 + (75810456064*I)*costh^6*m2*nc^2*
    Pi^2 + (4029201440*I)*costh^7*m2*nc^2*Pi^2 - (29108942160*I)*costh^8*m2*
    nc^2*Pi^2 - (84015675560*I)*costh^9*m2*nc^2*Pi^2 - 
   (16905233920*I)*costh^10*m2*nc^2*Pi^2 + (112264320*I)*costh^11*m2*nc^2*
    Pi^2 + (1557895680*I)*costh^12*m2*nc^2*Pi^2 + 229017600*m2*nc^2*Pi^3 - 
   309657600*costh^2*m2*nc^2*Pi^3 - 199987200*costh^4*m2*nc^2*Pi^3 - 
   703180800*costh^6*m2*nc^2*Pi^3 + 2274048000*costh^8*m2*nc^2*Pi^3 - 
   1464422400*costh^10*m2*nc^2*Pi^3 + 174182400*costh^12*m2*nc^2*Pi^3 - 
   (1139927040*I)*m2*nc^2*Pi^4 - (27533530080*I)*costh*m2*nc^2*Pi^4 + 
   (188121790080*I)*costh^3*m2*nc^2*Pi^4 + (1139927040*I)*costh^4*m2*nc^2*
    Pi^4 - (293703127200*I)*costh^5*m2*nc^2*Pi^4 + 
   (20913500160*I)*costh^7*m2*nc^2*Pi^4 + (112796167680*I)*costh^9*m2*nc^2*
    Pi^4 - (77333760*I)*costh^11*m2*nc^2*Pi^4 - (70104068640*I)*m2*nc^2*
    Zeta[3] + (137039722470*I)*costh*m2*nc^2*Zeta[3] - 
   (95278844160*I)*costh^2*m2*nc^2*Zeta[3] - (2353333924620*I)*costh^3*m2*
    nc^2*Zeta[3] + (745368150240*I)*costh^4*m2*nc^2*Zeta[3] + 
   (3181290572250*I)*costh^5*m2*nc^2*Zeta[3] - (486930507840*I)*costh^6*m2*
    nc^2*Zeta[3] + (220342859100*I)*costh^7*m2*nc^2*Zeta[3] - 
   (169895880000*I)*costh^8*m2*nc^2*Zeta[3] - (1082105808525*I)*costh^9*m2*
    nc^2*Zeta[3] + (46470997440*I)*costh^10*m2*nc^2*Zeta[3] + 
   (5389675200*I)*costh^11*m2*nc^2*Zeta[3] - (6060096000*I)*costh^12*m2*nc^2*
    Zeta[3])/(1814400*(-1 + costh)^2*(1 + costh)^2) + 
 Log[2]*((((-32*I)/945)*(-1058512*m2*nc^2 + 4022650*costh*m2*nc^2 - 
      100800*costh^2*m2*nc^2 - 13635601*costh^3*m2*nc^2 + 
      1048432*costh^4*m2*nc^2 - 6590514*costh^5*m2*nc^2 + 
      141120*costh^6*m2*nc^2 + 15442560*costh^7*m2*nc^2 + 
      10080*costh^8*m2*nc^2 - 90720*costh^9*m2*nc^2 - 
      40320*costh^10*m2*nc^2 + 50400*costh^11*m2*nc^2)*Log[4])/
    ((-1 + costh)^2*(1 + costh)^2) + 
   (((5033683480*I)*m2*nc^2 - (5313105299*I)*costh*m2*nc^2 - 
      (11463086720*I)*costh^2*m2*nc^2 - (46518126796*I)*costh^3*m2*nc^2 - 
      (8743756784*I)*costh^4*m2*nc^2 + (73586382870*I)*costh^5*m2*nc^2 + 
      (32569189632*I)*costh^6*m2*nc^2 + (3815271620*I)*costh^7*m2*nc^2 - 
      (14969498280*I)*costh^8*m2*nc^2 - (36096629435*I)*costh^9*m2*nc^2 - 
      (5109461760*I)*costh^10*m2*nc^2 + (270527040*I)*costh^11*m2*nc^2 + 
      (479773440*I)*costh^12*m2*nc^2 + 114508800*m2*nc^2*Pi - 
      154828800*costh^2*m2*nc^2*Pi - 99993600*costh^4*m2*nc^2*Pi - 
      351590400*costh^6*m2*nc^2*Pi + 1137024000*costh^8*m2*nc^2*Pi - 
      732211200*costh^10*m2*nc^2*Pi + 87091200*costh^12*m2*nc^2*Pi)*
     Log[1 + costh])/(151200*(-1 + costh)^2*(1 + costh)^2) + 
   Log[1 - costh]*(((5033683480*I)*m2*nc^2 - (5694039979*I)*costh*m2*nc^2 - 
       (3489403520*I)*costh^2*m2*nc^2 - (34243199516*I)*costh^3*m2*nc^2 - 
       (17078707184*I)*costh^4*m2*nc^2 + (55870631670*I)*costh^5*m2*nc^2 + 
       (25318040832*I)*costh^6*m2*nc^2 - (18862567340*I)*costh^7*m2*nc^2 - 
       (7357082280*I)*costh^8*m2*nc^2 - (7632513475*I)*costh^9*m2*nc^2 - 
       (5109461760*I)*costh^10*m2*nc^2 + (306008640*I)*costh^11*m2*nc^2 + 
       (479773440*I)*costh^12*m2*nc^2 + 114508800*m2*nc^2*Pi - 
       154828800*costh^2*m2*nc^2*Pi - 99993600*costh^4*m2*nc^2*Pi - 
       351590400*costh^6*m2*nc^2*Pi + 1137024000*costh^8*m2*nc^2*Pi - 
       732211200*costh^10*m2*nc^2*Pi + 87091200*costh^12*m2*nc^2*Pi)/
      (151200*(-1 + costh)^2*(1 + costh)^2) + 
     (((64*I)/105)*(-30744*m2*nc^2 + 276465*costh^2*m2*nc^2 - 
        468622*costh^4*m2*nc^2 - 592305*costh^6*m2*nc^2 - 
        14706*costh^8*m2*nc^2 + 1920*costh^10*m2*nc^2)*Log[1 + costh])/
      ((-1 + costh)*(1 + costh))) + 
   (((64*I)/105)*(-30744*m2*nc^2 + 276465*costh^2*m2*nc^2 - 
      468622*costh^4*m2*nc^2 - 592305*costh^6*m2*nc^2 - 
      14706*costh^8*m2*nc^2 + 1920*costh^10*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) + 
   (((64*I)/105)*(-30744*m2*nc^2 + 276465*costh^2*m2*nc^2 - 
      468622*costh^4*m2*nc^2 - 592305*costh^6*m2*nc^2 - 
      14706*costh^8*m2*nc^2 + 1920*costh^10*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) + 
   ((I/6350400)*(-771887077376*m2*nc^2 - 9097607736832*costh*m2*nc^2 - 
      5697418358784*costh^2*m2*nc^2 + 28789795772416*costh^3*m2*nc^2 + 
      2681548226560*costh^4*m2*nc^2 - 7407469353984*costh^5*m2*nc^2 + 
      2246550347776*costh^6*m2*nc^2 - 10724996782080*costh^7*m2*nc^2 + 
      3285836488704*costh^8*m2*nc^2 + 33254645760*costh^9*m2*nc^2 + 
      289989181440*costh^10*m2*nc^2 + 2890137600*costh^11*m2*nc^2 - 
      34681651200*costh^12*m2*nc^2 - 141578895360*Lb*m2*nc^2 - 
      1416445255680*costh*Lb*m2*nc^2 - 618262364160*costh^2*Lb*m2*nc^2 - 
      20017306767360*costh^3*Lb*m2*nc^2 + 1008874782720*costh^4*Lb*m2*nc^2 + 
      6660665303040*costh^5*Lb*m2*nc^2 + 4924890808320*costh^6*Lb*m2*nc^2 + 
      12246958080000*costh^7*Lb*m2*nc^2 - 5143577886720*costh^8*Lb*m2*nc^2 - 
      45519667200*costh^9*Lb*m2*nc^2 - 30346444800*costh^10*Lb*m2*nc^2 + 
      21676032000*costh^11*Lb*m2*nc^2 - 13487066880*m2*nc^2*Pi^2 + 
      67255200390*costh*m2*nc^2*Pi^2 - 1068620528640*costh^2*m2*nc^2*Pi^2 + 
      1803983850060*costh^3*m2*nc^2*Pi^2 + 2233514871840*costh^4*m2*nc^2*
       Pi^2 - 2617936987050*costh^5*m2*nc^2*Pi^2 - 213791954880*costh^6*m2*
       nc^2*Pi^2 - 271600860300*costh^7*m2*nc^2*Pi^2 - 
      1049865206880*costh^8*m2*nc^2*Pi^2 + 952143427725*costh^9*m2*nc^2*
       Pi^2 - 23373026880*costh^10*m2*nc^2*Pi^2 - 5550073200*costh^11*m2*nc^2*
       Pi^2 + 3182356800*costh^12*m2*nc^2*Pi^2 + 276775833600*m2*nc^2*
       Zeta[3] + 6724806883200*costh*m2*nc^2*Zeta[3] - 
      46144597363200*costh^3*m2*nc^2*Zeta[3] - 276775833600*costh^4*m2*nc^2*
       Zeta[3] + 72424851408000*costh^5*m2*nc^2*Zeta[3] - 
      5478083654400*costh^7*m2*nc^2*Zeta[3] - 27356557939200*costh^9*m2*nc^2*
       Zeta[3] + 15215558400*costh^11*m2*nc^2*Zeta[3]))/
    ((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_6.wl <==
((I/30240)*(-54546448*m2*nc^2 + 2675409536*costh*m2*nc^2 + 
    737772000*costh^2*m2*nc^2 - 21451211392*costh^3*m2*nc^2 - 
    1329509358*costh^4*m2*nc^2 + 33053060736*costh^5*m2*nc^2 + 
    382303460*costh^6*m2*nc^2 + 8002695296*costh^7*m2*nc^2 + 
    34529415*costh^8*m2*nc^2 - 22200108672*costh^9*m2*nc^2 + 
    204419540*costh^10*m2*nc^2 - 137162880*costh^11*m2*nc^2 + 
    314160*costh^12*m2*nc^2)*Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) - 
 (((2*I)/3)*(7947*m2*nc^2 + 7680*costh*m2*nc^2 - 359615*costh^2*m2*nc^2 - 
    7680*costh^3*m2*nc^2 + 1669959*costh^4*m2*nc^2 - 
    2075469*costh^6*m2*nc^2 + 219461*costh^8*m2*nc^2 + 
    534384*costh^10*m2*nc^2 + 237*costh^12*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((16*I)/4725)*(3232908*m2*nc^2 - 75171680*costh*m2*nc^2 + 
    132455195*costh^2*m2*nc^2 - 38119120*costh^3*m2*nc^2 - 
    392589320*costh^4*m2*nc^2 + 132348720*costh^5*m2*nc^2 - 
    26738480*costh^6*m2*nc^2 + 11266080*costh^7*m2*nc^2 + 
    322658360*costh^8*m2*nc^2 - 30744000*costh^9*m2*nc^2 - 
    977400*costh^10*m2*nc^2 + 420000*costh^11*m2*nc^2 + 
    190800*costh^12*m2*nc^2)*Log[4]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 (((1299987207*I)*m2*nc^2 + (3857506240*I)*costh*m2*nc^2 - 
    (13529372983*I)*costh^2*m2*nc^2 - (3061432640*I)*costh^3*m2*nc^2 + 
    (82535838147*I)*costh^4*m2*nc^2 - (18005850240*I)*costh^5*m2*nc^2 - 
    (15243521853*I)*costh^6*m2*nc^2 + (11991943040*I)*costh^7*m2*nc^2 - 
    (34205194838*I)*costh^8*m2*nc^2 + (5749096640*I)*costh^9*m2*nc^2 - 
    (1397760*I)*costh^10*m2*nc^2 - (531263040*I)*costh^11*m2*nc^2 - 
    74995200*m2*nc^2*Pi + 2077286400*costh^2*m2*nc^2*Pi - 
    6391526400*costh^4*m2*nc^2*Pi + 6928588800*costh^6*m2*nc^2*Pi - 
    2539353600*costh^8*m2*nc^2*Pi)*Log[1 - costh]^2)/
  (302400*(-1 + costh)*(1 + costh)) - 
 ((4*I)/9)*((-2645*I)*m2*nc^2*Pi + (3183*I)*costh^2*m2*nc^2*Pi - 
   (10815*I)*costh^4*m2*nc^2*Pi + (3797*I)*costh^6*m2*nc^2*Pi + 
   (2232*I)*Lb*m2*nc^2*Pi - (59592*I)*costh^2*Lb*m2*nc^2*Pi + 
   (130632*I)*costh^4*Lb*m2*nc^2*Pi - (75576*I)*costh^6*Lb*m2*nc^2*Pi - 
   1116*m2*nc^2*Pi^2 + 29796*costh^2*m2*nc^2*Pi^2 - 
   65316*costh^4*m2*nc^2*Pi^2 + 37788*costh^6*m2*nc^2*Pi^2)*Log[1 + costh] + 
 (((1299987207*I)*m2*nc^2 + (5619449920*I)*costh*m2*nc^2 - 
    (8350911583*I)*costh^2*m2*nc^2 + (339026240*I)*costh^3*m2*nc^2 - 
    (2210850453*I)*costh^4*m2*nc^2 + (3542259840*I)*costh^5*m2*nc^2 + 
    (25505080587*I)*costh^6*m2*nc^2 - (4282902400*I)*costh^7*m2*nc^2 - 
    (18951561758*I)*costh^8*m2*nc^2 - (5749096640*I)*costh^9*m2*nc^2 - 
    (50426880*I)*costh^10*m2*nc^2 + (531263040*I)*costh^11*m2*nc^2 - 
    74995200*m2*nc^2*Pi + 2077286400*costh^2*m2*nc^2*Pi - 
    6391526400*costh^4*m2*nc^2*Pi + 6928588800*costh^6*m2*nc^2*Pi - 
    2539353600*costh^8*m2*nc^2*Pi)*Log[1 + costh]^2)/
  (302400*(-1 + costh)*(1 + costh)) + 
 Log[4]*((2*((24379506543*I)*m2*nc^2 + (81265973240*I)*costh*m2*nc^2 + 
      (293556225400*I)*costh^2*m2*nc^2 + (43620402640*I)*costh^3*m2*nc^2 - 
      (630219919600*I)*costh^4*m2*nc^2 + (234817101120*I)*costh^5*m2*nc^2 - 
      (368909471480*I)*costh^6*m2*nc^2 - (343967736000*I)*costh^7*m2*nc^2 + 
      (648768131570*I)*costh^8*m2*nc^2 + (22834761600*I)*costh^9*m2*nc^2 + 
      (63179292000*I)*costh^10*m2*nc^2 + (362678400*I)*costh^11*m2*nc^2 - 
      (1031054400*I)*costh^12*m2*nc^2 - (12397321440*I)*Lb*m2*nc^2 + 
      (107321894400*I)*costh*Lb*m2*nc^2 - (202602111600*I)*costh^2*Lb*m2*
       nc^2 + (83006649600*I)*costh^3*Lb*m2*nc^2 + (571150725600*I)*costh^4*
       Lb*m2*nc^2 - (165446265600*I)*costh^5*Lb*m2*nc^2 + 
      (405990278400*I)*costh^6*Lb*m2*nc^2 - (113759654400*I)*costh^7*Lb*m2*
       nc^2 - (1043444236800*I)*costh^8*Lb*m2*nc^2 + 
      (89582976000*I)*costh^9*Lb*m2*nc^2 + (216969984000*I)*costh^10*Lb*m2*
       nc^2 - (705600000*I)*costh^11*Lb*m2*nc^2 + (102816000*I)*costh^12*Lb*
       m2*nc^2 - 1989792000*m2*nc^2*Pi + 8678880000*costh^2*m2*nc^2*Pi - 
      22057056000*costh^4*m2*nc^2*Pi + 33995808000*costh^6*m2*nc^2*Pi - 
      26587008000*costh^8*m2*nc^2*Pi + 7959168000*costh^10*m2*nc^2*Pi - 
      (193838400*I)*m2*nc^2*Pi^2 - (12622774500*I)*costh*m2*nc^2*Pi^2 + 
      (76678339500*I)*costh^3*m2*nc^2*Pi^2 + (193838400*I)*costh^4*m2*nc^2*
       Pi^2 - (127438630200*I)*costh^5*m2*nc^2*Pi^2 - 
      (5338746000*I)*costh^7*m2*nc^2*Pi^2 + (65320038000*I)*costh^9*m2*nc^2*
       Pi^2 - (13230000*I)*costh^11*m2*nc^2*Pi^2))/
    (496125*(-1 + costh)^2*(1 + costh)^2) + 
   ((32*I)/9)*(-3949*m2*nc^2 - 10212*costh*m2*nc^2 + 3396*costh^2*m2*nc^2 - 
     10128*costh^3*m2*nc^2 - 39372*costh^4*m2*nc^2 + 23268*costh^5*m2*nc^2 + 
     122548*costh^6*m2*nc^2 - 3456*costh^7*m2*nc^2 + 240*costh^8*m2*nc^2 + 
     528*costh^9*m2*nc^2)*Log[1 - costh] - 
   ((32*I)/9)*(3949*m2*nc^2 + 11292*costh*m2*nc^2 - 3396*costh^2*m2*nc^2 + 
     11376*costh^3*m2*nc^2 + 39372*costh^4*m2*nc^2 - 19740*costh^5*m2*nc^2 - 
     122548*costh^6*m2*nc^2 - 3456*costh^7*m2*nc^2 - 240*costh^8*m2*nc^2 + 
     528*costh^9*m2*nc^2)*Log[1 + costh]) + 
 Log[2]^2*(((-100365468857*I)*m2*nc^2 - (1541899545192*I)*costh*m2*nc^2 + 
     (1936670377250*I)*costh^2*m2*nc^2 + (258874128000*I)*costh^3*m2*nc^2 - 
     (4902400993998*I)*costh^4*m2*nc^2 + (1264874789904*I)*costh^5*m2*nc^2 - 
     (5621289115512*I)*costh^6*m2*nc^2 + (950508383104*I)*costh^7*m2*nc^2 + 
     (10815627704367*I)*costh^8*m2*nc^2 - (956727669800*I)*costh^9*m2*nc^2 - 
     (1599804676242*I)*costh^10*m2*nc^2 + (9065436800*I)*costh^11*m2*nc^2 + 
     (1140310080*I)*costh^12*m2*nc^2 - 2539998720*m2*nc^2*Pi + 
     3432038400*costh*m2*nc^2*Pi - 9172800000*costh^2*m2*nc^2*Pi + 
     361267200*costh^3*m2*nc^2*Pi + 38028856320*costh^4*m2*nc^2*Pi + 
     17611776000*costh^5*m2*nc^2*Pi - 47197301760*costh^6*m2*nc^2*Pi - 
     47596953600*costh^7*m2*nc^2*Pi + 29699228160*costh^8*m2*nc^2*Pi + 
     23753318400*costh^9*m2*nc^2*Pi - 8817984000*costh^10*m2*nc^2*Pi + 
     2438553600*costh^11*m2*nc^2*Pi + (10411833600*I)*m2*nc^2*Pi^2 - 
     (13186252800*I)*costh*m2*nc^2*Pi^2 - (209111616000*I)*costh^2*m2*nc^2*
      Pi^2 + (13186252800*I)*costh^3*m2*nc^2*Pi^2 + 
     (1008650966400*I)*costh^4*m2*nc^2*Pi^2 - (1206607399200*I)*costh^6*m2*
      nc^2*Pi^2 - (16323703200*I)*costh^8*m2*nc^2*Pi^2 + 
     (418191127200*I)*costh^10*m2*nc^2*Pi^2 + (72324000*I)*costh^12*m2*nc^2*
      Pi^2)/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
   (((128*I)/105)*(-2564*m2*nc^2 + 71080*costh*m2*nc^2 - 
      5924*costh^2*m2*nc^2 - 500088*costh^3*m2*nc^2 + 43680*costh^4*m2*nc^2 + 
      376117*costh^5*m2*nc^2 - 64372*costh^6*m2*nc^2 + 
      599568*costh^7*m2*nc^2 + 29180*costh^8*m2*nc^2 + 3735*costh^9*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) + 
   (((128*I)/105)*(-2564*m2*nc^2 + 71080*costh*m2*nc^2 - 
      5924*costh^2*m2*nc^2 - 500088*costh^3*m2*nc^2 + 43680*costh^4*m2*nc^2 + 
      376117*costh^5*m2*nc^2 - 64372*costh^6*m2*nc^2 + 
      599568*costh^7*m2*nc^2 + 29180*costh^8*m2*nc^2 + 3735*costh^9*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
 Log[1 - costh]*(((-4*I)/9)*((-2645*I)*m2*nc^2*Pi + 
     (3183*I)*costh^2*m2*nc^2*Pi - (10815*I)*costh^4*m2*nc^2*Pi + 
     (3797*I)*costh^6*m2*nc^2*Pi + (2232*I)*Lb*m2*nc^2*Pi - 
     (59592*I)*costh^2*Lb*m2*nc^2*Pi + (130632*I)*costh^4*Lb*m2*nc^2*Pi - 
     (75576*I)*costh^6*Lb*m2*nc^2*Pi - 1116*m2*nc^2*Pi^2 + 
     29796*costh^2*m2*nc^2*Pi^2 - 65316*costh^4*m2*nc^2*Pi^2 + 
     37788*costh^6*m2*nc^2*Pi^2) + 
   (((-11772159458*I)*m2*nc^2 + (23990913382*I)*costh*m2*nc^2 - 
      (17277285095*I)*costh^2*m2*nc^2 + (58904853920*I)*costh^3*m2*nc^2 + 
      (144503362552*I)*costh^4*m2*nc^2 - (47006871804*I)*costh^5*m2*nc^2 - 
      (166436473490*I)*costh^6*m2*nc^2 + (14340885216*I)*costh^7*m2*nc^2 - 
      (62537092590*I)*costh^8*m2*nc^2 - (54816979210*I)*costh^9*m2*nc^2 + 
      (89823985601*I)*costh^10*m2*nc^2 + (761079200*I)*costh^11*m2*nc^2 + 
      (549764880*I)*costh^12*m2*nc^2 - 714067200*m2*nc^2*Pi + 
      858009600*costh*m2*nc^2*Pi - 6895123200*costh^2*m2*nc^2*Pi + 
      90316800*costh^3*m2*nc^2*Pi + 29742451200*costh^4*m2*nc^2*Pi + 
      4402944000*costh^5*m2*nc^2*Pi - 44238297600*costh^6*m2*nc^2*Pi - 
      11899238400*costh^7*m2*nc^2*Pi + 30400070400*costh^8*m2*nc^2*Pi + 
      5938329600*costh^9*m2*nc^2*Pi - 8295033600*costh^10*m2*nc^2*Pi + 
      609638400*costh^11*m2*nc^2*Pi)*Log[1 + costh])/
    (264600*(-1 + costh)^2*(1 + costh)^2)) - 
 ((15488*I)/3)*(-(m2*nc^2) + 9*costh^2*m2*nc^2 - 24*costh^4*m2*nc^2 + 
   16*costh^6*m2*nc^2)*Log[m2]^2 - ((15488*I)/3)*
  (-(m2*nc^2) + 9*costh^2*m2*nc^2 - 24*costh^4*m2*nc^2 + 16*costh^6*m2*nc^2)*
  Log[mu2]^2 - (((8*I)/105)*(-25640*m2*nc^2 + 2165705*costh*m2*nc^2 - 
    10775815*costh^3*m2*nc^2 + 25640*costh^4*m2*nc^2 + 
    16972176*costh^5*m2*nc^2 + 1789802*costh^7*m2*nc^2 - 
    10139010*costh^9*m2*nc^2 + 10710*costh^11*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/5040)*(11208430*m2*nc^2 - 325334016*costh*m2*nc^2 - 
    183253280*costh^2*m2*nc^2 + 1861440512*costh^3*m2*nc^2 + 
    364316370*costh^4*m2*nc^2 - 2752644096*costh^5*m2*nc^2 + 
    578788868*costh^6*m2*nc^2 - 535155712*costh^7*m2*nc^2 - 
    870907513*costh^8*m2*nc^2 + 1727882240*costh^9*m2*nc^2 + 
    124398036*costh^10*m2*nc^2 - 322560*costh^11*m2*nc^2 + 
    166320*costh^12*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/1680)*(25791701*m2*nc^2 - 64341824*costh*m2*nc^2 - 
    63594580*costh^2*m2*nc^2 + 89875904*costh^3*m2*nc^2 + 
    237608128*costh^4*m2*nc^2 - 71926912*costh^5*m2*nc^2 - 
    249679136*costh^6*m2*nc^2 - 138668544*costh^7*m2*nc^2 + 
    106172096*costh^8*m2*nc^2 + 104419840*costh^9*m2*nc^2 - 
    7779200*costh^10*m2*nc^2 + 698880*costh^11*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(18961*m2*nc^2 - 26609497*costh*m2*nc^2 - 
    43945930*costh^2*m2*nc^2 + 157797147*costh^3*m2*nc^2 + 
    158059449*costh^4*m2*nc^2 - 261273690*costh^5*m2*nc^2 - 
    146992608*costh^6*m2*nc^2 + 15553608*costh^7*m2*nc^2 - 
    12993512*costh^8*m2*nc^2 + 113435560*costh^9*m2*nc^2 + 
    45633140*costh^10*m2*nc^2 - 57960*costh^11*m2*nc^2 + 
    220500*costh^12*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/315)*(-1931601*m2*nc^2 + 1254400*costh*m2*nc^2 + 
    18970889*costh^2*m2*nc^2 - 537600*costh^3*m2*nc^2 - 
    67632936*costh^4*m2*nc^2 + 2150400*costh^5*m2*nc^2 + 
    19876752*costh^6*m2*nc^2 - 2867200*costh^7*m2*nc^2 + 
    22793824*costh^8*m2*nc^2 + 178500*costh^10*m2*nc^2)*MB[2, 1, -1, 1])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2520)*(25590639*m2*nc^2 - 135108800*costh*m2*nc^2 + 
    339190880*costh^2*m2*nc^2 + 732883136*costh^3*m2*nc^2 - 
    1396897422*costh^4*m2*nc^2 - 1000002240*costh^5*m2*nc^2 + 
    2472160628*costh^6*m2*nc^2 - 384879040*costh^7*m2*nc^2 - 
    2142539513*costh^8*m2*nc^2 + 746280640*costh^9*m2*nc^2 + 
    702254548*costh^10*m2*nc^2 + 100800*costh^11*m2*nc^2 + 
    240240*costh^12*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(201746091*m2*nc^2 + 40598336*costh*m2*nc^2 - 
    1143991100*costh^2*m2*nc^2 - 2268613568*costh^3*m2*nc^2 + 
    3416966440*costh^4*m2*nc^2 + 3794745216*costh^5*m2*nc^2 - 
    3474811984*costh^6*m2*nc^2 + 2419051264*costh^7*m2*nc^2 + 
    663000524*costh^8*m2*nc^2 - 3883559680*costh^9*m2*nc^2 + 
    481242576*costh^10*m2*nc^2 + 1854720*costh^11*m2*nc^2 + 
    1404480*costh^12*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((8*I)/315)*(1557361*m2*nc^2 - 583738*costh*m2*nc^2 - 
    43945930*costh^2*m2*nc^2 + 8077230*costh^3*m2*nc^2 + 
    156521049*costh^4*m2*nc^2 - 9750828*costh^5*m2*nc^2 - 
    146992608*costh^6*m2*nc^2 - 14671944*costh^7*m2*nc^2 - 
    12993512*costh^8*m2*nc^2 + 16696120*costh^9*m2*nc^2 + 
    45633140*costh^10*m2*nc^2 - 2520*costh^11*m2*nc^2 + 
    220500*costh^12*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/5040)*(-57471137*m2*nc^2 - 139060416*costh*m2*nc^2 + 
    472381000*costh^2*m2*nc^2 + 446038208*costh^3*m2*nc^2 - 
    1886155758*costh^4*m2*nc^2 - 669506496*costh^5*m2*nc^2 + 
    3134754812*costh^6*m2*nc^2 + 106987328*costh^7*m2*nc^2 - 
    2325869257*costh^8*m2*nc^2 + 190500800*costh^9*m2*nc^2 + 
    694355688*costh^10*m2*nc^2 + 181440*costh^11*m2*nc^2 + 
    960960*costh^12*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((4*I)*(1658*m2*nc^2 + 1536*costh*m2*nc^2 - 70122*costh^2*m2*nc^2 - 
    1536*costh^3*m2*nc^2 + 326686*costh^4*m2*nc^2 - 403981*costh^6*m2*nc^2 + 
    33283*costh^8*m2*nc^2 + 111155*costh^10*m2*nc^2 + 25*costh^12*m2*nc^2)*
   MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((8*I)*(-1171*m2*nc^2 + 8960*costh*m2*nc^2 - 28973*costh^2*m2*nc^2 - 
    8960*costh^3*m2*nc^2 + 109309*costh^4*m2*nc^2 - 182032*costh^6*m2*nc^2 + 
    144786*costh^8*m2*nc^2 - 45787*costh^10*m2*nc^2 + 52*costh^12*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((8*I)*(5883*m2*nc^2 - 2560*costh*m2*nc^2 - 172759*costh^2*m2*nc^2 + 
    2560*costh^3*m2*nc^2 + 815699*costh^4*m2*nc^2 - 996876*costh^6*m2*nc^2 + 
    53242*costh^8*m2*nc^2 + 295659*costh^10*m2*nc^2 + 88*costh^12*m2*nc^2)*
   MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((4*I)*(6592*m2*nc^2 + 1024*costh*m2*nc^2 - 47328*costh^2*m2*nc^2 - 
    1024*costh^3*m2*nc^2 + 174924*costh^4*m2*nc^2 - 361343*costh^6*m2*nc^2 + 
    383525*costh^8*m2*nc^2 - 158141*costh^10*m2*nc^2 + 43*costh^12*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/37800)*(672734592*m2*nc^2 + 2360138427*costh*m2*nc^2 + 
    724182747*costh^2*m2*nc^2 - 21094330693*costh^3*m2*nc^2 - 
    20871380293*costh^4*m2*nc^2 + 3257729205*costh^5*m2*nc^2 + 
    6384628405*costh^6*m2*nc^2 + 9273619525*costh^7*m2*nc^2 + 
    8004685125*costh^8*m2*nc^2 - 230058240*costh^9*m2*nc^2 - 
    41030400*costh^10*m2*nc^2 + 17164800*costh^11*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((-1 + costh)*(1 + costh)^2) - 
 ((I/151200)*(-1299987207*m2*nc^2 - 3857506240*costh*m2*nc^2 + 
    13529372983*costh^2*m2*nc^2 + 3061432640*costh^3*m2*nc^2 - 
    82535838147*costh^4*m2*nc^2 + 18005850240*costh^5*m2*nc^2 + 
    15243521853*costh^6*m2*nc^2 - 11991943040*costh^7*m2*nc^2 + 
    34205194838*costh^8*m2*nc^2 - 5749096640*costh^9*m2*nc^2 + 
    1397760*costh^10*m2*nc^2 + 531263040*costh^11*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/((-1 + costh)*(1 + costh)) + 
 ((I/37800)*(-672734592*m2*nc^2 + 3128700357*costh*m2*nc^2 - 
    2709010917*costh^2*m2*nc^2 + 18867190277*costh^3*m2*nc^2 - 
    18742636037*costh^4*m2*nc^2 - 2788588485*costh^5*m2*nc^2 + 
    1722632645*costh^6*m2*nc^2 - 7465955285*costh^7*m2*nc^2 + 
    7542707925*costh^8*m2*nc^2 - 113667840*costh^9*m2*nc^2 - 
    75360000*costh^10*m2*nc^2 + 17164800*costh^11*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 (((-37351979705*I)*m2*nc^2 + (103874811468*I)*costh*m2*nc^2 - 
    (47359607890*I)*costh^2*m2*nc^2 - (338335994880*I)*costh^3*m2*nc^2 + 
    (541275633498*I)*costh^4*m2*nc^2 + (465164943528*I)*costh^5*m2*nc^2 - 
    (772204233640*I)*costh^6*m2*nc^2 + (193031427904*I)*costh^7*m2*nc^2 + 
    (25517962855*I)*costh^8*m2*nc^2 - (439577371380*I)*costh^9*m2*nc^2 + 
    (232280777778*I)*costh^10*m2*nc^2 - (39288735360*I)*costh^11*m2*nc^2 + 
    (1365456960*I)*costh^12*m2*nc^2 + (3718841280*I)*costh^13*m2*nc^2 - 
    3381235200*m2*nc^2*Pi + 3432038400*costh*m2*nc^2*Pi - 
    12514521600*costh^2*m2*nc^2*Pi + 361267200*costh^3*m2*nc^2*Pi + 
    59688115200*costh^4*m2*nc^2*Pi + 17611776000*costh^5*m2*nc^2*Pi - 
    83712384000*costh^6*m2*nc^2*Pi - 47596953600*costh^7*m2*nc^2*Pi + 
    55324684800*costh^8*m2*nc^2*Pi + 23753318400*costh^9*m2*nc^2*Pi - 
    15404659200*costh^10*m2*nc^2*Pi + 2438553600*costh^11*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
 (((-37351979705*I)*m2*nc^2 + (194068428*I)*costh*m2*nc^2 + 
    (22945076630*I)*costh^2*m2*nc^2 - (168377034240*I)*costh^3*m2*nc^2 - 
    (97930546422*I)*costh^4*m2*nc^2 + (519457722600*I)*costh^5*m2*nc^2 + 
    (48556389560*I)*costh^6*m2*nc^2 + (8192021824*I)*costh^7*m2*nc^2 - 
    (119565733385*I)*costh^8*m2*nc^2 - (383581114420*I)*costh^9*m2*nc^2 + 
    (125162142378*I)*costh^10*m2*nc^2 + (48636300160*I)*costh^11*m2*nc^2 + 
    (1708660800*I)*costh^12*m2*nc^2 - (3718841280*I)*costh^13*m2*nc^2 - 
    3381235200*m2*nc^2*Pi + 3432038400*costh*m2*nc^2*Pi - 
    12514521600*costh^2*m2*nc^2*Pi + 361267200*costh^3*m2*nc^2*Pi + 
    59688115200*costh^4*m2*nc^2*Pi + 17611776000*costh^5*m2*nc^2*Pi - 
    83712384000*costh^6*m2*nc^2*Pi - 47596953600*costh^7*m2*nc^2*Pi + 
    55324684800*costh^8*m2*nc^2*Pi + 23753318400*costh^9*m2*nc^2*Pi - 
    15404659200*costh^10*m2*nc^2*Pi + 2438553600*costh^11*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
 ((I/151200)*(1299987207*m2*nc^2 + 5619449920*costh*m2*nc^2 - 
    8350911583*costh^2*m2*nc^2 + 339026240*costh^3*m2*nc^2 - 
    2210850453*costh^4*m2*nc^2 + 3542259840*costh^5*m2*nc^2 + 
    25505080587*costh^6*m2*nc^2 - 4282902400*costh^7*m2*nc^2 - 
    18951561758*costh^8*m2*nc^2 - 5749096640*costh^9*m2*nc^2 - 
    50426880*costh^10*m2*nc^2 + 531263040*costh^11*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/((-1 + costh)*(1 + costh)) - 
 ((4*I)*(33446*m2*nc^2 + 32256*costh*m2*nc^2 - 1508582*costh^2*m2*nc^2 - 
    32256*costh^3*m2*nc^2 + 7006522*costh^4*m2*nc^2 - 
    8705857*costh^6*m2*nc^2 + 911127*costh^8*m2*nc^2 + 
    2248691*costh^10*m2*nc^2 + 973*costh^12*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - ((8*I)/315)*Log[mu2]*
  (-582352*m2*nc^2 + 10434576*costh^2*m2*nc^2 - 28773824*costh^4*m2*nc^2 + 
   18921600*costh^6*m2*nc^2 - (310695*I)*m2*nc^2*Pi + 
   (4697385*I)*costh^2*m2*nc^2*Pi - (11165385*I)*costh^4*m2*nc^2*Pi + 
   (6889575*I)*costh^6*m2*nc^2*Pi - 1540*m2*nc^2*Pi^2 + 
   13860*costh^2*m2*nc^2*Pi^2 - 36960*costh^4*m2*nc^2*Pi^2 + 
   24640*costh^6*m2*nc^2*Pi^2 - 10080*m2*nc^2*Zeta[3] + 
   90720*costh^2*m2*nc^2*Zeta[3] - 241920*costh^4*m2*nc^2*Zeta[3] + 
   161280*costh^6*m2*nc^2*Zeta[3]) + 
 ((11446712946688*I)*m2*nc^2 - (244113014190080*I)*costh^2*m2*nc^2 + 
   (1065000001523712*I)*costh^4*m2*nc^2 - (1844789048897536*I)*costh^6*m2*
    nc^2 + (1413796585250816*I)*costh^8*m2*nc^2 - 
   (401341236633600*I)*costh^10*m2*nc^2 - 7386476657280*m2*nc^2*Pi + 
   158138294428800*costh^2*m2*nc^2*Pi - 633457038654720*costh^4*m2*nc^2*Pi + 
   1027847898389760*costh^6*m2*nc^2*Pi - 750945475244160*costh^8*m2*nc^2*Pi + 
   205802797737600*costh^10*m2*nc^2*Pi - 1045134720000*Lb*m2*nc^2*Pi + 
   3347987328000*costh^2*Lb*m2*nc^2*Pi - 7833966336000*costh^4*Lb*m2*nc^2*
    Pi + 11304840960000*costh^6*Lb*m2*nc^2*Pi - 7274058624000*costh^8*Lb*m2*
    nc^2*Pi + 1500331392000*costh^10*Lb*m2*nc^2*Pi + 
   440971776000*Lb^2*m2*nc^2*Pi - 12655415808000*costh^2*Lb^2*m2*nc^2*Pi + 
   49796619264000*costh^4*Lb^2*m2*nc^2*Pi - 78322277376000*costh^6*Lb^2*m2*
    nc^2*Pi + 55671501312000*costh^8*Lb^2*m2*nc^2*Pi - 
   14931399168000*costh^10*Lb^2*m2*nc^2*Pi + (1479282659120*I)*m2*nc^2*Pi^2 - 
   (6717455746960*I)*costh*m2*nc^2*Pi^2 + (36115085253800*I)*costh^2*m2*nc^2*
    Pi^2 - (16493359097600*I)*costh^3*m2*nc^2*Pi^2 - 
   (160053205829440*I)*costh^4*m2*nc^2*Pi^2 + (13161924105120*I)*costh^5*m2*
    nc^2*Pi^2 + (235855103057840*I)*costh^6*m2*nc^2*Pi^2 - 
   (4015447860480*I)*costh^7*m2*nc^2*Pi^2 - (118243773854640*I)*costh^8*m2*
    nc^2*Pi^2 + (15348754178800*I)*costh^9*m2*nc^2*Pi^2 + 
   (11482294207720*I)*costh^10*m2*nc^2*Pi^2 - (213102176000*I)*costh^11*m2*
    nc^2*Pi^2 - (153934166400*I)*costh^12*m2*nc^2*Pi^2 + 
   (440971776000*I)*Lb*m2*nc^2*Pi^2 - (12655415808000*I)*costh^2*Lb*m2*nc^2*
    Pi^2 + (49796619264000*I)*costh^4*Lb*m2*nc^2*Pi^2 - 
   (78322277376000*I)*costh^6*Lb*m2*nc^2*Pi^2 + (55671501312000*I)*costh^8*Lb*
    m2*nc^2*Pi^2 - (14931399168000*I)*costh^10*Lb*m2*nc^2*Pi^2 + 
   102351513600*m2*nc^2*Pi^3 - 240242688000*costh*m2*nc^2*Pi^3 + 
   3885767424000*costh^2*m2*nc^2*Pi^3 - 25288704000*costh^3*m2*nc^2*Pi^3 - 
   16572410265600*costh^4*m2*nc^2*Pi^3 - 1232824320000*costh^5*m2*nc^2*Pi^3 + 
   26365370572800*costh^6*m2*nc^2*Pi^3 + 3331786752000*costh^7*m2*nc^2*Pi^3 - 
   19068337612800*costh^8*m2*nc^2*Pi^3 - 1662732288000*costh^9*m2*nc^2*Pi^3 + 
   5287258368000*costh^10*m2*nc^2*Pi^3 - 170698752000*costh^11*m2*nc^2*Pi^3 + 
   (778499416800*I)*m2*nc^2*Pi^4 + (303464448000*I)*costh*m2*nc^2*Pi^4 - 
   (31781057666400*I)*costh^2*m2*nc^2*Pi^4 - (303464448000*I)*costh^3*m2*nc^2*
    Pi^4 + (148807647122400*I)*costh^4*m2*nc^2*Pi^4 - 
   (182606935996800*I)*costh^6*m2*nc^2*Pi^4 + (12937656513600*I)*costh^8*m2*
    nc^2*Pi^4 + (51718464453600*I)*costh^10*m2*nc^2*Pi^4 + 
   (18946771200*I)*costh^12*m2*nc^2*Pi^4 - (41657866957350*I)*m2*nc^2*
    Zeta[3] + (92171922595200*I)*costh*m2*nc^2*Zeta[3] + 
   (613226041060500*I)*costh^2*m2*nc^2*Zeta[3] - (256785928761600*I)*costh^3*
    m2*nc^2*Zeta[3] - (2017592229230550*I)*costh^4*m2*nc^2*Zeta[3] + 
   (334392223233600*I)*costh^5*m2*nc^2*Zeta[3] + (2054187963204300*I)*costh^6*
    m2*nc^2*Zeta[3] - (56231285544000*I)*costh^7*m2*nc^2*Zeta[3] - 
   (287650248383925*I)*costh^8*m2*nc^2*Zeta[3] - (104567827896000*I)*costh^9*
    m2*nc^2*Zeta[3] - (351621578410200*I)*costh^10*m2*nc^2*Zeta[3] - 
   (98907480000*I)*costh^11*m2*nc^2*Zeta[3] - (1320470424000*I)*costh^12*m2*
    nc^2*Zeta[3] - 113799168000*m2*nc^2*Pi*Zeta[3] + 
   1251790848000*costh^2*m2*nc^2*Pi*Zeta[3] - 4893364224000*costh^4*m2*nc^2*
    Pi*Zeta[3] + 8307339264000*costh^6*m2*nc^2*Pi*Zeta[3] - 
   6372753408000*costh^8*m2*nc^2*Pi*Zeta[3] + 1820786688000*costh^10*m2*nc^2*
    Pi*Zeta[3])/(444528000*(-1 + costh)^2*(1 + costh)^2) + 
 Log[m2]*(((30976*I)/3)*(-(m2*nc^2) + 9*costh^2*m2*nc^2 - 
     24*costh^4*m2*nc^2 + 16*costh^6*m2*nc^2)*Log[mu2] + 
   ((8*I)/315)*(-582352*m2*nc^2 + 10434576*costh^2*m2*nc^2 - 
     28773824*costh^4*m2*nc^2 + 18921600*costh^6*m2*nc^2 - 
     (310695*I)*m2*nc^2*Pi + (4697385*I)*costh^2*m2*nc^2*Pi - 
     (11165385*I)*costh^4*m2*nc^2*Pi + (6889575*I)*costh^6*m2*nc^2*Pi - 
     1540*m2*nc^2*Pi^2 + 13860*costh^2*m2*nc^2*Pi^2 - 
     36960*costh^4*m2*nc^2*Pi^2 + 24640*costh^6*m2*nc^2*Pi^2 - 
     10080*m2*nc^2*Zeta[3] + 90720*costh^2*m2*nc^2*Zeta[3] - 
     241920*costh^4*m2*nc^2*Zeta[3] + 161280*costh^6*m2*nc^2*Zeta[3])) + 
 Log[2]*((((32*I)/945)*(1286586*m2*nc^2 + 7352576*costh*m2*nc^2 - 
      803363*costh^2*m2*nc^2 - 7352576*costh^3*m2*nc^2 - 
      4860898*costh^4*m2*nc^2 + 6773760*costh^5*m2*nc^2 + 
      63442176*costh^6*m2*nc^2 - 11289600*costh^7*m2*nc^2 - 
      83879880*costh^8*m2*nc^2 + 4515840*costh^9*m2*nc^2 + 
      23731680*costh^10*m2*nc^2 + 50400*costh^12*m2*nc^2)*Log[4])/
    ((-1 + costh)^2*(1 + costh)^2) + 
   (((85910301881*I)*m2*nc^2 + (28360604712*I)*costh*m2*nc^2 - 
      (83450312750*I)*costh^2*m2*nc^2 - (356938272640*I)*costh^3*m2*nc^2 - 
      (157862539098*I)*costh^4*m2*nc^2 - (24373557584*I)*costh^5*m2*nc^2 - 
      (680806351960*I)*costh^6*m2*nc^2 + (244611683456*I)*costh^7*m2*nc^2 + 
      (2078165493145*I)*costh^8*m2*nc^2 + (116429837160*I)*costh^9*m2*nc^2 - 
      (1145720593458*I)*costh^10*m2*nc^2 + (6959084160*I)*costh^11*m2*nc^2 - 
      (3652407360*I)*costh^12*m2*nc^2 + (255097920*I)*costh^13*m2*nc^2 + 
      4431168000*m2*nc^2*Pi - 3432038400*costh*m2*nc^2*Pi - 
      17617420800*costh^2*m2*nc^2*Pi - 361267200*costh^3*m2*nc^2*Pi + 
      58875264000*costh^4*m2*nc^2*Pi - 17611776000*costh^5*m2*nc^2*Pi - 
      102769228800*costh^6*m2*nc^2*Pi + 47596953600*costh^7*m2*nc^2*Pi + 
      77226508800*costh^8*m2*nc^2*Pi - 23753318400*costh^9*m2*nc^2*Pi - 
      20146291200*costh^10*m2*nc^2*Pi - 2438553600*costh^11*m2*nc^2*Pi)*
     Log[1 + costh])/(1058400*(-1 + costh)^2*(1 + costh)^2) + 
   Log[1 - costh]*(((85910301881*I)*m2*nc^2 + (7898486952*I)*costh*m2*nc^2 - 
       (119699542550*I)*costh^2*m2*nc^2 - (361543802240*I)*costh^3*m2*nc^2 + 
       (471613510902*I)*costh^4*m2*nc^2 - (167302872784*I)*costh^5*m2*nc^2 - 
       (1559273389240*I)*costh^6*m2*nc^2 + (605108180096*I)*costh^7*m2*nc^2 + 
       (2256630278665*I)*costh^8*m2*nc^2 - (55552699160*I)*costh^9*m2*nc^2 - 
       (1038601958058*I)*costh^10*m2*nc^2 - (13047717760*I)*costh^11*m2*
        nc^2 - (3995611200*I)*costh^12*m2*nc^2 - (255097920*I)*costh^13*m2*
        nc^2 + 4431168000*m2*nc^2*Pi - 3432038400*costh*m2*nc^2*Pi - 
       17617420800*costh^2*m2*nc^2*Pi - 361267200*costh^3*m2*nc^2*Pi + 
       58875264000*costh^4*m2*nc^2*Pi - 17611776000*costh^5*m2*nc^2*Pi - 
       102769228800*costh^6*m2*nc^2*Pi + 47596953600*costh^7*m2*nc^2*Pi + 
       77226508800*costh^8*m2*nc^2*Pi - 23753318400*costh^9*m2*nc^2*Pi - 
       20146291200*costh^10*m2*nc^2*Pi - 2438553600*costh^11*m2*nc^2*Pi)/
      (1058400*(-1 + costh)^2*(1 + costh)^2) - 
     (((128*I)/105)*(-2564*m2*nc^2 + 71080*costh*m2*nc^2 - 
        5924*costh^2*m2*nc^2 - 500088*costh^3*m2*nc^2 + 
        43680*costh^4*m2*nc^2 + 376117*costh^5*m2*nc^2 - 
        64372*costh^6*m2*nc^2 + 599568*costh^7*m2*nc^2 + 
        29180*costh^8*m2*nc^2 + 3735*costh^9*m2*nc^2)*Log[1 + costh])/
      ((-1 + costh)*(1 + costh))) + ((22528*I)/105)*
    (-32*m2*nc^2 + 671*costh^2*m2*nc^2 - 1884*costh^4*m2*nc^2 + 
     1245*costh^6*m2*nc^2)*Log[m2] - ((22528*I)/105)*
    (-32*m2*nc^2 + 671*costh^2*m2*nc^2 - 1884*costh^4*m2*nc^2 + 
     1245*costh^6*m2*nc^2)*Log[mu2] - 
   (((128*I)/105)*(-2564*m2*nc^2 + 71080*costh*m2*nc^2 - 
      5924*costh^2*m2*nc^2 - 500088*costh^3*m2*nc^2 + 43680*costh^4*m2*nc^2 + 
      376117*costh^5*m2*nc^2 - 64372*costh^6*m2*nc^2 + 
      599568*costh^7*m2*nc^2 + 29180*costh^8*m2*nc^2 + 3735*costh^9*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) - 
   (((128*I)/105)*(-2564*m2*nc^2 + 71080*costh*m2*nc^2 - 
      5924*costh^2*m2*nc^2 - 500088*costh^3*m2*nc^2 + 43680*costh^4*m2*nc^2 + 
      376117*costh^5*m2*nc^2 - 64372*costh^6*m2*nc^2 + 
      599568*costh^7*m2*nc^2 + 29180*costh^8*m2*nc^2 + 3735*costh^9*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) + 
   ((-35120647743744*I)*m2*nc^2 - (145628624046080*I)*costh*m2*nc^2 - 
     (692664575518720*I)*costh^2*m2*nc^2 - (78167761530880*I)*costh^3*m2*
      nc^2 + (1835849855807488*I)*costh^4*m2*nc^2 - 
     (420792245207040*I)*costh^5*m2*nc^2 - (544404868962304*I)*costh^6*m2*
      nc^2 + (616390182912000*I)*costh^7*m2*nc^2 - 
     (247488349216256*I)*costh^8*m2*nc^2 - (40919892787200*I)*costh^9*m2*
      nc^2 - (371282160230400*I)*costh^10*m2*nc^2 - 
     (649919692800*I)*costh^11*m2*nc^2 + (1847649484800*I)*costh^12*m2*nc^2 + 
     (22216000020480*I)*Lb*m2*nc^2 - (192320834764800*I)*costh*Lb*m2*nc^2 + 
     (363062983987200*I)*costh^2*Lb*m2*nc^2 - (148747916083200*I)*costh^3*Lb*
      m2*nc^2 - (1023502100275200*I)*costh^4*Lb*m2*nc^2 + 
     (296479707955200*I)*costh^5*Lb*m2*nc^2 - (727534578892800*I)*costh^6*Lb*
      m2*nc^2 + (203857300684800*I)*costh^7*Lb*m2*nc^2 + 
     (1869852072345600*I)*costh^8*Lb*m2*nc^2 - (160532692992000*I)*costh^9*Lb*
      m2*nc^2 - (388810211328000*I)*costh^10*Lb*m2*nc^2 + 
     (1264435200000*I)*costh^11*Lb*m2*nc^2 - (184246272000*I)*costh^12*Lb*m2*
      nc^2 + 1543451374080*m2*nc^2*Pi + 15671652595200*costh^2*m2*nc^2*Pi - 
     91124310574080*costh^4*m2*nc^2*Pi + 163382181258240*costh^6*m2*nc^2*Pi - 
     123795298045440*costh^8*m2*nc^2*Pi + 34322323392000*costh^10*m2*nc^2*
      Pi + 440971776000*Lb*m2*nc^2*Pi - 12655415808000*costh^2*Lb*m2*nc^2*
      Pi + 49796619264000*costh^4*Lb*m2*nc^2*Pi - 78322277376000*costh^6*Lb*
      m2*nc^2*Pi + 55671501312000*costh^8*Lb*m2*nc^2*Pi - 
     14931399168000*costh^10*Lb*m2*nc^2*Pi + (4994033991450*I)*m2*nc^2*Pi^2 + 
     (11504982988800*I)*costh*m2*nc^2*Pi^2 - (69467947437000*I)*costh^2*m2*
      nc^2*Pi^2 - (89543145350400*I)*costh^3*m2*nc^2*Pi^2 + 
     (230753457115650*I)*costh^4*m2*nc^2*Pi^2 + (163299013315200*I)*costh^5*
      m2*nc^2*Pi^2 - (227118771681900*I)*costh^6*m2*nc^2*Pi^2 - 
     (10490135913600*I)*costh^7*m2*nc^2*Pi^2 + (16701041369775*I)*costh^8*m2*
      nc^2*Pi^2 - (70358413372800*I)*costh^9*m2*nc^2*Pi^2 + 
     (47002073485500*I)*costh^10*m2*nc^2*Pi^2 + (199635408000*I)*costh^11*m2*
      nc^2*Pi^2 + (194252562000*I)*costh^12*m2*nc^2*Pi^2 - 
     (34892336304000*I)*m2*nc^2*Zeta[3] + (16500879360000*I)*costh*m2*nc^2*
      Zeta[3] + (1050293862576000*I)*costh^2*m2*nc^2*Zeta[3] - 
     (16500879360000*I)*costh^3*m2*nc^2*Zeta[3] - (4969818150192000*I)*
      costh^4*m2*nc^2*Zeta[3] + (6042153489120000*I)*costh^6*m2*nc^2*
      Zeta[3] - (245077176960000*I)*costh^8*m2*nc^2*Zeta[3] - 
     (1848624364944000*I)*costh^10*m2*nc^2*Zeta[3] - 
     (532544544000*I)*costh^12*m2*nc^2*Zeta[3])/(222264000*(-1 + costh)^2*
     (1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_m1.wl <==
((I/72)*(-41840*m2*nc^2 - 2160*costh*m2*nc^2 + 81776*costh^2*m2*nc^2 + 
    3375*costh^3*m2*nc^2 - 20416*costh^4*m2*nc^2 + 5104*costh^6*m2*nc^2)*
   Log[2]^3)/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/24)*(5792*m2*nc^2 + 144557*costh*m2*nc^2 - 165764*costh^3*m2*nc^2 - 
    5792*costh^4*m2*nc^2 + 3792*costh^5*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((4*I)/3)*(162*m2*nc^2 - 3330*costh*m2*nc^2 - 1404*costh^2*m2*nc^2 - 
    1728*Lb*m2*nc^2 + 3330*costh*Lb*m2*nc^2 + 1728*costh^2*Lb*m2*nc^2 + 
    602*m2*nc^2*Pi^2 + 1261*costh^2*m2*nc^2*Pi^2)*Log[4])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((12*I)*(-96*m2*nc^2 + 185*costh*m2*nc^2 + 96*costh^2*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((525*I)/2)*costh*m2*nc^2*Log[1 - costh]^2)/((-1 + costh)*(1 + costh)) - 
 ((I/3)*(5779*m2*nc^2 - 5172*costh*m2*nc^2 - 8719*costh^2*m2*nc^2 + 
    672*costh^3*m2*nc^2)*Log[1 - costh]*Log[1 + costh])/
  ((-1 + costh)^2*(1 + costh)^2) + ((210*I)*costh*m2*nc^2*Log[1 + costh]^2)/
  ((-1 + costh)*(1 + costh)) + 
 Log[2]^2*(((-1/6*I)*(-16090*m2*nc^2 + 49821*costh*m2*nc^2 + 
      10210*costh^2*m2*nc^2 + 1659*costh^3*m2*nc^2 + 1476*m2*nc^2*Pi^2 + 
      31374*costh*m2*nc^2*Pi^2 - 21254*costh^3*m2*nc^2*Pi^2 - 
      1476*costh^4*m2*nc^2*Pi^2 + 410*costh^5*m2*nc^2*Pi^2))/
    ((-1 + costh)^2*(1 + costh)^2) - 
   ((64*I)*(7*m2*nc^2 - 6*costh^2*m2*nc^2 + 2*costh^4*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)) - 
   ((64*I)*(7*m2*nc^2 - 6*costh^2*m2*nc^2 + 2*costh^4*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh))) - 
 ((12*I)*(-44*m2*nc^2 + 17*costh^2*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/12)*(-10880*m2*nc^2 + 3150*costh*m2*nc^2 + 6512*costh^2*m2*nc^2 - 
    1935*costh^3*m2*nc^2 - 8000*costh^4*m2*nc^2 + 2000*costh^6*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/4)*(-2832*m2*nc^2 + 2385*costh*m2*nc^2 - 30744*costh^2*m2*nc^2 - 
    1024*costh^4*m2*nc^2 + 256*costh^6*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/3)*(-6802*m2*nc^2 - 225*costh*m2*nc^2 + 3409*costh^2*m2*nc^2 + 
    225*costh^3*m2*nc^2 - 768*costh^4*m2*nc^2 + 192*costh^6*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((2*I)*(165*costh*m2*nc^2 - 168*costh^2*m2*nc^2 + 56*costh^4*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) - 
 ((I/6)*(-648*m2*nc^2 + 2655*costh*m2*nc^2 - 7680*costh^2*m2*nc^2 - 
    2655*costh^3*m2*nc^2 - 12224*costh^4*m2*nc^2 + 3056*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/12)*(5136*m2*nc^2 - 8415*costh*m2*nc^2 - 46776*costh^2*m2*nc^2 + 
    1260*costh^3*m2*nc^2 - 4096*costh^4*m2*nc^2 + 1024*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 (((4*I)/3)*(644*m2*nc^2 - 225*costh*m2*nc^2 - 878*costh^2*m2*nc^2 + 
    225*costh^3*m2*nc^2 - 768*costh^4*m2*nc^2 + 192*costh^6*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/12)*(-392*m2*nc^2 + 5175*costh*m2*nc^2 - 23632*costh^2*m2*nc^2 - 
    3555*costh^3*m2*nc^2 - 5120*costh^4*m2*nc^2 + 1280*costh^6*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(1104*m2*nc^2 + 7983*costh*m2*nc^2 - 11828*costh^3*m2*nc^2 - 
    1104*costh^4*m2*nc^2 + 200*costh^5*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(8339*costh*m2*nc^2 - 30636*costh^3*m2*nc^2 + 832*costh^5*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(3200*m2*nc^2 + 69509*costh*m2*nc^2 - 65652*costh^3*m2*nc^2 - 
    3200*costh^4*m2*nc^2 + 1408*costh^5*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((2*I)*(28*m2*nc^2 + 1489*costh*m2*nc^2 - 2790*costh^3*m2*nc^2 - 
    28*costh^4*m2*nc^2 + 86*costh^5*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((9*I)/2)*(281*m2*nc^2 + 151*costh*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/
  ((-1 + costh)*(1 + costh)^2) - 
 ((525*I)*costh*m2*nc^2*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) + (((9*I)/2)*(-281*m2*nc^2 + 411*costh*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)^2*(1 + costh)) + 
 ((I/6)*(-3971*m2*nc^2 + 4314*costh*m2*nc^2 + 13361*costh^2*m2*nc^2 + 
    1176*costh^3*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/6)*(3971*m2*nc^2 - 9984*costh*m2*nc^2 - 6341*costh^2*m2*nc^2 + 
    4494*costh^3*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((420*I)*costh*m2*nc^2*PolyLog[2, 1 - 2/(1 + costh)])/
  ((-1 + costh)*(1 + costh)) + 
 ((I/2)*(12688*m2*nc^2 + 297097*costh*m2*nc^2 - 343356*costh^3*m2*nc^2 - 
    12688*costh^4*m2*nc^2 + 7784*costh^5*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2880)*(924640*m2*nc^2*Pi^2 - 827520*costh*m2*nc^2*Pi^2 - 
    1395040*costh^2*m2*nc^2*Pi^2 + 107520*costh^3*m2*nc^2*Pi^2 - 
    226176*m2*nc^2*Pi^4 - 5121823*costh*m2*nc^2*Pi^4 + 
    5533340*costh^3*m2*nc^2*Pi^4 + 226176*costh^4*m2*nc^2*Pi^4 - 
    122752*costh^5*m2*nc^2*Pi^4 - 6417360*m2*nc^2*Zeta[3] + 
    2054700*costh*m2*nc^2*Zeta[3] - 213840*costh^2*m2*nc^2*Zeta[3] + 
    2282850*costh^3*m2*nc^2*Zeta[3] - 4999680*costh^4*m2*nc^2*Zeta[3] + 
    1249920*costh^6*m2*nc^2*Zeta[3]))/((-1 + costh)^2*(1 + costh)^2) + 
 Log[2]*(((600*I)*costh*m2*nc^2*Log[4])/((-1 + costh)^2*(1 + costh)^2) - 
   ((I/3)*(-5779*m2*nc^2 + 3912*costh*m2*nc^2 + 8719*costh^2*m2*nc^2 + 
      588*costh^3*m2*nc^2)*Log[1 + costh])/((-1 + costh)^2*(1 + costh)^2) + 
   Log[1 - costh]*(((I/3)*(5779*m2*nc^2 - 6747*costh*m2*nc^2 - 
        8719*costh^2*m2*nc^2 + 2247*costh^3*m2*nc^2))/
      ((-1 + costh)^2*(1 + costh)^2) + 
     ((64*I)*(7*m2*nc^2 - 6*costh^2*m2*nc^2 + 2*costh^4*m2*nc^2)*
       Log[1 + costh])/((-1 + costh)*(1 + costh))) + 
   ((64*I)*(7*m2*nc^2 - 6*costh^2*m2*nc^2 + 2*costh^4*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)) + 
   ((64*I)*(7*m2*nc^2 - 6*costh^2*m2*nc^2 + 2*costh^4*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)) - 
   ((I/144)*(62208*m2*nc^2 - 1278720*costh*m2*nc^2 - 539136*costh^2*m2*nc^2 - 
      663552*Lb*m2*nc^2 + 1278720*costh*Lb*m2*nc^2 + 
      663552*costh^2*Lb*m2*nc^2 + 187664*m2*nc^2*Pi^2 + 
      16830*costh*m2*nc^2*Pi^2 + 396448*costh^2*m2*nc^2*Pi^2 + 
      24075*costh^3*m2*nc^2*Pi^2 - 59968*costh^4*m2*nc^2*Pi^2 + 
      14992*costh^6*m2*nc^2*Pi^2 - 784512*m2*nc^2*Zeta[3] - 
      17265366*costh*m2*nc^2*Zeta[3] + 16130520*costh^3*m2*nc^2*Zeta[3] + 
      784512*costh^4*m2*nc^2*Zeta[3] - 345024*costh^5*m2*nc^2*Zeta[3]))/
    ((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_m2.wl <==
((I/2)*(9945*m2*nc^2 - 240*costh*m2*nc^2 + 351*costh^2*m2*nc^2 + 
    1627*m2*nc^2*Pi^2 + 1103*costh^2*m2*nc^2*Pi^2)*Log[2]^2)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/8)*(-144 + 380*costh + 225*costh^2)*m2*nc^2*Log[2]^3)/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/8)*(-6113 + 10628*costh^2)*m2*nc^2*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((3*I)*(-888*m2*nc^2 + 888*Lb*m2*nc^2 + 115*costh*m2*nc^2*Pi^2)*Log[4])/
  ((-1 + costh)^2*(1 + costh)^2) - ((1332*I)*m2*nc^2*Log[4]^2)/
  ((-1 + costh)^2*(1 + costh)^2) + (((63*I)/4)*m2*nc^2*Log[1 - costh]^2)/
  ((-1 + costh)*(1 + costh)) + 
 ((12*I)*(-87*m2*nc^2 - 10*costh*m2*nc^2 + 12*costh^2*m2*nc^2)*Log[1 - costh]*
   Log[1 + costh])/((-1 + costh)^2*(1 + costh)^2) + 
 (((63*I)/4)*m2*nc^2*Log[1 + costh]^2)/((-1 + costh)*(1 + costh)) - 
 ((45*I)*costh*m2*nc^2*MB[1, 2, -1, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 (((3*I)/4)*(-210 + 160*costh + 129*costh^2)*m2*nc^2*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 (((477*I)/4)*(-3 + 10*costh)*m2*nc^2*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((15*I)*(-12*m2*nc^2 - 49*costh*m2*nc^2 + 12*costh^2*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((198*I)*m2*nc^2*MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)) - 
 (((9*I)/2)*(-59*m2*nc^2 + 90*costh*m2*nc^2 + 59*costh^2*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 (((9*I)/4)*(-187 - 230*costh + 28*costh^2)*m2*nc^2*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((30*I)*(-6*m2*nc^2 - 5*costh*m2*nc^2 + 6*costh^2*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((3*I)/4)*(-345*m2*nc^2 + 430*costh*m2*nc^2 + 237*costh^2*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(-1381 + 4216*costh^2)*m2*nc^2*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/2)*(-341 + 17036*costh^2)*m2*nc^2*MB[2, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((I/2)*(-9811 + 5716*costh^2)*m2*nc^2*MB[2, 2, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 ((6*I)*(-184*m2*nc^2 + 499*costh^2*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((351*I)*m2*nc^2*PolyLog[2, 1 + (-1 - costh)/2])/
  ((-1 + costh)*(1 + costh)^2) + 
 (((63*I)/2)*m2*nc^2*PolyLog[2, 1 + 2/(-1 + costh)])/
  ((-1 + costh)*(1 + costh)) - 
 ((351*I)*m2*nc^2*PolyLog[2, 1 + (-1 + costh)/2])/
  ((-1 + costh)^2*(1 + costh)) + 
 (((3*I)/2)*(-483*m2*nc^2 - 314*costh*m2*nc^2 + 117*costh^2*m2*nc^2)*
   PolyLog[2, (1 - costh)/2])/((-1 + costh)^2*(1 + costh)^2) + 
 (((3*I)/2)*(-483*m2*nc^2 + 154*costh*m2*nc^2 + 117*costh^2*m2*nc^2)*
   PolyLog[2, (1 + costh)/2])/((-1 + costh)^2*(1 + costh)^2) + 
 (((63*I)/2)*m2*nc^2*PolyLog[2, 1 - 2/(1 + costh)])/
  ((-1 + costh)*(1 + costh)) + (((7*I)/2)*(-5437 + 9712*costh^2)*m2*nc^2*
   PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 ((I/576)*(-100224*m2*nc^2*Pi^2 - 11520*costh*m2*nc^2*Pi^2 + 
    13824*costh^2*m2*nc^2*Pi^2 - 133589*m2*nc^2*Pi^4 + 
    178508*costh^2*m2*nc^2*Pi^4 + 246564*m2*nc^2*Zeta[3] - 
    288360*costh*m2*nc^2*Zeta[3] + 273942*costh^2*m2*nc^2*Zeta[3]))/
  ((-1 + costh)^2*(1 + costh)^2) + 
 Log[2]*(((-360*I)*m2*nc^2*Log[4])/((-1 + costh)^2*(1 + costh)^2) - 
   (((3*I)/2)*(-717*m2*nc^2 - 80*costh*m2*nc^2 + 117*costh^2*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)^2*(1 + costh)^2) - 
   (((3*I)/2)*(-717*m2*nc^2 - 80*costh*m2*nc^2 + 117*costh^2*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)^2*(1 + costh)^2) + 
   ((I/16)*(-85248*m2*nc^2 + 85248*Lb*m2*nc^2 + 1122*m2*nc^2*Pi^2 + 
      8320*costh*m2*nc^2*Pi^2 + 1605*costh^2*m2*nc^2*Pi^2 - 
      267530*m2*nc^2*Zeta[3] + 139640*costh^2*m2*nc^2*Zeta[3]))/
    ((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_m3.wl <==
((-3*I)*(-24*m2*nc^2 + 65*costh*m2*nc^2*Pi^2)*Log[2]^2)/
  ((-1 + costh)^2*(1 + costh)^2) + (((57*I)/2)*m2*nc^2*Log[2]^3)/
  ((-1 + costh)^2*(1 + costh)^2) - (((645*I)/8)*costh*m2*nc^2*Log[2]^4)/
  ((-1 + costh)^2*(1 + costh)^2) + ((207*I)*m2*nc^2*Pi^2*Log[4])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((72*I)*m2*nc^2*Log[1 - costh]*Log[1 + costh])/
  ((-1 + costh)^2*(1 + costh)^2) + ((27*I)*m2*nc^2*MB[1, 2, -1, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - ((72*I)*m2*nc^2*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - (((1431*I)/2)*m2*nc^2*MB[1, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + ((441*I)*m2*nc^2*MB[2, 1, -1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + ((243*I)*m2*nc^2*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - (((621*I)/2)*m2*nc^2*MB[2, 1, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) + ((90*I)*m2*nc^2*MB[2, 1, 1, -1])/
  ((-1 + costh)^2*(1 + costh)^2) + (((387*I)/2)*m2*nc^2*MB[2, 1, 1, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((405*I)/2)*costh*m2*nc^2*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((2385*I)/2)*costh*m2*nc^2*MB[2, 2, 1/2, 1])/
  ((-1 + costh)^2*(1 + costh)^2) - 
 (((585*I)/2)*costh*m2*nc^2*MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) + 
 ((270*I)*costh*m2*nc^2*MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((72*I)*m2*nc^2*PolyLog[2, (1 - costh)/2])/((-1 + costh)^2*(1 + costh)^2) + 
 ((72*I)*m2*nc^2*PolyLog[2, (1 + costh)/2])/((-1 + costh)^2*(1 + costh)^2) - 
 (((4275*I)/2)*costh*m2*nc^2*PolyLog[4, 1/2])/
  ((-1 + costh)^2*(1 + costh)^2) + 
 ((I/64)*m2*nc^2*(-768*Pi^2 + 713*costh*Pi^4 - 19224*Zeta[3]))/
  ((-1 + costh)^2*(1 + costh)^2) + 
 Log[2]*(((-72*I)*m2*nc^2*Log[1 - costh])/((-1 + costh)^2*(1 + costh)^2) - 
   ((72*I)*m2*nc^2*Log[1 + costh])/((-1 + costh)^2*(1 + costh)^2) + 
   (((3*I)/8)*m2*nc^2*(-832*Pi^2 + 3045*costh*Zeta[3]))/
    ((-1 + costh)^2*(1 + costh)^2))


==> anc/data/construction/M2_nf0_beta_m4.wl <==
(((-2139*I)/320)*m2*nc^2*Pi^4)/((-1 + costh)^2*(1 + costh)^2) + 
 ((117*I)*m2*nc^2*Pi^2*Log[2]^2)/((-1 + costh)^2*(1 + costh)^2) + 
 (((387*I)/8)*m2*nc^2*Log[2]^4)/((-1 + costh)^2*(1 + costh)^2) + 
 (((243*I)/2)*m2*nc^2*MB[2, 2, 1/2, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 (((1431*I)/2)*m2*nc^2*MB[2, 2, 1/2, 1])/((-1 + costh)^2*(1 + costh)^2) + 
 (((351*I)/2)*m2*nc^2*MB[2, 2, 1, -1])/((-1 + costh)^2*(1 + costh)^2) - 
 ((162*I)*m2*nc^2*MB[2, 2, 1, 1/2])/((-1 + costh)^2*(1 + costh)^2) + 
 (((2565*I)/2)*m2*nc^2*PolyLog[4, 1/2])/((-1 + costh)^2*(1 + costh)^2) - 
 (((5481*I)/8)*m2*nc^2*Log[2]*Zeta[3])/((-1 + costh)^2*(1 + costh)^2)


==> anc/data/construction/M2_nf1_beta_0.wl <==
(((2*I)/9)*(241*m2 - 5352*costh*m2 - 236*costh^2*m2 - 576*costh^3*m2 - 
    241*m2*nc^2 + 5352*costh*m2*nc^2 + 236*costh^2*m2*nc^2 + 
    576*costh^3*m2*nc^2)*Log[2]^3)/((-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/3)*(-643*m2 + 240*costh*m2 - 1049*costh^2*m2 + 643*m2*nc^2 - 
    240*costh*m2*nc^2 + 1049*costh^2*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(-3*m2*Pi^2 - 76*costh*m2*Pi^2 - 3*costh^2*m2*Pi^2 + 
    3*m2*nc^2*Pi^2 + 76*costh*m2*nc^2*Pi^2 + 3*costh^2*m2*nc^2*Pi^2)*Log[4])/
  ((-1 + costh)*(1 + costh)*nc) + (128*m2*nc*Pi*Log[1 - costh])/3 + 
 ((128*m2*nc*Pi)/3 - (((32*I)/3)*(-19*m2 + 48*costh*m2 - 19*costh^2*m2 + 
      19*m2*nc^2 - 48*costh*m2*nc^2 + 19*costh^2*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc))*Log[1 + costh] + 
 Log[2]^2*((((-2*I)/3)*(-304*m2 + 768*costh*m2 - 304*costh^2*m2 + 
      304*m2*nc^2 - 768*costh*m2*nc^2 + 304*costh^2*m2*nc^2 - 1085*m2*Pi^2 - 
      1168*costh*m2*Pi^2 - 1887*costh^2*m2*Pi^2 + 1085*m2*nc^2*Pi^2 + 
      1168*costh*m2*nc^2*Pi^2 + 1887*costh^2*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)*nc) - 
   ((64*I)*(m2 - 18*costh*m2 - costh^2*m2 - 2*costh^3*m2 - m2*nc^2 + 
      18*costh*m2*nc^2 + costh^2*m2*nc^2 + 2*costh^3*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc) - 
   ((64*I)*(m2 - 18*costh*m2 - costh^2*m2 - 2*costh^3*m2 - m2*nc^2 + 
      18*costh*m2*nc^2 + costh^2*m2*nc^2 + 2*costh^3*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh)*nc)) + 64*m2*nc*Pi*Log[m2] - 
 64*m2*nc*Pi*Log[mu2] + ((8*I)*(-5*m2 + 244*costh*m2 - 5*costh^2*m2 + 
    5*m2*nc^2 - 244*costh*m2*nc^2 + 5*costh^2*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/3)*(-80*m2 - 384*costh*m2 - 35*costh^2*m2 + 80*m2*nc^2 + 
    384*costh*m2*nc^2 + 35*costh^2*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((16*I)*(m2 - 35*costh*m2 - costh^2*m2 - m2*nc^2 + 35*costh*m2*nc^2 + 
    costh^2*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/3)*(-92*m2 - 537*costh*m2 - 158*costh^2*m2 + 92*m2*nc^2 + 
    537*costh*m2*nc^2 + 158*costh^2*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((464*I)*costh^2*m2*(-1 + nc^2)*MB[2, 1, -1, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((4*I)*(-11*m2 - 72*costh*m2 - 29*costh^2*m2 + 11*m2*nc^2 + 
    72*costh*m2*nc^2 + 29*costh^2*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((8*I)*(5*m2 + 142*costh*m2 - 57*costh^2*m2 - 5*m2*nc^2 - 
    142*costh*m2*nc^2 + 57*costh^2*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/3)*(-17*m2 - 36*costh*m2 - 83*costh^2*m2 + 17*m2*nc^2 + 
    36*costh*m2*nc^2 + 83*costh^2*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((2*I)/3)*(23*m2 - 24*costh*m2 - 49*costh^2*m2 - 23*m2*nc^2 + 
    24*costh*m2*nc^2 + 49*costh^2*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((8*I)*(-109*m2 + 48*costh*m2 - 191*costh^2*m2 + 109*m2*nc^2 - 
    48*costh*m2*nc^2 + 191*costh^2*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((32*I)*(-7*m2 + 140*costh*m2 - 5*costh^2*m2 + 7*m2*nc^2 - 
    140*costh*m2*nc^2 + 5*costh^2*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((32*I)*(-155*m2 - 40*costh*m2 - 261*costh^2*m2 + 155*m2*nc^2 + 
    40*costh*m2*nc^2 + 261*costh^2*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((8*I)*(-117*m2 - 32*costh*m2 - 151*costh^2*m2 + 117*m2*nc^2 + 
    32*costh*m2*nc^2 + 151*costh^2*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/3)*(-19*m2 + 48*costh*m2 - 19*costh^2*m2 + 19*m2*nc^2 - 
    48*costh*m2*nc^2 + 19*costh^2*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/3)*(-19*m2 + 48*costh*m2 - 19*costh^2*m2 + 19*m2*nc^2 - 
    48*costh*m2*nc^2 + 19*costh^2*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((8*I)*(-2681*m2 + 1008*costh*m2 - 4387*costh^2*m2 + 2681*m2*nc^2 - 
    1008*costh*m2*nc^2 + 4387*costh^2*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (12800*m2*nc^2*Pi - 12800*costh^2*m2*nc^2*Pi - 15360*Lb*m2*nc^2*Pi + 
   15360*costh^2*Lb*m2*nc^2*Pi - (6080*I)*m2*Pi^2 + (15360*I)*costh*m2*Pi^2 - 
   (6080*I)*costh^2*m2*Pi^2 + (9920*I)*m2*nc^2*Pi^2 - 
   (15360*I)*costh*m2*nc^2*Pi^2 + (2240*I)*costh^2*m2*nc^2*Pi^2 + 
   (47332*I)*m2*Pi^4 - (7680*I)*costh*m2*Pi^4 + (77884*I)*costh^2*m2*Pi^4 - 
   (47332*I)*m2*nc^2*Pi^4 + (7680*I)*costh*m2*nc^2*Pi^4 - 
   (77884*I)*costh^2*m2*nc^2*Pi^4 - (48915*I)*m2*Zeta[3] - 
   (12240*I)*costh*m2*Zeta[3] - (460035*I)*costh^2*m2*Zeta[3] + 
   (48915*I)*m2*nc^2*Zeta[3] + (12240*I)*costh*m2*nc^2*Zeta[3] + 
   (460035*I)*costh^2*m2*nc^2*Zeta[3])/(180*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((32*I)/3)*(-19*m2 + 48*costh*m2 - 19*costh^2*m2 + 19*m2*nc^2 - 
      48*costh*m2*nc^2 + 19*costh^2*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc) + 
   ((((32*I)/3)*(-19*m2 + 48*costh*m2 - 19*costh^2*m2 + 19*m2*nc^2 - 
        48*costh*m2*nc^2 + 19*costh^2*m2*nc^2))/((-1 + costh)*(1 + costh)*
       nc) + ((64*I)*(m2 - 18*costh*m2 - costh^2*m2 - 2*costh^3*m2 - 
        m2*nc^2 + 18*costh*m2*nc^2 + costh^2*m2*nc^2 + 2*costh^3*m2*nc^2)*
       Log[1 - costh])/((-1 + costh)*(1 + costh)*nc))*Log[1 + costh] + 
   ((64*I)*(m2 - 18*costh*m2 - costh^2*m2 - 2*costh^3*m2 - m2*nc^2 + 
      18*costh*m2*nc^2 + costh^2*m2*nc^2 + 2*costh^3*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)*nc) + 
   ((64*I)*(m2 - 18*costh*m2 - costh^2*m2 - 2*costh^3*m2 - m2*nc^2 + 
      18*costh*m2*nc^2 + costh^2*m2*nc^2 + 2*costh^3*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)*nc) + 
   (-384*m2*nc^2*Pi + 384*costh^2*m2*nc^2*Pi + (13*I)*m2*Pi^2 - 
     (5232*I)*costh*m2*Pi^2 + (3760*I)*costh^2*m2*Pi^2 + 
     (192*I)*costh^3*m2*Pi^2 - (13*I)*m2*nc^2*Pi^2 + 
     (5232*I)*costh*m2*nc^2*Pi^2 - (3760*I)*costh^2*m2*nc^2*Pi^2 - 
     (192*I)*costh^3*m2*nc^2*Pi^2 - (156384*I)*m2*Zeta[3] - 
     (41760*I)*costh*m2*Zeta[3] - (262368*I)*costh^2*m2*Zeta[3] + 
     (156384*I)*m2*nc^2*Zeta[3] + (41760*I)*costh*m2*nc^2*Zeta[3] + 
     (262368*I)*costh^2*m2*nc^2*Zeta[3])/(9*(-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_1.wl <==
((-1/18*I)*m2*(43008 - 2176*costh + 70481*costh^2 - 360*costh^3 - 
    159*costh^4 - 43008*nc^2 + 2176*costh*nc^2 - 70481*costh^2*nc^2 + 
    360*costh^3*nc^2 + 159*costh^4*nc^2)*Log[2]^3)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((7*I)/3)*(-181*m2 - 1716*costh*m2 - 181*costh^2*m2 - 928*costh^3*m2 + 
    181*m2*nc^2 + 1716*costh*m2*nc^2 + 181*costh^2*m2*nc^2 + 
    928*costh^3*m2*nc^2)*Log[2]^4)/((-1 + costh)*(1 + costh)*nc) - 
 (((64*I)/3)*(-26*m2 - 264*costh*m2 - 62*costh^2*m2 + 26*Lb*m2 + 
    264*costh*Lb*m2 + 50*costh^2*Lb*m2 + 26*m2*nc^2 + 264*costh*m2*nc^2 + 
    62*costh^2*m2*nc^2 - 26*Lb*m2*nc^2 - 264*costh*Lb*m2*nc^2 - 
    50*costh^2*Lb*m2*nc^2 - 43*m2*Pi^2 - 42*costh*m2*Pi^2 - 
    73*costh^2*m2*Pi^2 + 43*m2*nc^2*Pi^2 + 42*costh*m2*nc^2*Pi^2 + 
    73*costh^2*m2*nc^2*Pi^2)*Log[4])/((-1 + costh)*(1 + costh)*nc) + 
 (((64*I)/3)*(-13*m2 - 132*costh*m2 - 25*costh^2*m2 + 13*m2*nc^2 + 
    132*costh*m2*nc^2 + 25*costh^2*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((40*I)/3)*(-8*m2 - 15*costh*m2 - 8*costh^2*m2 + 8*m2*nc^2 + 
    15*costh*m2*nc^2 + 8*costh^2*m2*nc^2)*Log[1 - costh]^2)/nc + 
 (4*((-575*I)*m2 - (376*I)*costh*m2 - (1318*I)*costh^2*m2 + 
    (840*I)*costh^3*m2 + (205*I)*costh^4*m2 + (575*I)*m2*nc^2 + 
    (376*I)*costh*m2*nc^2 + (1318*I)*costh^2*m2*nc^2 - 
    (840*I)*costh^3*m2*nc^2 - (205*I)*costh^4*m2*nc^2 + 12*m2*Pi - 
    12*costh^4*m2*Pi - 12*m2*nc^2*Pi + 12*costh^4*m2*nc^2*Pi)*Log[1 - costh]*
   Log[1 + costh])/(3*(-1 + costh)*(1 + costh)*nc) + 
 (((40*I)/3)*(-8*m2 - 21*costh*m2 - 8*costh^2*m2 + 8*m2*nc^2 + 
    21*costh*m2*nc^2 + 8*costh^2*m2*nc^2)*Log[1 + costh]^2)/nc + 
 Log[2]^2*(((12040*I)*m2 + (85888*I)*costh*m2 + (10960*I)*costh^2*m2 + 
     (3840*I)*costh^3*m2 + (360*I)*costh^4*m2 - (12040*I)*m2*nc^2 - 
     (85888*I)*costh*m2*nc^2 - (10960*I)*costh^2*m2*nc^2 - 
     (3840*I)*costh^3*m2*nc^2 - (360*I)*costh^4*m2*nc^2 + 96*m2*Pi - 
     96*costh^4*m2*Pi - 96*m2*nc^2*Pi + 96*costh^4*m2*nc^2*Pi + 
     (2583*I)*m2*Pi^2 + (18104*I)*costh*m2*Pi^2 + (2583*I)*costh^2*m2*Pi^2 + 
     (12832*I)*costh^3*m2*Pi^2 - (2583*I)*m2*nc^2*Pi^2 - 
     (18104*I)*costh*m2*nc^2*Pi^2 - (2583*I)*costh^2*m2*nc^2*Pi^2 - 
     (12832*I)*costh^3*m2*nc^2*Pi^2)/(6*(-1 + costh)*(1 + costh)*nc) - 
   ((256*I)*(-9*m2 - 17*costh^2*m2 + 9*m2*nc^2 + 17*costh^2*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)*nc) - 
   ((256*I)*(-9*m2 - 17*costh^2*m2 + 9*m2*nc^2 + 17*costh^2*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) - 
 ((32*I)*(-101*m2 + 8*costh*m2 - 159*costh^2*m2 + 101*m2*nc^2 - 
    8*costh*m2*nc^2 + 159*costh^2*m2*nc^2)*MB[1, 2, -1, 1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((I/3)*(-2818*m2 + 208*costh*m2 - 7585*costh^2*m2 + 24*costh^3*m2 - 
    47*costh^4*m2 + 2818*m2*nc^2 - 208*costh*m2*nc^2 + 7585*costh^2*m2*nc^2 - 
    24*costh^3*m2*nc^2 + 47*costh^4*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((8*I)*(37*m2 - 525*costh*m2 + 12*costh^2*m2 - costh^4*m2 - 37*m2*nc^2 + 
    525*costh*m2*nc^2 - 12*costh^2*m2*nc^2 + costh^4*m2*nc^2)*
   MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(-2005*m2 - 424*costh*m2 - 3780*costh^2*m2 - 552*costh^3*m2 - 
    23*costh^4*m2 + 2005*m2*nc^2 + 424*costh*m2*nc^2 + 3780*costh^2*m2*nc^2 + 
    552*costh^3*m2*nc^2 + 23*costh^4*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/3)*(7*m2 + 360*costh*m2 + 600*costh^2*m2 - 360*costh^3*m2 - 
    7*costh^4*m2 - 7*m2*nc^2 - 360*costh*m2*nc^2 - 600*costh^2*m2*nc^2 + 
    360*costh^3*m2*nc^2 + 7*costh^4*m2*nc^2)*MB[2, 1, -1, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((2*I)/3)*(-641*m2 - 984*costh*m2 - 7720*costh^2*m2 - 168*costh^3*m2 - 
    103*costh^4*m2 + 641*m2*nc^2 + 984*costh*m2*nc^2 + 7720*costh^2*m2*nc^2 + 
    168*costh^3*m2*nc^2 + 103*costh^4*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((4*I)/3)*(1709*m2 + 3066*costh*m2 + 2720*costh^2*m2 - 456*costh^3*m2 - 
    29*costh^4*m2 - 1709*m2*nc^2 - 3066*costh*m2*nc^2 - 
    2720*costh^2*m2*nc^2 + 456*costh^3*m2*nc^2 + 29*costh^4*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(-145*m2 + 56*costh*m2 - 648*costh^2*m2 - 552*costh^3*m2 - 
    23*costh^4*m2 + 145*m2*nc^2 - 56*costh*m2*nc^2 + 648*costh^2*m2*nc^2 + 
    552*costh^3*m2*nc^2 + 23*costh^4*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((I/3)*(185*m2 - 1688*costh*m2 - 2947*costh^2*m2 + 24*costh^3*m2 - 
    44*costh^4*m2 - 185*m2*nc^2 + 1688*costh*m2*nc^2 + 2947*costh^2*m2*nc^2 - 
    24*costh^3*m2*nc^2 + 44*costh^4*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((2*I)*(-483*m2 - 2064*costh*m2 - 483*costh^2*m2 - 1312*costh^3*m2 + 
    483*m2*nc^2 + 2064*costh*m2*nc^2 + 483*costh^2*m2*nc^2 + 
    1312*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 ((16*I)*(241*costh*m2 - 16*costh^3*m2 - 241*costh*m2*nc^2 + 
    16*costh^3*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 ((16*I)*(-175*m2 - 1381*costh*m2 - 175*costh^2*m2 - 848*costh^3*m2 + 
    175*m2*nc^2 + 1381*costh*m2*nc^2 + 175*costh^2*m2*nc^2 + 
    848*costh^3*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)*nc) + 
 ((2*I)*(49*m2 - 136*costh*m2 + 49*costh^2*m2 - 544*costh^3*m2 - 49*m2*nc^2 + 
    136*costh*m2*nc^2 - 49*costh^2*m2*nc^2 + 544*costh^3*m2*nc^2)*
   MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((32*I)*(-12*m2 - 7*costh*m2 - 12*costh^2*m2 + 12*m2*nc^2 + 
    7*costh*m2*nc^2 + 12*costh^2*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/
  ((1 + costh)*nc) + (((80*I)/3)*(-8*m2 - 15*costh*m2 - 8*costh^2*m2 + 
    8*m2*nc^2 + 15*costh*m2*nc^2 + 8*costh^2*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/nc - 
 ((32*I)*(-12*m2 + 11*costh*m2 - 12*costh^2*m2 + 12*m2*nc^2 - 
    11*costh*m2*nc^2 + 12*costh^2*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/
  ((-1 + costh)*nc) + (4*((-703*I)*m2 + (164*I)*costh*m2 - 
    (1438*I)*costh^2*m2 + (708*I)*costh^3*m2 + (45*I)*costh^4*m2 + 
    (703*I)*m2*nc^2 - (164*I)*costh*m2*nc^2 + (1438*I)*costh^2*m2*nc^2 - 
    (708*I)*costh^3*m2*nc^2 - (45*I)*costh^4*m2*nc^2 + 12*m2*Pi - 
    12*costh^4*m2*Pi - 12*m2*nc^2*Pi + 12*costh^4*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(3*(-1 + costh)*(1 + costh)*nc) + 
 (4*((-703*I)*m2 - (100*I)*costh*m2 - (1342*I)*costh^2*m2 + 
    (252*I)*costh^3*m2 + (45*I)*costh^4*m2 + (703*I)*m2*nc^2 + 
    (100*I)*costh*m2*nc^2 + (1342*I)*costh^2*m2*nc^2 - 
    (252*I)*costh^3*m2*nc^2 - (45*I)*costh^4*m2*nc^2 + 12*m2*Pi - 
    12*costh^4*m2*Pi - 12*m2*nc^2*Pi + 12*costh^4*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(3*(-1 + costh)*(1 + costh)*nc) + 
 (((80*I)/3)*(-8*m2 - 21*costh*m2 - 8*costh^2*m2 + 8*m2*nc^2 + 
    21*costh*m2*nc^2 + 8*costh^2*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((2*I)*(-5551*m2 - 50112*costh*m2 - 5551*costh^2*m2 - 27296*costh^3*m2 + 
    5551*m2*nc^2 + 50112*costh*m2*nc^2 + 5551*costh^2*m2*nc^2 + 
    27296*costh^3*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((46000*I)*m2*Pi^2 + (30080*I)*costh*m2*Pi^2 + (105440*I)*costh^2*m2*Pi^2 - 
   (67200*I)*costh^3*m2*Pi^2 - (16400*I)*costh^4*m2*Pi^2 - 
   (46000*I)*m2*nc^2*Pi^2 - (30080*I)*costh*m2*nc^2*Pi^2 - 
   (105440*I)*costh^2*m2*nc^2*Pi^2 + (67200*I)*costh^3*m2*nc^2*Pi^2 + 
   (16400*I)*costh^4*m2*nc^2*Pi^2 - 960*m2*Pi^3 + 960*costh^4*m2*Pi^3 + 
   960*m2*nc^2*Pi^3 - 960*costh^4*m2*nc^2*Pi^3 + (49476*I)*m2*Pi^4 + 
   (428268*I)*costh*m2*Pi^4 + (49476*I)*costh^2*m2*Pi^4 + 
   (244416*I)*costh^3*m2*Pi^4 - (49476*I)*m2*nc^2*Pi^4 - 
   (428268*I)*costh*m2*nc^2*Pi^4 - (49476*I)*costh^2*m2*nc^2*Pi^4 - 
   (244416*I)*costh^3*m2*nc^2*Pi^4 - (175785*I)*m2*Zeta[3] + 
   (484560*I)*costh*m2*Zeta[3] - (2314125*I)*costh^2*m2*Zeta[3] - 
   (992520*I)*costh^3*m2*Zeta[3] - (65460*I)*costh^4*m2*Zeta[3] + 
   (175785*I)*m2*nc^2*Zeta[3] - (484560*I)*costh*m2*nc^2*Zeta[3] + 
   (2314125*I)*costh^2*m2*nc^2*Zeta[3] + (992520*I)*costh^3*m2*nc^2*Zeta[3] + 
   (65460*I)*costh^4*m2*nc^2*Zeta[3])/(360*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((128*I)/3)*(-17*m2 - 36*costh*m2 - 17*costh^2*m2 + 17*m2*nc^2 + 
      36*costh*m2*nc^2 + 17*costh^2*m2*nc^2)*Log[4])/
    ((-1 + costh)*(1 + costh)*nc) - 
   (4*((-415*I)*m2 + (44*I)*costh*m2 - (1318*I)*costh^2*m2 + 
      (420*I)*costh^3*m2 + (45*I)*costh^4*m2 + (415*I)*m2*nc^2 - 
      (44*I)*costh*m2*nc^2 + (1318*I)*costh^2*m2*nc^2 - 
      (420*I)*costh^3*m2*nc^2 - (45*I)*costh^4*m2*nc^2 + 12*m2*Pi - 
      12*costh^4*m2*Pi - 12*m2*nc^2*Pi + 12*costh^4*m2*nc^2*Pi)*
     Log[1 + costh])/(3*(-1 + costh)*(1 + costh)*nc) + 
   Log[1 - costh]*((-4*((-415*I)*m2 - (76*I)*costh*m2 - (1318*I)*costh^2*m2 + 
        (540*I)*costh^3*m2 + (45*I)*costh^4*m2 + (415*I)*m2*nc^2 + 
        (76*I)*costh*m2*nc^2 + (1318*I)*costh^2*m2*nc^2 - 
        (540*I)*costh^3*m2*nc^2 - (45*I)*costh^4*m2*nc^2 + 12*m2*Pi - 
        12*costh^4*m2*Pi - 12*m2*nc^2*Pi + 12*costh^4*m2*nc^2*Pi))/
      (3*(-1 + costh)*(1 + costh)*nc) + 
     ((256*I)*(-9*m2 - 17*costh^2*m2 + 9*m2*nc^2 + 17*costh^2*m2*nc^2)*
       Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) + 
   ((256*I)*(-9*m2 - 17*costh^2*m2 + 9*m2*nc^2 + 17*costh^2*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)*nc) + 
   ((256*I)*(-9*m2 - 17*costh^2*m2 + 9*m2*nc^2 + 17*costh^2*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)*nc) - 
   ((I/36)*(39936*m2 + 405504*costh*m2 + 95232*costh^2*m2 - 39936*Lb*m2 - 
      405504*costh*Lb*m2 - 76800*costh^2*Lb*m2 - 39936*m2*nc^2 - 
      405504*costh*m2*nc^2 - 95232*costh^2*m2*nc^2 + 39936*Lb*m2*nc^2 + 
      405504*costh*Lb*m2*nc^2 + 76800*costh^2*Lb*m2*nc^2 + 45688*m2*Pi^2 + 
      62672*costh*m2*Pi^2 + 41797*costh^2*m2*Pi^2 - 23352*costh^3*m2*Pi^2 - 
      1315*costh^4*m2*Pi^2 - 45688*m2*nc^2*Pi^2 - 62672*costh*m2*nc^2*Pi^2 - 
      41797*costh^2*m2*nc^2*Pi^2 + 23352*costh^3*m2*nc^2*Pi^2 + 
      1315*costh^4*m2*nc^2*Pi^2 + 343224*m2*Zeta[3] + 
      2749392*costh*m2*Zeta[3] + 343224*costh^2*m2*Zeta[3] + 
      1695744*costh^3*m2*Zeta[3] - 343224*m2*nc^2*Zeta[3] - 
      2749392*costh*m2*nc^2*Zeta[3] - 343224*costh^2*m2*nc^2*Zeta[3] - 
      1695744*costh^3*m2*nc^2*Zeta[3]))/((-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_2.wl <==
(((4*I)/27)*(3047*m2 - 61068*costh*m2 - 1651*costh^2*m2 - 55944*costh^3*m2 + 
    9*costh^4*m2 - 1152*costh^5*m2 - 3047*m2*nc^2 + 61068*costh*m2*nc^2 + 
    1651*costh^2*m2*nc^2 + 55944*costh^3*m2*nc^2 - 9*costh^4*m2*nc^2 + 
    1152*costh^5*m2*nc^2)*Log[2]^3)/((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/3)*(-237*m2 + 240*costh*m2 - 1861*costh^2*m2 - 1624*costh^4*m2 + 
    237*m2*nc^2 - 240*costh*m2*nc^2 + 1861*costh^2*m2*nc^2 + 
    1624*costh^4*m2*nc^2)*Log[2]^4)/((-1 + costh)*(1 + costh)*nc) + 
 (((32*I)/9)*(3012*m2 + 3504*costh*m2 + 7950*costh^2*m2 - 288*costh^3*m2 + 
    378*costh^4*m2 - 3576*Lb*m2 - 4848*costh*Lb*m2 - 7440*costh^2*Lb*m2 + 
    336*costh^3*Lb*m2 - 24*costh^4*Lb*m2 - 2988*m2*nc^2 - 
    3504*costh*m2*nc^2 - 7998*costh^2*m2*nc^2 + 288*costh^3*m2*nc^2 - 
    354*costh^4*m2*nc^2 + 3576*Lb*m2*nc^2 + 4848*costh*Lb*m2*nc^2 + 
    7440*costh^2*Lb*m2*nc^2 - 336*costh^3*Lb*m2*nc^2 + 
    24*costh^4*Lb*m2*nc^2 + 33*m2*Pi^2 + 1016*costh*m2*Pi^2 + 
    33*costh^2*m2*Pi^2 + 720*costh^3*m2*Pi^2 - 33*m2*nc^2*Pi^2 - 
    1016*costh*m2*nc^2*Pi^2 - 33*costh^2*m2*nc^2*Pi^2 - 
    720*costh^3*m2*nc^2*Pi^2)*Log[4])/((-1 + costh)*(1 + costh)*nc) + 
 (((128*I)/3)*(-149*m2 - 202*costh*m2 - 310*costh^2*m2 + 14*costh^3*m2 - 
    costh^4*m2 + 149*m2*nc^2 + 202*costh*m2*nc^2 + 310*costh^2*m2*nc^2 - 
    14*costh^3*m2*nc^2 + costh^4*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((8*I)*(70*m2 + 26*costh*m2 + 155*costh^2*m2 - 14*costh^3*m2 - 70*m2*nc^2 - 
    26*costh*m2*nc^2 - 155*costh^2*m2*nc^2 + 14*costh^3*m2*nc^2)*
   Log[1 - costh]^2)/nc + (32*(5*m2*nc*Pi + 23*costh^2*m2*nc*Pi)*
   Log[1 + costh])/3 + (((8*I)/3)*(-210*m2 - 314*costh*m2 - 285*costh^2*m2 - 
    42*costh^3*m2 + 210*m2*nc^2 + 314*costh*m2*nc^2 + 285*costh^2*m2*nc^2 + 
    42*costh^3*m2*nc^2)*Log[1 + costh]^2)/nc + 
 Log[2]^2*((-4*((-228296*I)*m2 - (333336*I)*costh*m2 - 
      (438572*I)*costh^2*m2 + (26928*I)*costh^3*m2 - (17196*I)*costh^4*m2 - 
      (504*I)*costh^5*m2 + (224072*I)*m2*nc^2 + (333336*I)*costh*m2*nc^2 + 
      (447020*I)*costh^2*m2*nc^2 - (26928*I)*costh^3*m2*nc^2 + 
      (12972*I)*costh^4*m2*nc^2 + (504*I)*costh^5*m2*nc^2 + 504*m2*Pi + 
      2160*costh*m2*Pi - 1872*costh^2*m2*Pi - 1728*costh^3*m2*Pi + 
      1368*costh^4*m2*Pi - 432*costh^5*m2*Pi - 2808*m2*nc^2*Pi - 
      2160*costh*m2*nc^2*Pi + 6480*costh^2*m2*nc^2*Pi + 
      1728*costh^3*m2*nc^2*Pi - 3672*costh^4*m2*nc^2*Pi + 
      432*costh^5*m2*nc^2*Pi - (2547*I)*m2*Pi^2 - (10512*I)*costh*m2*Pi^2 - 
      (31419*I)*costh^2*m2*Pi^2 - (28872*I)*costh^4*m2*Pi^2 + 
      (2547*I)*m2*nc^2*Pi^2 + (10512*I)*costh*m2*nc^2*Pi^2 + 
      (31419*I)*costh^2*m2*nc^2*Pi^2 + (28872*I)*costh^4*m2*nc^2*Pi^2))/
    (27*(-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/3)*(11*m2 - 206*costh*m2 - 10*costh^2*m2 - 190*costh^3*m2 - 
      costh^4*m2 - 4*costh^5*m2 - 11*m2*nc^2 + 206*costh*m2*nc^2 + 
      10*costh^2*m2*nc^2 + 190*costh^3*m2*nc^2 + costh^4*m2*nc^2 + 
      4*costh^5*m2*nc^2)*Log[1 - costh])/((-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/3)*(11*m2 - 206*costh*m2 - 10*costh^2*m2 - 190*costh^3*m2 - 
      costh^4*m2 - 4*costh^5*m2 - 11*m2*nc^2 + 206*costh*m2*nc^2 + 
      10*costh^2*m2*nc^2 + 190*costh^3*m2*nc^2 + costh^4*m2*nc^2 + 
      4*costh^5*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) + 
 Log[1 - costh]*((32*(5*m2*nc*Pi + 23*costh^2*m2*nc*Pi))/3 - 
   (32*((104*I)*m2 + (6159*I)*costh*m2 + (1409*I)*costh^2*m2 + 
      (468*I)*costh^3*m2 - (3501*I)*costh^4*m2 - (63*I)*costh^5*m2 - 
      (104*I)*m2*nc^2 - (6159*I)*costh*m2*nc^2 - (1409*I)*costh^2*m2*nc^2 - 
      (468*I)*costh^3*m2*nc^2 + (3501*I)*costh^4*m2*nc^2 + 
      (63*I)*costh^5*m2*nc^2 - 54*m2*Pi + 270*costh*m2*Pi - 
      216*costh^3*m2*Pi + 54*costh^4*m2*Pi - 54*costh^5*m2*Pi + 
      54*m2*nc^2*Pi - 270*costh*m2*nc^2*Pi + 216*costh^3*m2*nc^2*Pi - 
      54*costh^4*m2*nc^2*Pi + 54*costh^5*m2*nc^2*Pi)*Log[1 + costh])/
    (27*(-1 + costh)*(1 + costh)*nc)) + 
 ((5632*I)/3)*(-(m2*nc) + costh^2*m2*nc)*Log[m2]^2 + 
 (((32*I)/27)*(756*m2 - 756*costh^2*m2 - 6524*m2*nc^2 + 
    6524*costh^2*m2*nc^2 - (1611*I)*m2*nc^2*Pi + (1989*I)*costh^2*m2*nc^2*
     Pi - 6*m2*nc^2*Pi^2 + 6*costh^2*m2*nc^2*Pi^2)*Log[mu2])/nc + 
 ((5632*I)/3)*(-(m2*nc) + costh^2*m2*nc)*Log[mu2]^2 + 
 Log[m2]*((((-32*I)/27)*(756*m2 - 756*costh^2*m2 - 6524*m2*nc^2 + 
      6524*costh^2*m2*nc^2 - (1611*I)*m2*nc^2*Pi + (1989*I)*costh^2*m2*nc^2*
       Pi - 6*m2*nc^2*Pi^2 + 6*costh^2*m2*nc^2*Pi^2))/nc - 
   ((11264*I)/3)*(-(m2*nc) + costh^2*m2*nc)*Log[mu2]) - 
 (((16*I)/3)*(55*m2 - 3032*costh*m2 + 55*costh^2*m2 - 1392*costh^3*m2 - 
    55*m2*nc^2 + 3032*costh*m2*nc^2 - 55*costh^2*m2*nc^2 + 
    1392*costh^3*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/9)*(475*m2 + 5616*costh*m2 - 389*costh^2*m2 + 3144*costh^3*m2 - 
    171*costh^4*m2 - 475*m2*nc^2 - 5616*costh*m2*nc^2 + 389*costh^2*m2*nc^2 - 
    3144*costh^3*m2*nc^2 + 171*costh^4*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(7*m2 - 338*costh*m2 - 35*costh^2*m2 + 48*costh^3*m2 - 
    8*costh^4*m2 - 7*m2*nc^2 + 338*costh*m2*nc^2 + 35*costh^2*m2*nc^2 - 
    48*costh^3*m2*nc^2 + 8*costh^4*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/9)*(-278*m2 - 14034*costh*m2 - 2321*costh^2*m2 - 8400*costh^3*m2 - 
    2901*costh^4*m2 + 278*m2*nc^2 + 14034*costh*m2*nc^2 + 
    2321*costh^2*m2*nc^2 + 8400*costh^3*m2*nc^2 + 2901*costh^4*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/3)*(183*m2 - 80*costh*m2 + 408*costh^2*m2 + 80*costh^3*m2 - 
    272*costh^4*m2 - 183*m2*nc^2 + 80*costh*m2*nc^2 - 408*costh^2*m2*nc^2 - 
    80*costh^3*m2*nc^2 + 272*costh^4*m2*nc^2)*MB[2, 1, -1, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(-59*m2 - 646*costh*m2 - 140*costh^2*m2 - 320*costh^3*m2 - 
    21*costh^4*m2 + 59*m2*nc^2 + 646*costh*m2*nc^2 + 140*costh^2*m2*nc^2 + 
    320*costh^3*m2*nc^2 + 21*costh^4*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(307*m2 + 1366*costh*m2 - 443*costh^2*m2 + 1216*costh^3*m2 - 
    400*costh^4*m2 - 307*m2*nc^2 - 1366*costh*m2*nc^2 + 443*costh^2*m2*nc^2 - 
    1216*costh^3*m2*nc^2 + 400*costh^4*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/9)*(1372*m2 - 1104*costh*m2 - 671*costh^2*m2 - 768*costh^3*m2 - 
    2901*costh^4*m2 - 1372*m2*nc^2 + 1104*costh*m2*nc^2 + 
    671*costh^2*m2*nc^2 + 768*costh^3*m2*nc^2 + 2901*costh^4*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/9)*(1048*m2 + 858*costh*m2 + 1147*costh^2*m2 + 48*costh^3*m2 - 
    846*costh^4*m2 - 1048*m2*nc^2 - 858*costh*m2*nc^2 - 
    1147*costh^2*m2*nc^2 - 48*costh^3*m2*nc^2 + 846*costh^4*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-27*m2 + 48*costh*m2 - 355*costh^2*m2 - 328*costh^4*m2 + 
    27*m2*nc^2 - 48*costh*m2*nc^2 + 355*costh^2*m2*nc^2 + 
    328*costh^4*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(9*m2 - 140*costh*m2 + costh^2*m2 - 8*costh^4*m2 - 9*m2*nc^2 + 
    140*costh*m2*nc^2 - costh^2*m2*nc^2 + 8*costh^4*m2*nc^2)*
   MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(-49*m2 - 40*costh*m2 - 473*costh^2*m2 - 424*costh^4*m2 + 
    49*m2*nc^2 + 40*costh*m2*nc^2 + 473*costh^2*m2*nc^2 + 
    424*costh^4*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-83*m2 - 32*costh*m2 - 219*costh^2*m2 - 136*costh^4*m2 + 
    83*m2*nc^2 + 32*costh*m2*nc^2 + 219*costh^2*m2*nc^2 + 
    136*costh^4*m2*nc^2)*MB[2, 2, 1, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/3)*(-24*m2 + 147*costh*m2 - 217*costh^2*m2 - 12*costh^3*m2 + 
    24*m2*nc^2 - 147*costh*m2*nc^2 + 217*costh^2*m2*nc^2 + 
    12*costh^3*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/((1 + costh)*nc) - 
 ((16*I)*(70*m2 + 26*costh*m2 + 155*costh^2*m2 - 14*costh^3*m2 - 70*m2*nc^2 - 
    26*costh*m2*nc^2 - 155*costh^2*m2*nc^2 + 14*costh^3*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/nc - 
 (((16*I)/3)*(24*m2 + 407*costh*m2 - 187*costh^2*m2 - 12*costh^3*m2 - 
    24*m2*nc^2 - 407*costh*m2*nc^2 + 187*costh^2*m2*nc^2 + 
    12*costh^3*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)*nc) - 
 (16*((-1898*I)*m2 + (11031*I)*costh*m2 - (1133*I)*costh^2*m2 + 
    (5229*I)*costh^3*m2 - (4329*I)*costh^4*m2 + (252*I)*costh^5*m2 + 
    (1898*I)*m2*nc^2 - (11031*I)*costh*m2*nc^2 + (1133*I)*costh^2*m2*nc^2 - 
    (5229*I)*costh^3*m2*nc^2 + (4329*I)*costh^4*m2*nc^2 - 
    (252*I)*costh^5*m2*nc^2 - 108*m2*Pi + 540*costh*m2*Pi - 
    432*costh^3*m2*Pi + 108*costh^4*m2*Pi - 108*costh^5*m2*Pi + 
    108*m2*nc^2*Pi - 540*costh*m2*nc^2*Pi + 432*costh^3*m2*nc^2*Pi - 
    108*costh^4*m2*nc^2*Pi + 108*costh^5*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(27*(-1 + costh)*(1 + costh)*nc) - 
 (16*((-1898*I)*m2 + (7737*I)*costh*m2 - (1457*I)*costh^2*m2 + 
    (3807*I)*costh^3*m2 - (2709*I)*costh^4*m2 - (504*I)*costh^5*m2 + 
    (1898*I)*m2*nc^2 - (7737*I)*costh*m2*nc^2 + (1457*I)*costh^2*m2*nc^2 - 
    (3807*I)*costh^3*m2*nc^2 + (2709*I)*costh^4*m2*nc^2 + 
    (504*I)*costh^5*m2*nc^2 - 108*m2*Pi + 540*costh*m2*Pi - 
    432*costh^3*m2*Pi + 108*costh^4*m2*Pi - 108*costh^5*m2*Pi + 
    108*m2*nc^2*Pi - 540*costh*m2*nc^2*Pi + 432*costh^3*m2*nc^2*Pi - 
    108*costh^4*m2*nc^2*Pi + 108*costh^5*m2*nc^2*Pi)*
   PolyLog[2, (1 + costh)/2])/(27*(-1 + costh)*(1 + costh)*nc) + 
 (((16*I)/3)*(-210*m2 - 314*costh*m2 - 285*costh^2*m2 - 42*costh^3*m2 + 
    210*m2*nc^2 + 314*costh*m2*nc^2 + 285*costh^2*m2*nc^2 + 
    42*costh^3*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((16*I)*(-975*m2 + 1008*costh*m2 - 7799*costh^2*m2 - 6824*costh^4*m2 + 
    975*m2*nc^2 - 1008*costh*m2*nc^2 + 7799*costh^2*m2*nc^2 + 
    6824*costh^4*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((-1479360*I)*m2 + (2958720*I)*costh^2*m2 - (1479360*I)*costh^4*m2 + 
   (4550400*I)*m2*nc^2 - (9100800*I)*costh^2*m2*nc^2 + 
   (4550400*I)*costh^4*m2*nc^2 + 217440*m2*Pi - 434880*costh^2*m2*Pi + 
   217440*costh^4*m2*Pi - 1489680*m2*nc^2*Pi + 3276000*costh^2*m2*nc^2*Pi - 
   1786320*costh^4*m2*nc^2*Pi - 43200*Lb*m2*nc^2*Pi - 
   155520*costh^2*Lb*m2*nc^2*Pi + 198720*costh^4*Lb*m2*nc^2*Pi + 
   (20800*I)*m2*Pi^2 + (492720*I)*costh*m2*Pi^2 + (87760*I)*costh^2*m2*Pi^2 + 
   (37440*I)*costh^3*m2*Pi^2 - (267600*I)*costh^4*m2*Pi^2 - 
   (5040*I)*costh^5*m2*Pi^2 - (273040*I)*m2*nc^2*Pi^2 - 
   (492720*I)*costh*m2*nc^2*Pi^2 + (477200*I)*costh^2*m2*nc^2*Pi^2 - 
   (37440*I)*costh^3*m2*nc^2*Pi^2 - (45120*I)*costh^4*m2*nc^2*Pi^2 + 
   (5040*I)*costh^5*m2*nc^2*Pi^2 - 13680*m2*Pi^3 + 21600*costh*m2*Pi^3 + 
   18720*costh^2*m2*Pi^3 - 17280*costh^3*m2*Pi^3 - 5040*costh^4*m2*Pi^3 - 
   4320*costh^5*m2*Pi^3 + 10800*m2*nc^2*Pi^3 - 21600*costh*m2*nc^2*Pi^3 - 
   12960*costh^2*m2*nc^2*Pi^3 + 17280*costh^3*m2*nc^2*Pi^3 + 
   2160*costh^4*m2*nc^2*Pi^3 + 4320*costh^5*m2*nc^2*Pi^3 + 
   (75510*I)*m2*Pi^4 - (34560*I)*costh*m2*Pi^4 + (625446*I)*costh^2*m2*Pi^4 + 
   (549936*I)*costh^4*m2*Pi^4 - (75510*I)*m2*nc^2*Pi^4 + 
   (34560*I)*costh*m2*nc^2*Pi^4 - (625446*I)*costh^2*m2*nc^2*Pi^4 - 
   (549936*I)*costh^4*m2*nc^2*Pi^4 + (2282040*I)*m2*Zeta[3] - 
   (2609550*I)*costh*m2*Zeta[3] - (6052455*I)*costh^2*m2*Zeta[3] - 
   (1252800*I)*costh^3*m2*Zeta[3] - (4030290*I)*costh^4*m2*Zeta[3] - 
   (859320*I)*m2*nc^2*Zeta[3] + (2609550*I)*costh*m2*nc^2*Zeta[3] + 
   (3207015*I)*costh^2*m2*nc^2*Zeta[3] + (1252800*I)*costh^3*m2*nc^2*
    Zeta[3] + (5453010*I)*costh^4*m2*nc^2*Zeta[3])/
  (405*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((512*I)/3)*(-21*m2 - 62*costh*m2 - 39*costh^2*m2 + 21*m2*nc^2 + 
      62*costh*m2*nc^2 + 39*costh^2*m2*nc^2)*Log[4])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (16*((-1682*I)*m2 + (9492*I)*costh*m2 + (2143*I)*costh^2*m2 + 
      (3384*I)*costh^3*m2 - (4437*I)*costh^4*m2 + (252*I)*costh^5*m2 + 
      (1682*I)*m2*nc^2 - (9492*I)*costh*m2*nc^2 - (2143*I)*costh^2*m2*nc^2 - 
      (3384*I)*costh^3*m2*nc^2 + (4437*I)*costh^4*m2*nc^2 - 
      (252*I)*costh^5*m2*nc^2 - 108*m2*Pi + 540*costh*m2*Pi - 
      432*costh^3*m2*Pi + 108*costh^4*m2*Pi - 108*costh^5*m2*Pi + 
      108*m2*nc^2*Pi - 540*costh*m2*nc^2*Pi + 432*costh^3*m2*nc^2*Pi - 
      108*costh^4*m2*nc^2*Pi + 108*costh^5*m2*nc^2*Pi)*Log[1 + costh])/
    (27*(-1 + costh)*(1 + costh)*nc) + Log[1 - costh]*
    ((16*((-1682*I)*m2 + (11616*I)*costh*m2 + (523*I)*costh^2*m2 + 
        (2016*I)*costh^3*m2 - (2817*I)*costh^4*m2 - (504*I)*costh^5*m2 + 
        (1682*I)*m2*nc^2 - (11616*I)*costh*m2*nc^2 - (523*I)*costh^2*m2*
         nc^2 - (2016*I)*costh^3*m2*nc^2 + (2817*I)*costh^4*m2*nc^2 + 
        (504*I)*costh^5*m2*nc^2 - 108*m2*Pi + 540*costh*m2*Pi - 
        432*costh^3*m2*Pi + 108*costh^4*m2*Pi - 108*costh^5*m2*Pi + 
        108*m2*nc^2*Pi - 540*costh*m2*nc^2*Pi + 432*costh^3*m2*nc^2*Pi - 
        108*costh^4*m2*nc^2*Pi + 108*costh^5*m2*nc^2*Pi))/
      (27*(-1 + costh)*(1 + costh)*nc) + 
     (((128*I)/3)*(11*m2 - 206*costh*m2 - 10*costh^2*m2 - 190*costh^3*m2 - 
        costh^4*m2 - 4*costh^5*m2 - 11*m2*nc^2 + 206*costh*m2*nc^2 + 
        10*costh^2*m2*nc^2 + 190*costh^3*m2*nc^2 + costh^4*m2*nc^2 + 
        4*costh^5*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) + 
   ((5632*I)/3)*(-(m2*nc) + costh^2*m2*nc)*Log[m2] - 
   ((5632*I)/3)*(-(m2*nc) + costh^2*m2*nc)*Log[mu2] + 
   (((128*I)/3)*(11*m2 - 206*costh*m2 - 10*costh^2*m2 - 190*costh^3*m2 - 
      costh^4*m2 - 4*costh^5*m2 - 11*m2*nc^2 + 206*costh*m2*nc^2 + 
      10*costh^2*m2*nc^2 + 190*costh^3*m2*nc^2 + costh^4*m2*nc^2 + 
      4*costh^5*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (((128*I)/3)*(11*m2 - 206*costh*m2 - 10*costh^2*m2 - 190*costh^3*m2 - 
      costh^4*m2 - 4*costh^5*m2 - 11*m2*nc^2 + 206*costh*m2*nc^2 + 
      10*costh^2*m2*nc^2 + 190*costh^3*m2*nc^2 + costh^4*m2*nc^2 + 
      4*costh^5*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (2*((-274112*I)*m2 - (336384*I)*costh*m2 - (793280*I)*costh^2*m2 + 
      (27648*I)*costh^3*m2 - (21248*I)*costh^4*m2 + (343296*I)*Lb*m2 + 
      (465408*I)*costh*Lb*m2 + (714240*I)*costh^2*Lb*m2 - 
      (32256*I)*costh^3*Lb*m2 + (2304*I)*costh^4*Lb*m2 + (227264*I)*m2*nc^2 + 
      (336384*I)*costh*m2*nc^2 + (886976*I)*costh^2*m2*nc^2 - 
      (27648*I)*costh^3*m2*nc^2 - (25600*I)*costh^4*m2*nc^2 - 
      (343296*I)*Lb*m2*nc^2 - (465408*I)*costh*Lb*m2*nc^2 - 
      (714240*I)*costh^2*Lb*m2*nc^2 + (32256*I)*costh^3*Lb*m2*nc^2 - 
      (2304*I)*costh^4*Lb*m2*nc^2 + 2688*m2*Pi - 5376*costh^2*m2*Pi + 
      2688*costh^4*m2*Pi + 2976*m2*nc^2*Pi - 9984*costh^2*m2*nc^2*Pi + 
      7008*costh^4*m2*nc^2*Pi - (22717*I)*m2*Pi^2 - (57780*I)*costh*m2*Pi^2 + 
      (26405*I)*costh^2*m2*Pi^2 - (40056*I)*costh^3*m2*Pi^2 + 
      (32757*I)*costh^4*m2*Pi^2 + (384*I)*costh^5*m2*Pi^2 + 
      (22525*I)*m2*nc^2*Pi^2 + (57780*I)*costh*m2*nc^2*Pi^2 - 
      (26021*I)*costh^2*m2*nc^2*Pi^2 + (40056*I)*costh^3*m2*nc^2*Pi^2 - 
      (32949*I)*costh^4*m2*nc^2*Pi^2 - (384*I)*costh^5*m2*nc^2*Pi^2 - 
      (151200*I)*m2*Zeta[3] - (125280*I)*costh*m2*Zeta[3] - 
      (1423008*I)*costh^2*m2*Zeta[3] - (1271808*I)*costh^4*m2*Zeta[3] + 
      (151200*I)*m2*nc^2*Zeta[3] + (125280*I)*costh*m2*nc^2*Zeta[3] + 
      (1423008*I)*costh^2*m2*nc^2*Zeta[3] + (1271808*I)*costh^4*m2*nc^2*
       Zeta[3]))/(27*(-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_3.wl <==
((-1/108*I)*(263088*m2 - 45824*costh*m2 + 1656858*costh^2*m2 - 
    31392*costh^3*m2 + 1341997*costh^4*m2 - 10872*costh^5*m2 - 
    477*costh^6*m2 - 263088*m2*nc^2 + 45824*costh*m2*nc^2 - 
    1656858*costh^2*m2*nc^2 + 31392*costh^3*m2*nc^2 - 
    1341997*costh^4*m2*nc^2 + 10872*costh^5*m2*nc^2 + 477*costh^6*m2*nc^2)*
   Log[2]^3)/((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/3)*(-181*m2 + 140*costh*m2 - 181*costh^2*m2 - 2436*costh^3*m2 - 
    3248*costh^5*m2 + 181*m2*nc^2 - 140*costh*m2*nc^2 + 181*costh^2*m2*nc^2 + 
    2436*costh^3*m2*nc^2 + 3248*costh^5*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((64*I)/9)*(479*m2 + 4116*costh*m2 + 671*costh^2*m2 + 2160*costh^3*m2 - 
    276*costh^4*m2 - 479*m2*nc^2 - 4116*costh*m2*nc^2 - 671*costh^2*m2*nc^2 - 
    2160*costh^3*m2*nc^2 + 276*costh^4*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((2*I)/9)*(-3338*m2 - 11031*costh*m2 - 12592*costh^2*m2 - 
    11589*costh^3*m2 - 1286*costh^4*m2 + 3338*m2*nc^2 + 11031*costh*m2*nc^2 + 
    12592*costh^2*m2*nc^2 + 11589*costh^3*m2*nc^2 + 1286*costh^4*m2*nc^2)*
   Log[1 - costh]^2)/nc + 
 (((-28101*I)*m2 - (300208*I)*costh*m2 - (354963*I)*costh^2*m2 + 
    (286272*I)*costh^3*m2 + (68037*I)*costh^4*m2 + (202608*I)*costh^5*m2 + 
    (25395*I)*costh^6*m2 + (28101*I)*m2*nc^2 + (300208*I)*costh*m2*nc^2 + 
    (354963*I)*costh^2*m2*nc^2 - (286272*I)*costh^3*m2*nc^2 - 
    (68037*I)*costh^4*m2*nc^2 - (202608*I)*costh^5*m2*nc^2 - 
    (25395*I)*costh^6*m2*nc^2 + 3240*m2*Pi + 216*costh^2*m2*Pi - 
    3240*costh^4*m2*Pi - 216*costh^6*m2*Pi - 3240*m2*nc^2*Pi - 
    216*costh^2*m2*nc^2*Pi + 3240*costh^4*m2*nc^2*Pi + 
    216*costh^6*m2*nc^2*Pi)*Log[1 - costh]*Log[1 + costh])/
  (27*(-1 + costh)*(1 + costh)*nc) + 
 (((2*I)/9)*(-3338*m2 - 8445*costh*m2 - 4816*costh^2*m2 - 4215*costh^3*m2 - 
    1286*costh^4*m2 + 3338*m2*nc^2 + 8445*costh*m2*nc^2 + 
    4816*costh^2*m2*nc^2 + 4215*costh^3*m2*nc^2 + 1286*costh^4*m2*nc^2)*
   Log[1 + costh]^2)/nc + 
 Log[4]*((((-64*I)/27)*(1705*m2 - 16104*costh*m2 + 5107*costh^2*m2 - 
      14040*costh^3*m2 + 1206*costh^4*m2 + 2838*Lb*m2 + 24192*costh*Lb*m2 + 
      4062*costh^2*Lb*m2 + 13968*costh^3*Lb*m2 - 1620*costh^4*Lb*m2 - 
      504*costh^5*Lb*m2 - 36*costh^6*Lb*m2 - 1705*m2*nc^2 + 
      16104*costh*m2*nc^2 - 5107*costh^2*m2*nc^2 + 14040*costh^3*m2*nc^2 - 
      1206*costh^4*m2*nc^2 - 2838*Lb*m2*nc^2 - 24192*costh*Lb*m2*nc^2 - 
      4062*costh^2*Lb*m2*nc^2 - 13968*costh^3*Lb*m2*nc^2 + 
      1620*costh^4*Lb*m2*nc^2 + 504*costh^5*Lb*m2*nc^2 + 
      36*costh^6*Lb*m2*nc^2 - 363*m2*Pi^2 - 882*costh*m2*Pi^2 - 
      2613*costh^2*m2*Pi^2 - 2160*costh^4*m2*Pi^2 + 363*m2*nc^2*Pi^2 + 
      882*costh*m2*nc^2*Pi^2 + 2613*costh^2*m2*nc^2*Pi^2 + 
      2160*costh^4*m2*nc^2*Pi^2))/((-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/3)*(m2 + 14*costh*m2 - 14*costh^3*m2 - costh^4*m2 - m2*nc^2 - 
      14*costh*m2*nc^2 + 14*costh^3*m2*nc^2 + costh^4*m2*nc^2)*
     Log[1 - costh])/nc - (((128*I)/3)*(m2 + 14*costh*m2 - 14*costh^3*m2 - 
      costh^4*m2 - m2*nc^2 - 14*costh*m2*nc^2 + 14*costh^3*m2*nc^2 + 
      costh^4*m2*nc^2)*Log[1 + costh])/nc) + 
 Log[2]^2*(((675507*I)*m2 + (3715016*I)*costh*m2 + (529653*I)*costh^2*m2 + 
     (2715696*I)*costh^3*m2 - (228339*I)*costh^4*m2 + (43272*I)*costh^5*m2 + 
     (5355*I)*costh^6*m2 - (675507*I)*m2*nc^2 - (3715016*I)*costh*m2*nc^2 - 
     (529653*I)*costh^2*m2*nc^2 - (2715696*I)*costh^3*m2*nc^2 + 
     (228339*I)*costh^4*m2*nc^2 - (43272*I)*costh^5*m2*nc^2 - 
     (5355*I)*costh^6*m2*nc^2 + 3240*m2*Pi + 216*costh^2*m2*Pi - 
     3240*costh^4*m2*Pi - 216*costh^6*m2*Pi - 3240*m2*nc^2*Pi - 
     216*costh^2*m2*nc^2*Pi + 3240*costh^4*m2*nc^2*Pi + 
     216*costh^6*m2*nc^2*Pi + (13284*I)*m2*Pi^2 - (38880*I)*costh*m2*Pi^2 + 
     (13284*I)*costh^2*m2*Pi^2 + (173232*I)*costh^3*m2*Pi^2 + 
     (230976*I)*costh^5*m2*Pi^2 - (13284*I)*m2*nc^2*Pi^2 + 
     (38880*I)*costh*m2*nc^2*Pi^2 - (13284*I)*costh^2*m2*nc^2*Pi^2 - 
     (173232*I)*costh^3*m2*nc^2*Pi^2 - (230976*I)*costh^5*m2*nc^2*Pi^2)/
    (27*(-1 + costh)*(1 + costh)*nc) - 
   (((256*I)/3)*(-27*m2 - 189*costh^2*m2 - 146*costh^4*m2 + 27*m2*nc^2 + 
      189*costh^2*m2*nc^2 + 146*costh^4*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc) - 
   (((256*I)/3)*(-27*m2 - 189*costh^2*m2 - 146*costh^4*m2 + 27*m2*nc^2 + 
      189*costh^2*m2*nc^2 + 146*costh^4*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh)*nc)) - 
 (((32*I)/3)*(-359*m2 + 56*costh*m2 - 1809*costh^2*m2 - 1392*costh^4*m2 + 
    359*m2*nc^2 - 56*costh*m2*nc^2 + 1809*costh^2*m2*nc^2 + 
    1392*costh^4*m2*nc^2)*MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)*nc) + 
 ((I/18)*(-3930*m2 + 30128*costh*m2 - 150096*costh^2*m2 + 21600*costh^3*m2 - 
    117539*costh^4*m2 + 4104*costh^5*m2 - 141*costh^6*m2 + 3930*m2*nc^2 - 
    30128*costh*m2*nc^2 + 150096*costh^2*m2*nc^2 - 21600*costh^3*m2*nc^2 + 
    117539*costh^4*m2*nc^2 - 4104*costh^5*m2*nc^2 + 141*costh^6*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/3)*(645*m2 - 6289*costh*m2 + 11*costh^2*m2 - 96*costh^3*m2 - 
    461*costh^4*m2 - 3*costh^6*m2 - 645*m2*nc^2 + 6289*costh*m2*nc^2 - 
    11*costh^2*m2*nc^2 + 96*costh^3*m2*nc^2 + 461*costh^4*m2*nc^2 + 
    3*costh^6*m2*nc^2)*MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/9)*(-5217*m2 + 6848*costh*m2 - 43386*costh^2*m2 - 2016*costh^3*m2 - 
    34395*costh^4*m2 - 11664*costh^5*m2 - 138*costh^6*m2 + 5217*m2*nc^2 - 
    6848*costh*m2*nc^2 + 43386*costh^2*m2*nc^2 + 2016*costh^3*m2*nc^2 + 
    34395*costh^4*m2*nc^2 + 11664*costh^5*m2*nc^2 + 138*costh^6*m2*nc^2)*
   MB[2, 1, -1, -1])/((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/3)*(49*m2 + 2928*costh*m2 + 1334*costh^2*m2 - 576*costh^3*m2 + 
    31*costh^4*m2 - 2352*costh^5*m2 - 14*costh^6*m2 - 49*m2*nc^2 - 
    2928*costh*m2*nc^2 - 1334*costh^2*m2*nc^2 + 576*costh^3*m2*nc^2 - 
    31*costh^4*m2*nc^2 + 2352*costh^5*m2*nc^2 + 14*costh^6*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 ((I/9)*(5163*m2 - 7848*costh*m2 - 117531*costh^2*m2 - 4896*costh^3*m2 - 
    60539*costh^4*m2 - 3384*costh^5*m2 - 309*costh^6*m2 - 5163*m2*nc^2 + 
    7848*costh*m2*nc^2 + 117531*costh^2*m2*nc^2 + 4896*costh^3*m2*nc^2 + 
    60539*costh^4*m2*nc^2 + 3384*costh^5*m2*nc^2 + 309*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 (((2*I)/9)*(11001*m2 + 66738*costh*m2 + 66039*costh^2*m2 - 9792*costh^3*m2 + 
    53767*costh^4*m2 - 14616*costh^5*m2 - 87*costh^6*m2 - 11001*m2*nc^2 - 
    66738*costh*m2*nc^2 - 66039*costh^2*m2*nc^2 + 9792*costh^3*m2*nc^2 - 
    53767*costh^4*m2*nc^2 + 14616*costh^5*m2*nc^2 + 87*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/9)*(171*m2 + 10208*costh*m2 - 6198*costh^2*m2 - 2016*costh^3*m2 - 
    3867*costh^4*m2 - 11664*costh^5*m2 - 138*costh^6*m2 - 171*m2*nc^2 - 
    10208*costh*m2*nc^2 + 6198*costh^2*m2*nc^2 + 2016*costh^3*m2*nc^2 + 
    3867*costh^4*m2*nc^2 + 11664*costh^5*m2*nc^2 + 138*costh^6*m2*nc^2)*
   MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)*nc) - 
 ((I/18)*(8637*m2 - 30280*costh*m2 - 43035*costh^2*m2 - 19152*costh^3*m2 - 
    23612*costh^4*m2 + 13896*costh^5*m2 - 132*costh^6*m2 - 8637*m2*nc^2 + 
    30280*costh*m2*nc^2 + 43035*costh^2*m2*nc^2 + 19152*costh^3*m2*nc^2 + 
    23612*costh^4*m2*nc^2 - 13896*costh^5*m2*nc^2 + 132*costh^6*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-69*m2 + 80*costh*m2 - 69*costh^2*m2 - 492*costh^3*m2 - 
    656*costh^5*m2 + 69*m2*nc^2 - 80*costh*m2*nc^2 + 69*costh^2*m2*nc^2 + 
    492*costh^3*m2*nc^2 + 656*costh^5*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((128*I)*(39*costh*m2 - 6*costh^3*m2 - 8*costh^5*m2 - 39*costh*m2*nc^2 + 
    6*costh^3*m2*nc^2 + 8*costh^5*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((128*I)*(-25*m2 + 45*costh*m2 - 25*costh^2*m2 - 318*costh^3*m2 - 
    424*costh^5*m2 + 25*m2*nc^2 - 45*costh*m2*nc^2 + 25*costh^2*m2*nc^2 + 
    318*costh^3*m2*nc^2 + 424*costh^5*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(7*m2 + 136*costh*m2 + 7*costh^2*m2 - 204*costh^3*m2 - 
    272*costh^5*m2 - 7*m2*nc^2 - 136*costh*m2*nc^2 - 7*costh^2*m2*nc^2 + 
    204*costh^3*m2*nc^2 + 272*costh^5*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((32*I)/3)*(-51*m2 + 290*costh*m2 + 312*costh^2*m2 + 324*costh^3*m2 - 
    38*costh^4*m2 + 51*m2*nc^2 - 290*costh*m2*nc^2 - 312*costh^2*m2*nc^2 - 
    324*costh^3*m2*nc^2 + 38*costh^4*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/
  ((1 + costh)*nc) + (((4*I)/9)*(-3338*m2 - 11031*costh*m2 - 
    12592*costh^2*m2 - 11589*costh^3*m2 - 1286*costh^4*m2 + 3338*m2*nc^2 + 
    11031*costh*m2*nc^2 + 12592*costh^2*m2*nc^2 + 11589*costh^3*m2*nc^2 + 
    1286*costh^4*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/nc - 
 (((32*I)/3)*(-51*m2 + 542*costh*m2 - 432*costh^2*m2 - 320*costh^3*m2 - 
    38*costh^4*m2 + 51*m2*nc^2 - 542*costh*m2*nc^2 + 432*costh^2*m2*nc^2 + 
    320*costh^3*m2*nc^2 + 38*costh^4*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/
  ((-1 + costh)*nc) + (((-2733*I)*m2 - (100660*I)*costh*m2 - 
    (330891*I)*costh^2*m2 + (238968*I)*costh^3*m2 - (78579*I)*costh^4*m2 + 
    (162972*I)*costh^5*m2 + (9963*I)*costh^6*m2 + (2733*I)*m2*nc^2 + 
    (100660*I)*costh*m2*nc^2 + (330891*I)*costh^2*m2*nc^2 - 
    (238968*I)*costh^3*m2*nc^2 + (78579*I)*costh^4*m2*nc^2 - 
    (162972*I)*costh^5*m2*nc^2 - (9963*I)*costh^6*m2*nc^2 + 3240*m2*Pi + 
    216*costh^2*m2*Pi - 3240*costh^4*m2*Pi - 216*costh^6*m2*Pi - 
    3240*m2*nc^2*Pi - 216*costh^2*m2*nc^2*Pi + 3240*costh^4*m2*nc^2*Pi + 
    216*costh^6*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (27*(-1 + costh)*(1 + costh)*nc) + 
 (((-2733*I)*m2 - (26428*I)*costh*m2 - (212235*I)*costh^2*m2 + 
    (76392*I)*costh^3*m2 - (170739*I)*costh^4*m2 + (52596*I)*costh^5*m2 + 
    (9963*I)*costh^6*m2 + (2733*I)*m2*nc^2 + (26428*I)*costh*m2*nc^2 + 
    (212235*I)*costh^2*m2*nc^2 - (76392*I)*costh^3*m2*nc^2 + 
    (170739*I)*costh^4*m2*nc^2 - (52596*I)*costh^5*m2*nc^2 - 
    (9963*I)*costh^6*m2*nc^2 + 3240*m2*Pi + 216*costh^2*m2*Pi - 
    3240*costh^4*m2*Pi - 216*costh^6*m2*Pi - 3240*m2*nc^2*Pi - 
    216*costh^2*m2*nc^2*Pi + 3240*costh^4*m2*nc^2*Pi + 
    216*costh^6*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (27*(-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/9)*(-3338*m2 - 8445*costh*m2 - 4816*costh^2*m2 - 4215*costh^3*m2 - 
    1286*costh^4*m2 + 3338*m2*nc^2 + 8445*costh*m2*nc^2 + 
    4816*costh^2*m2*nc^2 + 4215*costh^3*m2*nc^2 + 1286*costh^4*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((16*I)*(-793*m2 + 640*costh*m2 - 793*costh^2*m2 - 10236*costh^3*m2 - 
    13648*costh^5*m2 + 793*m2*nc^2 - 640*costh*m2*nc^2 + 
    793*costh^2*m2*nc^2 + 10236*costh^3*m2*nc^2 + 13648*costh^5*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((1124040*I)*m2*Pi^2 + (12008320*I)*costh*m2*Pi^2 + 
   (14198520*I)*costh^2*m2*Pi^2 - (11450880*I)*costh^3*m2*Pi^2 - 
   (2721480*I)*costh^4*m2*Pi^2 - (8104320*I)*costh^5*m2*Pi^2 - 
   (1015800*I)*costh^6*m2*Pi^2 - (1124040*I)*m2*nc^2*Pi^2 - 
   (12008320*I)*costh*m2*nc^2*Pi^2 - (14198520*I)*costh^2*m2*nc^2*Pi^2 + 
   (11450880*I)*costh^3*m2*nc^2*Pi^2 + (2721480*I)*costh^4*m2*nc^2*Pi^2 + 
   (8104320*I)*costh^5*m2*nc^2*Pi^2 + (1015800*I)*costh^6*m2*nc^2*Pi^2 - 
   129600*m2*Pi^3 - 8640*costh^2*m2*Pi^3 + 129600*costh^4*m2*Pi^3 + 
   8640*costh^6*m2*Pi^3 + 129600*m2*nc^2*Pi^3 + 8640*costh^2*m2*nc^2*Pi^3 - 
   129600*costh^4*m2*nc^2*Pi^3 - 8640*costh^6*m2*nc^2*Pi^3 + 
   (1017792*I)*m2*Pi^4 - (1245888*I)*costh*m2*Pi^4 + 
   (1017792*I)*costh^2*m2*Pi^4 + (13198464*I)*costh^3*m2*Pi^4 + 
   (17597952*I)*costh^5*m2*Pi^4 - (1017792*I)*m2*nc^2*Pi^4 + 
   (1245888*I)*costh*m2*nc^2*Pi^4 - (1017792*I)*costh^2*m2*nc^2*Pi^4 - 
   (13198464*I)*costh^3*m2*nc^2*Pi^4 - (17597952*I)*costh^5*m2*nc^2*Pi^4 + 
   (7055505*I)*m2*Zeta[3] + (158306400*I)*costh*m2*Zeta[3] - 
   (109261575*I)*costh^2*m2*Zeta[3] - (27883440*I)*costh^3*m2*Zeta[3] - 
   (43964100*I)*costh^4*m2*Zeta[3] - (122384520*I)*costh^5*m2*Zeta[3] - 
   (1635660*I)*costh^6*m2*Zeta[3] - (7055505*I)*m2*nc^2*Zeta[3] - 
   (158306400*I)*costh*m2*nc^2*Zeta[3] + (109261575*I)*costh^2*m2*nc^2*
    Zeta[3] + (27883440*I)*costh^3*m2*nc^2*Zeta[3] + 
   (43964100*I)*costh^4*m2*nc^2*Zeta[3] + (122384520*I)*costh^5*m2*nc^2*
    Zeta[3] + (1635660*I)*costh^6*m2*nc^2*Zeta[3])/
  (6480*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((-128*I)/9)*(385*m2 + 960*costh*m2 + 397*costh^2*m2 + 
      1032*costh^3*m2 + 6*costh^4*m2 - 84*costh^5*m2 - 6*costh^6*m2 - 
      385*m2*nc^2 - 960*costh*m2*nc^2 - 397*costh^2*m2*nc^2 - 
      1032*costh^3*m2*nc^2 - 6*costh^4*m2*nc^2 + 84*costh^5*m2*nc^2 + 
      6*costh^6*m2*nc^2)*Log[4])/((-1 + costh)*(1 + costh)*nc) + 
   (((-14259*I)*m2 + (166612*I)*costh*m2 + (339531*I)*costh^2*m2 - 
      (171000*I)*costh^3*m2 - (23373*I)*costh^4*m2 - (184284*I)*costh^5*m2 - 
      (12267*I)*costh^6*m2 + (14259*I)*m2*nc^2 - (166612*I)*costh*m2*nc^2 - 
      (339531*I)*costh^2*m2*nc^2 + (171000*I)*costh^3*m2*nc^2 + 
      (23373*I)*costh^4*m2*nc^2 + (184284*I)*costh^5*m2*nc^2 + 
      (12267*I)*costh^6*m2*nc^2 - 3240*m2*Pi - 216*costh^2*m2*Pi + 
      3240*costh^4*m2*Pi + 216*costh^6*m2*Pi + 3240*m2*nc^2*Pi + 
      216*costh^2*m2*nc^2*Pi - 3240*costh^4*m2*nc^2*Pi - 
      216*costh^6*m2*nc^2*Pi)*Log[1 + costh])/(27*(-1 + costh)*(1 + costh)*
     nc) + Log[1 - costh]*(((-14259*I)*m2 + (135580*I)*costh*m2 + 
       (246219*I)*costh^2*m2 - (228456*I)*costh^3*m2 + (69939*I)*costh^4*m2 - 
       (95796*I)*costh^5*m2 - (12267*I)*costh^6*m2 + (14259*I)*m2*nc^2 - 
       (135580*I)*costh*m2*nc^2 - (246219*I)*costh^2*m2*nc^2 + 
       (228456*I)*costh^3*m2*nc^2 - (69939*I)*costh^4*m2*nc^2 + 
       (95796*I)*costh^5*m2*nc^2 + (12267*I)*costh^6*m2*nc^2 - 3240*m2*Pi - 
       216*costh^2*m2*Pi + 3240*costh^4*m2*Pi + 216*costh^6*m2*Pi + 
       3240*m2*nc^2*Pi + 216*costh^2*m2*nc^2*Pi - 3240*costh^4*m2*nc^2*Pi - 
       216*costh^6*m2*nc^2*Pi)/(27*(-1 + costh)*(1 + costh)*nc) + 
     (((256*I)/3)*(-27*m2 - 189*costh^2*m2 - 146*costh^4*m2 + 27*m2*nc^2 + 
        189*costh^2*m2*nc^2 + 146*costh^4*m2*nc^2)*Log[1 + costh])/
      ((-1 + costh)*(1 + costh)*nc)) + 
   (((256*I)/3)*(-27*m2 - 189*costh^2*m2 - 146*costh^4*m2 + 27*m2*nc^2 + 
      189*costh^2*m2*nc^2 + 146*costh^4*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (((256*I)/3)*(-27*m2 - 189*costh^2*m2 - 146*costh^4*m2 + 27*m2*nc^2 + 
      189*costh^2*m2*nc^2 + 146*costh^4*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) - 
   ((I/216)*(-1745920*m2 + 16490496*costh*m2 - 5229568*costh^2*m2 + 
      14376960*costh^3*m2 - 1234944*costh^4*m2 - 2906112*Lb*m2 - 
      24772608*costh*Lb*m2 - 4159488*costh^2*Lb*m2 - 14303232*costh^3*Lb*m2 + 
      1658880*costh^4*Lb*m2 + 516096*costh^5*Lb*m2 + 36864*costh^6*Lb*m2 + 
      1745920*m2*nc^2 - 16490496*costh*m2*nc^2 + 5229568*costh^2*m2*nc^2 - 
      14376960*costh^3*m2*nc^2 + 1234944*costh^4*m2*nc^2 + 
      2906112*Lb*m2*nc^2 + 24772608*costh*Lb*m2*nc^2 + 
      4159488*costh^2*Lb*m2*nc^2 + 14303232*costh^3*Lb*m2*nc^2 - 
      1658880*costh^4*Lb*m2*nc^2 - 516096*costh^5*Lb*m2*nc^2 - 
      36864*costh^6*Lb*m2*nc^2 + 317520*m2*Pi^2 + 1921744*costh*m2*Pi^2 + 
      1342578*costh^2*m2*Pi^2 - 175104*costh^3*m2*Pi^2 + 
      1394801*costh^4*m2*Pi^2 - 980136*costh^5*m2*Pi^2 - 
      12369*costh^6*m2*Pi^2 - 317520*m2*nc^2*Pi^2 - 1921744*costh*m2*nc^2*
       Pi^2 - 1342578*costh^2*m2*nc^2*Pi^2 + 175104*costh^3*m2*nc^2*Pi^2 - 
      1394801*costh^4*m2*nc^2*Pi^2 + 980136*costh^5*m2*nc^2*Pi^2 + 
      12369*costh^6*m2*nc^2*Pi^2 + 2353536*m2*Zeta[3] - 
      4402944*costh*m2*Zeta[3] + 2353536*costh^2*m2*Zeta[3] + 
      30523392*costh^3*m2*Zeta[3] + 40697856*costh^5*m2*Zeta[3] - 
      2353536*m2*nc^2*Zeta[3] + 4402944*costh*m2*nc^2*Zeta[3] - 
      2353536*costh^2*m2*nc^2*Zeta[3] - 30523392*costh^3*m2*nc^2*Zeta[3] - 
      40697856*costh^5*m2*nc^2*Zeta[3]))/((-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_4.wl <==
((I/135)*(87316*m2 + 364464*costh*m2 + 7216*costh^2*m2 - 2959680*costh^3*m2 + 
    24255*costh^4*m2 - 3804336*costh^5*m2 + 24093*costh^6*m2 - 
    55296*costh^7*m2 - 87316*m2*nc^2 - 364464*costh*m2*nc^2 - 
    7216*costh^2*m2*nc^2 + 2959680*costh^3*m2*nc^2 - 24255*costh^4*m2*nc^2 + 
    3804336*costh^5*m2*nc^2 - 24093*costh^6*m2*nc^2 + 55296*costh^7*m2*nc^2)*
   Log[2]^3)/((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/3)*(-237*m2 + 240*costh*m2 + 3011*costh^2*m2 - 3248*costh^4*m2 - 
    6496*costh^6*m2 + 237*m2*nc^2 - 240*costh*m2*nc^2 - 
    3011*costh^2*m2*nc^2 + 3248*costh^4*m2*nc^2 + 6496*costh^6*m2*nc^2)*
   Log[2]^4)/((-1 + costh)*(1 + costh)*nc) + 
 (((256*I)/9)*(-265*m2 - 942*costh*m2 - 1865*costh^2*m2 + 4*costh^3*m2 - 
    1327*costh^4*m2 + 186*costh^5*m2 - 3*costh^6*m2 + 265*m2*nc^2 + 
    942*costh*m2*nc^2 + 1865*costh^2*m2*nc^2 - 4*costh^3*m2*nc^2 + 
    1327*costh^4*m2*nc^2 - 186*costh^5*m2*nc^2 + 3*costh^6*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((4*I)/3)*(439*m2 + 410*costh*m2 + 5129*costh^2*m2 - 1656*costh^3*m2 + 
    4410*costh^4*m2 - 330*costh^5*m2 - 439*m2*nc^2 - 410*costh*m2*nc^2 - 
    5129*costh^2*m2*nc^2 + 1656*costh^3*m2*nc^2 - 4410*costh^4*m2*nc^2 + 
    330*costh^5*m2*nc^2)*Log[1 - costh]^2)/nc + 
 (64*(14*m2*nc*Pi + 23*costh^2*m2*nc*Pi + 11*costh^4*m2*nc*Pi)*
   Log[1 + costh])/9 + (((4*I)/9)*(-1317*m2 - 5222*costh*m2 - 
    5559*costh^2*m2 - 4820*costh^3*m2 - 5418*costh^4*m2 - 990*costh^5*m2 + 
    1317*m2*nc^2 + 5222*costh*m2*nc^2 + 5559*costh^2*m2*nc^2 + 
    4820*costh^3*m2*nc^2 + 5418*costh^4*m2*nc^2 + 990*costh^5*m2*nc^2)*
   Log[1 + costh]^2)/nc + 
 Log[4]*((((-32*I)/135)*(35890*m2 + 40720*costh*m2 - 326810*costh^2*m2 + 
      100320*costh^3*m2 - 396770*costh^4*m2 + 32160*costh^5*m2 - 
      22470*costh^6*m2 + 50640*Lb*m2 + 205920*costh*Lb*m2 + 
      451920*costh^2*Lb*m2 + 39360*costh^3*Lb*m2 + 348720*costh^4*Lb*m2 - 
      64800*costh^5*Lb*m2 - 20880*costh^6*Lb*m2 - 37330*m2*nc^2 - 
      40720*costh*m2*nc^2 + 323930*costh^2*m2*nc^2 - 100320*costh^3*m2*nc^2 + 
      406850*costh^4*m2*nc^2 - 32160*costh^5*m2*nc^2 + 
      16710*costh^6*m2*nc^2 - 50640*Lb*m2*nc^2 - 205920*costh*Lb*m2*nc^2 - 
      451920*costh^2*Lb*m2*nc^2 - 39360*costh^3*Lb*m2*nc^2 - 
      348720*costh^4*Lb*m2*nc^2 + 64800*costh^5*Lb*m2*nc^2 + 
      20880*costh^6*Lb*m2*nc^2 - 711*m2*Pi^2 + 2688*costh*m2*Pi^2 - 
      711*costh^2*m2*Pi^2 - 36000*costh^3*m2*Pi^2 - 43200*costh^5*m2*Pi^2 + 
      711*m2*nc^2*Pi^2 - 2688*costh*m2*nc^2*Pi^2 + 711*costh^2*m2*nc^2*Pi^2 + 
      36000*costh^3*m2*nc^2*Pi^2 + 43200*costh^5*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)*nc) - 
   (((512*I)/3)*(9*m2 + 14*costh*m2 + 6*costh^2*m2 - 14*costh^3*m2 - 
      15*costh^4*m2 - 9*m2*nc^2 - 14*costh*m2*nc^2 - 6*costh^2*m2*nc^2 + 
      14*costh^3*m2*nc^2 + 15*costh^4*m2*nc^2)*Log[1 - costh])/nc - 
   (((512*I)/3)*(9*m2 + 14*costh*m2 + 6*costh^2*m2 - 14*costh^3*m2 - 
      15*costh^4*m2 - 9*m2*nc^2 - 14*costh*m2*nc^2 - 6*costh^2*m2*nc^2 + 
      14*costh^3*m2*nc^2 + 15*costh^4*m2*nc^2)*Log[1 + costh])/nc) + 
 Log[2]^2*((-4*((-5463677*I)*m2 - (23803764*I)*costh*m2 - 
      (45346637*I)*costh^2*m2 - (1131300*I)*costh^3*m2 - 
      (36847335*I)*costh^4*m2 + (5646780*I)*costh^5*m2 + 
      (223233*I)*costh^6*m2 - (52020*I)*costh^7*m2 + (5256317*I)*m2*nc^2 + 
      (23803764*I)*costh*m2*nc^2 + (46790477*I)*costh^2*m2*nc^2 + 
      (1131300*I)*costh^3*m2*nc^2 + (34581735*I)*costh^4*m2*nc^2 - 
      (5646780*I)*costh^5*m2*nc^2 + (805887*I)*costh^6*m2*nc^2 + 
      (52020*I)*costh^7*m2*nc^2 - 11520*m2*Pi + 129600*costh*m2*Pi + 
      62280*costh^2*m2*Pi + 118800*costh^3*m2*Pi - 154800*costh^4*m2*Pi - 
      216000*costh^5*m2*Pi + 104040*costh^6*m2*Pi - 32400*costh^7*m2*Pi + 
      11520*m2*nc^2*Pi - 129600*costh*m2*nc^2*Pi - 292680*costh^2*m2*nc^2*
       Pi - 118800*costh^3*m2*nc^2*Pi + 615600*costh^4*m2*nc^2*Pi + 
      216000*costh^5*m2*nc^2*Pi - 334440*costh^6*m2*nc^2*Pi + 
      32400*costh^7*m2*nc^2*Pi - (63675*I)*m2*Pi^2 - 
      (262800*I)*costh*m2*Pi^2 + (1379925*I)*costh^2*m2*Pi^2 - 
      (1443600*I)*costh^4*m2*Pi^2 - (2887200*I)*costh^6*m2*Pi^2 + 
      (63675*I)*m2*nc^2*Pi^2 + (262800*I)*costh*m2*nc^2*Pi^2 - 
      (1379925*I)*costh^2*m2*nc^2*Pi^2 + (1443600*I)*costh^4*m2*nc^2*Pi^2 + 
      (2887200*I)*costh^6*m2*nc^2*Pi^2))/(675*(-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/15)*(79*m2 + 326*costh*m2 - 41*costh^2*m2 - 2510*costh^3*m2 - 
      35*costh^4*m2 - 3248*costh^5*m2 - 3*costh^6*m2 - 48*costh^7*m2 - 
      79*m2*nc^2 - 326*costh*m2*nc^2 + 41*costh^2*m2*nc^2 + 
      2510*costh^3*m2*nc^2 + 35*costh^4*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
      3*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/15)*(79*m2 + 326*costh*m2 - 41*costh^2*m2 - 2510*costh^3*m2 - 
      35*costh^4*m2 - 3248*costh^5*m2 - 3*costh^6*m2 - 48*costh^7*m2 - 
      79*m2*nc^2 - 326*costh*m2*nc^2 + 41*costh^2*m2*nc^2 + 
      2510*costh^3*m2*nc^2 + 35*costh^4*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
      3*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh)*nc)) + 
 Log[1 - costh]*((64*(14*m2*nc*Pi + 23*costh^2*m2*nc*Pi + 
      11*costh^4*m2*nc*Pi))/9 - 
   (4*((-44303*I)*m2 + (2676936*I)*costh*m2 + (2303947*I)*costh^2*m2 + 
      (1522500*I)*costh^3*m2 - (855525*I)*costh^4*m2 + 
      (473880*I)*costh^5*m2 - (2822535*I)*costh^6*m2 - (52020*I)*costh^7*m2 + 
      (44303*I)*m2*nc^2 - (2676936*I)*costh*m2*nc^2 - 
      (2303947*I)*costh^2*m2*nc^2 - (1522500*I)*costh^3*m2*nc^2 + 
      (855525*I)*costh^4*m2*nc^2 - (473880*I)*costh^5*m2*nc^2 + 
      (2822535*I)*costh^6*m2*nc^2 + (52020*I)*costh^7*m2*nc^2 - 27000*m2*Pi + 
      129600*costh*m2*Pi - 5400*costh^2*m2*Pi + 118800*costh^3*m2*Pi + 
      27000*costh^4*m2*Pi - 216000*costh^5*m2*Pi + 5400*costh^6*m2*Pi - 
      32400*costh^7*m2*Pi + 27000*m2*nc^2*Pi - 129600*costh*m2*nc^2*Pi + 
      5400*costh^2*m2*nc^2*Pi - 118800*costh^3*m2*nc^2*Pi - 
      27000*costh^4*m2*nc^2*Pi + 216000*costh^5*m2*nc^2*Pi - 
      5400*costh^6*m2*nc^2*Pi + 32400*costh^7*m2*nc^2*Pi)*Log[1 + costh])/
    (675*(-1 + costh)*(1 + costh)*nc)) + 
 ((22528*I)/3)*(-(costh^2*m2*nc) + costh^4*m2*nc)*Log[m2]^2 + 
 (((64*I)/135)*(7560*costh^2*m2 - 7560*costh^4*m2 + 11124*m2*nc^2 - 
    96452*costh^2*m2*nc^2 + 85328*costh^4*m2*nc^2 + (2070*I)*m2*nc^2*Pi - 
    (22545*I)*costh^2*m2*nc^2*Pi + (21555*I)*costh^4*m2*nc^2*Pi - 
    60*costh^2*m2*nc^2*Pi^2 + 60*costh^4*m2*nc^2*Pi^2)*Log[mu2])/nc + 
 ((22528*I)/3)*(-(costh^2*m2*nc) + costh^4*m2*nc)*Log[mu2]^2 + 
 Log[m2]*((((-64*I)/135)*(7560*costh^2*m2 - 7560*costh^4*m2 + 11124*m2*nc^2 - 
      96452*costh^2*m2*nc^2 + 85328*costh^4*m2*nc^2 + (2070*I)*m2*nc^2*Pi - 
      (22545*I)*costh^2*m2*nc^2*Pi + (21555*I)*costh^4*m2*nc^2*Pi - 
      60*costh^2*m2*nc^2*Pi^2 + 60*costh^4*m2*nc^2*Pi^2))/nc - 
   ((45056*I)/3)*(-(costh^2*m2*nc) + costh^4*m2*nc)*Log[mu2]) - 
 (((16*I)/15)*(395*m2 - 5936*costh*m2 + 395*costh^2*m2 - 23200*costh^3*m2 - 
    27840*costh^5*m2 - 395*m2*nc^2 + 5936*costh*m2*nc^2 - 
    395*costh^2*m2*nc^2 + 23200*costh^3*m2*nc^2 + 27840*costh^5*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((2*I)/45)*(17270*m2 + 15264*costh*m2 - 46450*costh^2*m2 + 
    217920*costh^3*m2 - 63945*costh^4*m2 + 273360*costh^5*m2 - 
    11835*costh^6*m2 - 17270*m2*nc^2 - 15264*costh*m2*nc^2 + 
    46450*costh^2*m2*nc^2 - 217920*costh^3*m2*nc^2 + 63945*costh^4*m2*nc^2 - 
    273360*costh^5*m2*nc^2 + 11835*costh^6*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/15)*(-179*m2 - 1480*costh*m2 - 269*costh^2*m2 + 1600*costh^3*m2 + 
    190*costh^4*m2 + 1920*costh^5*m2 - 42*costh^6*m2 + 179*m2*nc^2 + 
    1480*costh*m2*nc^2 + 269*costh^2*m2*nc^2 - 1600*costh^3*m2*nc^2 - 
    190*costh^4*m2*nc^2 - 1920*costh^5*m2*nc^2 + 42*costh^6*m2*nc^2)*
   MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/45)*(-7516*m2 - 4386*costh*m2 + 38114*costh^2*m2 - 
    141600*costh^3*m2 + 435*costh^4*m2 - 168960*costh^5*m2 - 
    70533*costh^6*m2 + 7516*m2*nc^2 + 4386*costh*m2*nc^2 - 
    38114*costh^2*m2*nc^2 + 141600*costh^3*m2*nc^2 - 435*costh^4*m2*nc^2 + 
    168960*costh^5*m2*nc^2 + 70533*costh^6*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/15)*(810*m2 - 800*costh*m2 + 7695*costh^2*m2 + 695*costh^4*m2 + 
    800*costh^5*m2 - 6909*costh^6*m2 - 810*m2*nc^2 + 800*costh*m2*nc^2 - 
    7695*costh^2*m2*nc^2 - 695*costh^4*m2*nc^2 - 800*costh^5*m2*nc^2 + 
    6909*costh^6*m2*nc^2)*MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((4*I)/15)*(-2263*m2 - 696*costh*m2 - 1333*costh^2*m2 - 24960*costh^3*m2 - 
    105*costh^4*m2 - 35120*costh^5*m2 - 2619*costh^6*m2 + 2263*m2*nc^2 + 
    696*costh*m2*nc^2 + 1333*costh^2*m2*nc^2 + 24960*costh^3*m2*nc^2 + 
    105*costh^4*m2*nc^2 + 35120*costh^5*m2*nc^2 + 2619*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/15)*(4450*m2 - 11744*costh*m2 + 6370*costh^2*m2 + 39680*costh^3*m2 - 
    5665*costh^4*m2 + 46400*costh^5*m2 - 13071*costh^6*m2 - 4450*m2*nc^2 + 
    11744*costh*m2*nc^2 - 6370*costh^2*m2*nc^2 - 39680*costh^3*m2*nc^2 + 
    5665*costh^4*m2*nc^2 - 46400*costh^5*m2*nc^2 + 13071*costh^6*m2*nc^2)*
   MB[2, 1, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/45)*(4334*m2 + 1632*costh*m2 + 49964*costh^2*m2 - 
    14400*costh^3*m2 + 435*costh^4*m2 - 16320*costh^5*m2 - 70533*costh^6*m2 - 
    4334*m2*nc^2 - 1632*costh*m2*nc^2 - 49964*costh^2*m2*nc^2 + 
    14400*costh^3*m2*nc^2 - 435*costh^4*m2*nc^2 + 16320*costh^5*m2*nc^2 + 
    70533*costh^6*m2*nc^2)*MB[2, 1, 1, -1])/((-1 + costh)*(1 + costh)*nc) + 
 (((2*I)/45)*(40331*m2 + 14472*costh*m2 + 94421*costh^2*m2 + 
    15360*costh^3*m2 + 3240*costh^4*m2 + 35760*costh^5*m2 - 
    42984*costh^6*m2 - 40331*m2*nc^2 - 14472*costh*m2*nc^2 - 
    94421*costh^2*m2*nc^2 - 15360*costh^3*m2*nc^2 - 3240*costh^4*m2*nc^2 - 
    35760*costh^5*m2*nc^2 + 42984*costh^6*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-27*m2 + 48*costh*m2 + 629*costh^2*m2 - 656*costh^4*m2 - 
    1312*costh^6*m2 + 27*m2*nc^2 - 48*costh*m2*nc^2 - 629*costh^2*m2*nc^2 + 
    656*costh^4*m2*nc^2 + 1312*costh^6*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(9*m2 - 140*costh*m2 + 25*costh^2*m2 - 16*costh^4*m2 - 
    32*costh^6*m2 - 9*m2*nc^2 + 140*costh*m2*nc^2 - 25*costh^2*m2*nc^2 + 
    16*costh^4*m2*nc^2 + 32*costh^6*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(-49*m2 - 40*costh*m2 + 799*costh^2*m2 - 848*costh^4*m2 - 
    1696*costh^6*m2 + 49*m2*nc^2 + 40*costh*m2*nc^2 - 799*costh^2*m2*nc^2 + 
    848*costh^4*m2*nc^2 + 1696*costh^6*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-83*m2 - 32*costh*m2 + 189*costh^2*m2 - 272*costh^4*m2 - 
    544*costh^6*m2 + 83*m2*nc^2 + 32*costh*m2*nc^2 - 189*costh^2*m2*nc^2 + 
    272*costh^4*m2*nc^2 + 544*costh^6*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/9)*(780*m2 + 5803*costh*m2 + 11847*costh^2*m2 + 10267*costh^3*m2 + 
    9423*costh^4*m2 - 36*costh^5*m2 - 780*m2*nc^2 - 5803*costh*m2*nc^2 - 
    11847*costh^2*m2*nc^2 - 10267*costh^3*m2*nc^2 - 9423*costh^4*m2*nc^2 + 
    36*costh^5*m2*nc^2)*PolyLog[2, 1 + (-1 - costh)/2])/((1 + costh)*nc) - 
 (((8*I)/3)*(439*m2 + 410*costh*m2 + 5129*costh^2*m2 - 1656*costh^3*m2 + 
    4410*costh^4*m2 - 330*costh^5*m2 - 439*m2*nc^2 - 410*costh*m2*nc^2 - 
    5129*costh^2*m2*nc^2 + 1656*costh^3*m2*nc^2 - 4410*costh^4*m2*nc^2 + 
    330*costh^5*m2*nc^2)*PolyLog[2, 1 + 2/(-1 + costh)])/nc + 
 (((8*I)/9)*(-780*m2 - 14241*costh*m2 + 11749*costh^2*m2 - 10337*costh^3*m2 + 
    9933*costh^4*m2 - 36*costh^5*m2 + 780*m2*nc^2 + 14241*costh*m2*nc^2 - 
    11749*costh^2*m2*nc^2 + 10337*costh^3*m2*nc^2 - 9933*costh^4*m2*nc^2 + 
    36*costh^5*m2*nc^2)*PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)*nc) - 
 (4*((-358853*I)*m2 + (1140186*I)*costh*m2 + (761047*I)*costh^2*m2 + 
    (1819800*I)*costh^3*m2 - (707775*I)*costh^4*m2 + (2467230*I)*costh^5*m2 - 
    (2015235*I)*costh^6*m2 + (96480*I)*costh^7*m2 + (358853*I)*m2*nc^2 - 
    (1140186*I)*costh*m2*nc^2 - (761047*I)*costh^2*m2*nc^2 - 
    (1819800*I)*costh^3*m2*nc^2 + (707775*I)*costh^4*m2*nc^2 - 
    (2467230*I)*costh^5*m2*nc^2 + (2015235*I)*costh^6*m2*nc^2 - 
    (96480*I)*costh^7*m2*nc^2 - 27000*m2*Pi + 129600*costh*m2*Pi - 
    5400*costh^2*m2*Pi + 118800*costh^3*m2*Pi + 27000*costh^4*m2*Pi - 
    216000*costh^5*m2*Pi + 5400*costh^6*m2*Pi - 32400*costh^7*m2*Pi + 
    27000*m2*nc^2*Pi - 129600*costh*m2*nc^2*Pi + 5400*costh^2*m2*nc^2*Pi - 
    118800*costh^3*m2*nc^2*Pi - 27000*costh^4*m2*nc^2*Pi + 
    216000*costh^5*m2*nc^2*Pi - 5400*costh^6*m2*nc^2*Pi + 
    32400*costh^7*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (675*(-1 + costh)*(1 + costh)*nc) - 
 (4*((-358853*I)*m2 + (239286*I)*costh*m2 - (180353*I)*costh^2*m2 + 
    (2664000*I)*costh^3*m2 - (592575*I)*costh^4*m2 + (1361730*I)*costh^5*m2 - 
    (843435*I)*costh^6*m2 - (200520*I)*costh^7*m2 + (358853*I)*m2*nc^2 - 
    (239286*I)*costh*m2*nc^2 + (180353*I)*costh^2*m2*nc^2 - 
    (2664000*I)*costh^3*m2*nc^2 + (592575*I)*costh^4*m2*nc^2 - 
    (1361730*I)*costh^5*m2*nc^2 + (843435*I)*costh^6*m2*nc^2 + 
    (200520*I)*costh^7*m2*nc^2 - 27000*m2*Pi + 129600*costh*m2*Pi - 
    5400*costh^2*m2*Pi + 118800*costh^3*m2*Pi + 27000*costh^4*m2*Pi - 
    216000*costh^5*m2*Pi + 5400*costh^6*m2*Pi - 32400*costh^7*m2*Pi + 
    27000*m2*nc^2*Pi - 129600*costh*m2*nc^2*Pi + 5400*costh^2*m2*nc^2*Pi - 
    118800*costh^3*m2*nc^2*Pi - 27000*costh^4*m2*nc^2*Pi + 
    216000*costh^5*m2*nc^2*Pi - 5400*costh^6*m2*nc^2*Pi + 
    32400*costh^7*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (675*(-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/9)*(-1317*m2 - 5222*costh*m2 - 5559*costh^2*m2 - 4820*costh^3*m2 - 
    5418*costh^4*m2 - 990*costh^5*m2 + 1317*m2*nc^2 + 5222*costh*m2*nc^2 + 
    5559*costh^2*m2*nc^2 + 4820*costh^3*m2*nc^2 + 5418*costh^4*m2*nc^2 + 
    990*costh^5*m2*nc^2)*PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((16*I)*(-975*m2 + 1008*costh*m2 + 12673*costh^2*m2 - 13648*costh^4*m2 - 
    27296*costh^6*m2 + 975*m2*nc^2 - 1008*costh*m2*nc^2 - 
    12673*costh^2*m2*nc^2 + 13648*costh^4*m2*nc^2 + 27296*costh^6*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((38109504*I)*m2 - (761929536*I)*costh^2*m2 + (1409530560*I)*costh^4*m2 - 
   (685710528*I)*costh^6*m2 - (427493184*I)*m2*nc^2 + 
   (3642766656*I)*costh^2*m2*nc^2 - (6003053760*I)*costh^4*m2*nc^2 + 
   (2787780288*I)*costh^6*m2*nc^2 - 12194640*m2*Pi + 
   161087760*costh^2*m2*Pi - 285591600*costh^4*m2*Pi + 
   136698480*costh^6*m2*Pi + 178140240*m2*nc^2*Pi - 
   1288982160*costh^2*m2*nc^2*Pi + 2060967600*costh^4*m2*nc^2*Pi - 
   950125680*costh^6*m2*nc^2*Pi - 8064000*Lb*m2*nc^2*Pi - 
   5184000*costh^2*Lb*m2*nc^2*Pi + 6912000*costh^4*Lb*m2*nc^2*Pi + 
   6336000*costh^6*Lb*m2*nc^2*Pi - (927080*I)*m2*Pi^2 + 
   (107077440*I)*costh*m2*Pi^2 + (98292520*I)*costh^2*m2*Pi^2 + 
   (60900000*I)*costh^3*m2*Pi^2 - (49025400*I)*costh^4*m2*Pi^2 + 
   (18955200*I)*costh^5*m2*Pi^2 - (105076680*I)*costh^6*m2*Pi^2 - 
   (2080800*I)*costh^7*m2*Pi^2 + (23650280*I)*m2*nc^2*Pi^2 - 
   (107077440*I)*costh*m2*nc^2*Pi^2 - (300737320*I)*costh^2*m2*nc^2*Pi^2 - 
   (60900000*I)*costh^3*m2*nc^2*Pi^2 + (392657400*I)*costh^4*m2*nc^2*Pi^2 - 
   (18955200*I)*costh^5*m2*nc^2*Pi^2 - (58833720*I)*costh^6*m2*nc^2*Pi^2 + 
   (2080800*I)*costh^7*m2*nc^2*Pi^2 - 1699200*m2*Pi^3 + 
   5184000*costh*m2*Pi^3 - 2923200*costh^2*m2*Pi^3 + 
   4752000*costh^3*m2*Pi^3 + 8352000*costh^4*m2*Pi^3 - 
   8640000*costh^5*m2*Pi^3 - 3729600*costh^6*m2*Pi^3 - 
   1296000*costh^7*m2*Pi^3 + 1699200*m2*nc^2*Pi^3 - 
   5184000*costh*m2*nc^2*Pi^3 + 1771200*costh^2*m2*nc^2*Pi^3 - 
   4752000*costh^3*m2*nc^2*Pi^3 - 6048000*costh^4*m2*nc^2*Pi^3 + 
   8640000*costh^5*m2*nc^2*Pi^3 + 2577600*costh^6*m2*nc^2*Pi^3 + 
   1296000*costh^7*m2*nc^2*Pi^3 + (7551000*I)*m2*Pi^4 - 
   (3456000*I)*costh*m2*Pi^4 - (102436200*I)*costh^2*m2*Pi^4 + 
   (109987200*I)*costh^4*m2*Pi^4 + (219974400*I)*costh^6*m2*Pi^4 - 
   (7551000*I)*m2*nc^2*Pi^4 + (3456000*I)*costh*m2*nc^2*Pi^4 + 
   (102436200*I)*costh^2*m2*nc^2*Pi^4 - (109987200*I)*costh^4*m2*nc^2*Pi^4 - 
   (219974400*I)*costh^6*m2*nc^2*Pi^4 + (169805025*I)*m2*Zeta[3] - 
   (388513800*I)*costh*m2*Zeta[3] + (1024739775*I)*costh^2*m2*Zeta[3] - 
   (307152000*I)*costh^3*m2*Zeta[3] - (522747000*I)*costh^4*m2*Zeta[3] - 
   (485298000*I)*costh^5*m2*Zeta[3] - (1695151800*I)*costh^6*m2*Zeta[3] - 
   (169805025*I)*m2*nc^2*Zeta[3] + (388513800*I)*costh*m2*nc^2*Zeta[3] - 
   (455651775*I)*costh^2*m2*nc^2*Zeta[3] + (307152000*I)*costh^3*m2*nc^2*
    Zeta[3] - (615429000*I)*costh^4*m2*nc^2*Zeta[3] + 
   (485298000*I)*costh^5*m2*nc^2*Zeta[3] + (2264239800*I)*costh^6*m2*nc^2*
    Zeta[3])/(40500*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((-1024*I)/9)*(3*m2 + 206*costh*m2 + 273*costh^2*m2 + 
      84*costh^3*m2 + 279*costh^4*m2 - 42*costh^5*m2 - 45*costh^6*m2 - 
      3*m2*nc^2 - 206*costh*m2*nc^2 - 273*costh^2*m2*nc^2 - 
      84*costh^3*m2*nc^2 - 279*costh^4*m2*nc^2 + 42*costh^5*m2*nc^2 + 
      45*costh^6*m2*nc^2)*Log[4])/((-1 + costh)*(1 + costh)*nc) + 
   (4*((-760253*I)*m2 + (1087236*I)*costh*m2 + (1840447*I)*costh^2*m2 + 
      (3195600*I)*costh^3*m2 + (375225*I)*costh^4*m2 + 
      (241980*I)*costh^5*m2 - (2873835*I)*costh^6*m2 + (96480*I)*costh^7*m2 + 
      (760253*I)*m2*nc^2 - (1087236*I)*costh*m2*nc^2 - 
      (1840447*I)*costh^2*m2*nc^2 - (3195600*I)*costh^3*m2*nc^2 - 
      (375225*I)*costh^4*m2*nc^2 - (241980*I)*costh^5*m2*nc^2 + 
      (2873835*I)*costh^6*m2*nc^2 - (96480*I)*costh^7*m2*nc^2 - 27000*m2*Pi + 
      129600*costh*m2*Pi - 5400*costh^2*m2*Pi + 118800*costh^3*m2*Pi + 
      27000*costh^4*m2*Pi - 216000*costh^5*m2*Pi + 5400*costh^6*m2*Pi - 
      32400*costh^7*m2*Pi + 27000*m2*nc^2*Pi - 129600*costh*m2*nc^2*Pi + 
      5400*costh^2*m2*nc^2*Pi - 118800*costh^3*m2*nc^2*Pi - 
      27000*costh^4*m2*nc^2*Pi + 216000*costh^5*m2*nc^2*Pi - 
      5400*costh^6*m2*nc^2*Pi + 32400*costh^7*m2*nc^2*Pi)*Log[1 + costh])/
    (675*(-1 + costh)*(1 + costh)*nc) + Log[1 - costh]*
    ((4*((-760253*I)*m2 + (1686036*I)*costh*m2 + (366247*I)*costh^2*m2 + 
        (4065000*I)*costh^3*m2 + (677625*I)*costh^4*m2 - 
        (929220*I)*costh^5*m2 - (1702035*I)*costh^6*m2 - 
        (200520*I)*costh^7*m2 + (760253*I)*m2*nc^2 - (1686036*I)*costh*m2*
         nc^2 - (366247*I)*costh^2*m2*nc^2 - (4065000*I)*costh^3*m2*nc^2 - 
        (677625*I)*costh^4*m2*nc^2 + (929220*I)*costh^5*m2*nc^2 + 
        (1702035*I)*costh^6*m2*nc^2 + (200520*I)*costh^7*m2*nc^2 - 
        27000*m2*Pi + 129600*costh*m2*Pi - 5400*costh^2*m2*Pi + 
        118800*costh^3*m2*Pi + 27000*costh^4*m2*Pi - 216000*costh^5*m2*Pi + 
        5400*costh^6*m2*Pi - 32400*costh^7*m2*Pi + 27000*m2*nc^2*Pi - 
        129600*costh*m2*nc^2*Pi + 5400*costh^2*m2*nc^2*Pi - 
        118800*costh^3*m2*nc^2*Pi - 27000*costh^4*m2*nc^2*Pi + 
        216000*costh^5*m2*nc^2*Pi - 5400*costh^6*m2*nc^2*Pi + 
        32400*costh^7*m2*nc^2*Pi))/(675*(-1 + costh)*(1 + costh)*nc) + 
     (((128*I)/15)*(79*m2 + 326*costh*m2 - 41*costh^2*m2 - 2510*costh^3*m2 - 
        35*costh^4*m2 - 3248*costh^5*m2 - 3*costh^6*m2 - 48*costh^7*m2 - 
        79*m2*nc^2 - 326*costh*m2*nc^2 + 41*costh^2*m2*nc^2 + 
        2510*costh^3*m2*nc^2 + 35*costh^4*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
        3*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*Log[1 + costh])/
      ((-1 + costh)*(1 + costh)*nc)) - ((2048*I)/15)*
    (9*m2*nc - 17*costh^2*m2*nc + 8*costh^4*m2*nc)*Log[m2] + 
   ((2048*I)/15)*(9*m2*nc - 17*costh^2*m2*nc + 8*costh^4*m2*nc)*Log[mu2] + 
   (((128*I)/15)*(79*m2 + 326*costh*m2 - 41*costh^2*m2 - 2510*costh^3*m2 - 
      35*costh^4*m2 - 3248*costh^5*m2 - 3*costh^6*m2 - 48*costh^7*m2 - 
      79*m2*nc^2 - 326*costh*m2*nc^2 + 41*costh^2*m2*nc^2 + 
      2510*costh^3*m2*nc^2 + 35*costh^4*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
      3*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (((128*I)/15)*(79*m2 + 326*costh*m2 - 41*costh^2*m2 - 2510*costh^3*m2 - 
      35*costh^4*m2 - 3248*costh^5*m2 - 3*costh^6*m2 - 48*costh^7*m2 - 
      79*m2*nc^2 - 326*costh*m2*nc^2 + 41*costh^2*m2*nc^2 + 
      2510*costh^3*m2*nc^2 + 35*costh^4*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
      3*costh^6*m2*nc^2 + 48*costh^7*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   ((118952832*I)*m2 + (130304000*I)*costh*m2 - (1014927488*I)*costh^2*m2 + 
     (321024000*I)*costh^3*m2 - (1343707520*I)*costh^4*m2 + 
     (102912000*I)*costh^5*m2 - (32829824*I)*costh^6*m2 + 
     (162048000*I)*Lb*m2 + (658944000*I)*costh*Lb*m2 + 
     (1446144000*I)*costh^2*Lb*m2 + (125952000*I)*costh^3*Lb*m2 + 
     (1115904000*I)*costh^4*Lb*m2 - (207360000*I)*costh^5*Lb*m2 - 
     (66816000*I)*costh^6*Lb*m2 - (131763072*I)*m2*nc^2 - 
     (130304000*I)*costh*m2*nc^2 + (1067627648*I)*costh^2*m2*nc^2 - 
     (321024000*I)*costh^3*m2*nc^2 + (1276737920*I)*costh^4*m2*nc^2 - 
     (102912000*I)*costh^5*m2*nc^2 + (59909504*I)*costh^6*m2*nc^2 - 
     (162048000*I)*Lb*m2*nc^2 - (658944000*I)*costh*Lb*m2*nc^2 - 
     (1446144000*I)*costh^2*Lb*m2*nc^2 - (125952000*I)*costh^3*Lb*m2*nc^2 - 
     (1115904000*I)*costh^4*Lb*m2*nc^2 + (207360000*I)*costh^5*Lb*m2*nc^2 + 
     (66816000*I)*costh^6*Lb*m2*nc^2 + 811680*m2*Pi + 3902880*costh^2*m2*Pi - 
     10240800*costh^4*m2*Pi + 5526240*costh^6*m2*Pi + 3009120*m2*nc^2*Pi - 
     43378080*costh^2*m2*nc^2*Pi + 75424800*costh^4*m2*nc^2*Pi - 
     35055840*costh^6*m2*nc^2*Pi - (11852900*I)*m2*Pi^2 + 
     (16652400*I)*costh*m2*Pi^2 - (47821400*I)*costh^2*m2*Pi^2 - 
     (75576000*I)*costh^3*m2*Pi^2 + (9460875*I)*costh^4*m2*Pi^2 - 
     (86173200*I)*costh^5*m2*Pi^2 + (71402625*I)*costh^6*m2*Pi^2 + 
     (460800*I)*costh^7*m2*Pi^2 + (11852900*I)*m2*nc^2*Pi^2 - 
     (16652400*I)*costh*m2*nc^2*Pi^2 + (47437400*I)*costh^2*m2*nc^2*Pi^2 + 
     (75576000*I)*costh^3*m2*nc^2*Pi^2 - (8692875*I)*costh^4*m2*nc^2*Pi^2 + 
     (86173200*I)*costh^5*m2*nc^2*Pi^2 - (71786625*I)*costh^6*m2*nc^2*Pi^2 - 
     (460800*I)*costh^7*m2*nc^2*Pi^2 - (75600000*I)*m2*Zeta[3] - 
     (62640000*I)*costh*m2*Zeta[3] + (1196208000*I)*costh^2*m2*Zeta[3] - 
     (1271808000*I)*costh^4*m2*Zeta[3] - (2543616000*I)*costh^6*m2*Zeta[3] + 
     (75600000*I)*m2*nc^2*Zeta[3] + (62640000*I)*costh*m2*nc^2*Zeta[3] - 
     (1196208000*I)*costh^2*m2*nc^2*Zeta[3] + (1271808000*I)*costh^4*m2*nc^2*
      Zeta[3] + (2543616000*I)*costh^6*m2*nc^2*Zeta[3])/
    (6750*(-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_5.wl <==
((-1/540*I)*(1435536*m2 - 160832*costh*m2 - 9714816*costh^2*m2 - 
    230400*costh^3*m2 + 15686905*costh^4*m2 - 467280*costh^5*m2 + 
    26981619*costh^6*m2 - 223920*costh^7*m2 - 1590*costh^8*m2 - 
    1435536*m2*nc^2 + 160832*costh*m2*nc^2 + 9714816*costh^2*m2*nc^2 + 
    230400*costh^3*m2*nc^2 - 15686905*costh^4*m2*nc^2 + 
    467280*costh^5*m2*nc^2 - 26981619*costh^6*m2*nc^2 + 
    223920*costh^7*m2*nc^2 + 1590*costh^8*m2*nc^2)*Log[2]^3)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/3)*(-181*m2 - 1484*costh*m2 - 181*costh^2*m2 + 8932*costh^3*m2 - 
    3248*costh^5*m2 - 12992*costh^7*m2 + 181*m2*nc^2 + 1484*costh*m2*nc^2 + 
    181*costh^2*m2*nc^2 - 8932*costh^3*m2*nc^2 + 3248*costh^5*m2*nc^2 + 
    12992*costh^7*m2*nc^2)*Log[2]^4)/((-1 + costh)*(1 + costh)*nc) - 
 (((64*I)/135)*(9689*m2 + 22116*costh*m2 + 33377*costh^2*m2 + 
    140400*costh^3*m2 + 4740*costh^4*m2 + 142560*costh^5*m2 - 
    25272*costh^6*m2 - 9689*m2*nc^2 - 22116*costh*m2*nc^2 - 
    33377*costh^2*m2*nc^2 - 140400*costh^3*m2*nc^2 - 4740*costh^4*m2*nc^2 - 
    142560*costh^5*m2*nc^2 + 25272*costh^6*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((2*I)/27)*(-11704*m2 - 1560*costh*m2 - 71918*costh^2*m2 - 
    147909*costh^3*m2 - 87416*costh^4*m2 - 151167*costh^5*m2 - 
    11746*costh^6*m2 + 11704*m2*nc^2 + 1560*costh*m2*nc^2 + 
    71918*costh^2*m2*nc^2 + 147909*costh^3*m2*nc^2 + 87416*costh^4*m2*nc^2 + 
    151167*costh^5*m2*nc^2 + 11746*costh^6*m2*nc^2)*Log[1 - costh]^2)/nc + 
 (((1188961*I)*m2 - (8741192*I)*costh*m2 - (13165895*I)*costh^2*m2 - 
    (10835040*I)*costh^3*m2 - (15969075*I)*costh^4*m2 + 
    (11279160*I)*costh^5*m2 + (4674535*I)*costh^6*m2 + 
    (22206000*I)*costh^7*m2 + (2034130*I)*costh^8*m2 - (1188961*I)*m2*nc^2 + 
    (8741192*I)*costh*m2*nc^2 + (13165895*I)*costh^2*m2*nc^2 + 
    (10835040*I)*costh^3*m2*nc^2 + (15969075*I)*costh^4*m2*nc^2 - 
    (11279160*I)*costh^5*m2*nc^2 - (4674535*I)*costh^6*m2*nc^2 - 
    (22206000*I)*costh^7*m2*nc^2 - (2034130*I)*costh^8*m2*nc^2 + 
    127800*m2*Pi + 41400*costh^2*m2*Pi - 124200*costh^4*m2*Pi - 
    41400*costh^6*m2*Pi - 3600*costh^8*m2*Pi - 127800*m2*nc^2*Pi - 
    41400*costh^2*m2*nc^2*Pi + 124200*costh^4*m2*nc^2*Pi + 
    41400*costh^6*m2*nc^2*Pi + 3600*costh^8*m2*nc^2*Pi)*Log[1 - costh]*
   Log[1 + costh])/(675*(-1 + costh)*(1 + costh)*nc) + 
 (((2*I)/27)*(-11704*m2 + 7752*costh*m2 - 27422*costh^2*m2 - 
    48183*costh^3*m2 - 44936*costh^4*m2 - 57669*costh^5*m2 - 
    11746*costh^6*m2 + 11704*m2*nc^2 - 7752*costh*m2*nc^2 + 
    27422*costh^2*m2*nc^2 + 48183*costh^3*m2*nc^2 + 44936*costh^4*m2*nc^2 + 
    57669*costh^5*m2*nc^2 + 11746*costh^6*m2*nc^2)*Log[1 + costh]^2)/nc + 
 Log[4]*((((-32*I)/2025)*(817751*m2 + 4723704*costh*m2 + 4731395*costh^2*m2 - 
      8305440*costh^3*m2 + 3291420*costh^4*m2 - 8925120*costh^5*m2 + 
      1059264*costh^6*m2 - 50400*costh^7*m2 - 3600*costh^8*m2 + 
      543540*Lb*m2 + 668160*costh*Lb*m2 + 2018820*costh^2*Lb*m2 + 
      8920800*costh^3*Lb*m2 + 343800*costh^4*Lb*m2 + 9536400*costh^5*Lb*m2 - 
      1532520*costh^6*Lb*m2 - 820800*costh^7*Lb*m2 - 21600*costh^8*Lb*m2 - 
      817751*m2*nc^2 - 4723704*costh*m2*nc^2 - 4731395*costh^2*m2*nc^2 + 
      8305440*costh^3*m2*nc^2 - 3291420*costh^4*m2*nc^2 + 
      8925120*costh^5*m2*nc^2 - 1059264*costh^6*m2*nc^2 + 
      50400*costh^7*m2*nc^2 + 3600*costh^8*m2*nc^2 - 543540*Lb*m2*nc^2 - 
      668160*costh*Lb*m2*nc^2 - 2018820*costh^2*Lb*m2*nc^2 - 
      8920800*costh^3*Lb*m2*nc^2 - 343800*costh^4*Lb*m2*nc^2 - 
      9536400*costh^5*Lb*m2*nc^2 + 1532520*costh^6*Lb*m2*nc^2 + 
      820800*costh^7*Lb*m2*nc^2 + 21600*costh^8*Lb*m2*nc^2 - 58410*m2*Pi^2 - 
      162540*costh*m2*Pi^2 + 473490*costh^2*m2*Pi^2 - 
      756000*costh^4*m2*Pi^2 - 1296000*costh^6*m2*Pi^2 + 58410*m2*nc^2*Pi^2 + 
      162540*costh*m2*nc^2*Pi^2 - 473490*costh^2*m2*nc^2*Pi^2 + 
      756000*costh^4*m2*nc^2*Pi^2 + 1296000*costh^6*m2*nc^2*Pi^2))/
    ((-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/3)*(7*m2 + 122*costh*m2 + 4*costh^2*m2 + 30*costh^3*m2 - 
      7*costh^4*m2 - 152*costh^5*m2 - 4*costh^6*m2 - 7*m2*nc^2 - 
      122*costh*m2*nc^2 - 4*costh^2*m2*nc^2 - 30*costh^3*m2*nc^2 + 
      7*costh^4*m2*nc^2 + 152*costh^5*m2*nc^2 + 4*costh^6*m2*nc^2)*
     Log[1 - costh])/nc - (((128*I)/3)*(7*m2 + 122*costh*m2 + 4*costh^2*m2 + 
      30*costh^3*m2 - 7*costh^4*m2 - 152*costh^5*m2 - 4*costh^6*m2 - 
      7*m2*nc^2 - 122*costh*m2*nc^2 - 4*costh^2*m2*nc^2 - 
      30*costh^3*m2*nc^2 + 7*costh^4*m2*nc^2 + 152*costh^5*m2*nc^2 + 
      4*costh^6*m2*nc^2)*Log[1 + costh])/nc) + 
 Log[2]^2*(((26858561*I)*m2 + (2115928*I)*costh*m2 + 
     (46602545*I)*costh^2*m2 + (250415160*I)*costh^3*m2 - 
     (6984075*I)*costh^4*m2 + (281714760*I)*costh^5*m2 - 
     (33462225*I)*costh^6*m2 - (5746200*I)*costh^7*m2 + 
     (398730*I)*costh^8*m2 - (26858561*I)*m2*nc^2 - 
     (2115928*I)*costh*m2*nc^2 - (46602545*I)*costh^2*m2*nc^2 - 
     (250415160*I)*costh^3*m2*nc^2 + (6984075*I)*costh^4*m2*nc^2 - 
     (281714760*I)*costh^5*m2*nc^2 + (33462225*I)*costh^6*m2*nc^2 + 
     (5746200*I)*costh^7*m2*nc^2 - (398730*I)*costh^8*m2*nc^2 + 
     127800*m2*Pi + 41400*costh^2*m2*Pi - 124200*costh^4*m2*Pi - 
     41400*costh^6*m2*Pi - 3600*costh^8*m2*Pi - 127800*m2*nc^2*Pi - 
     41400*costh^2*m2*nc^2*Pi + 124200*costh^4*m2*nc^2*Pi + 
     41400*costh^6*m2*nc^2*Pi + 3600*costh^8*m2*nc^2*Pi + 
     (332100*I)*m2*Pi^2 + (1915200*I)*costh*m2*Pi^2 + 
     (332100*I)*costh^2*m2*Pi^2 - (15879600*I)*costh^3*m2*Pi^2 + 
     (5774400*I)*costh^5*m2*Pi^2 + (23097600*I)*costh^7*m2*Pi^2 - 
     (332100*I)*m2*nc^2*Pi^2 - (1915200*I)*costh*m2*nc^2*Pi^2 - 
     (332100*I)*costh^2*m2*nc^2*Pi^2 + (15879600*I)*costh^3*m2*nc^2*Pi^2 - 
     (5774400*I)*costh^5*m2*nc^2*Pi^2 - (23097600*I)*costh^7*m2*nc^2*Pi^2)/
    (675*(-1 + costh)*(1 + costh)*nc) - 
   (((256*I)/15)*(-147*m2 + 975*costh^2*m2 - 1700*costh^4*m2 - 
      2886*costh^6*m2 + 147*m2*nc^2 - 975*costh^2*m2*nc^2 + 
      1700*costh^4*m2*nc^2 + 2886*costh^6*m2*nc^2)*Log[1 - costh])/
    ((-1 + costh)*(1 + costh)*nc) - 
   (((256*I)/15)*(-147*m2 + 975*costh^2*m2 - 1700*costh^4*m2 - 
      2886*costh^6*m2 + 147*m2*nc^2 - 975*costh^2*m2*nc^2 + 
      1700*costh^4*m2*nc^2 + 2886*costh^6*m2*nc^2)*Log[1 + costh])/
    ((-1 + costh)*(1 + costh)*nc)) - 
 (((32*I)/15)*(-2023*m2 + 344*costh*m2 + 9403*costh^2*m2 - 16240*costh^4*m2 - 
    27840*costh^6*m2 + 2023*m2*nc^2 - 344*costh*m2*nc^2 - 
    9403*costh^2*m2*nc^2 + 16240*costh^4*m2*nc^2 + 27840*costh^6*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)*nc) + 
 ((I/90)*(10298*m2 + 27968*costh*m2 + 761834*costh^2*m2 + 308160*costh^3*m2 - 
    1354775*costh^4*m2 + 457200*costh^5*m2 - 2231741*costh^6*m2 + 
    90960*costh^7*m2 - 470*costh^8*m2 - 10298*m2*nc^2 - 27968*costh*m2*nc^2 - 
    761834*costh^2*m2*nc^2 - 308160*costh^3*m2*nc^2 + 
    1354775*costh^4*m2*nc^2 - 457200*costh^5*m2*nc^2 + 
    2231741*costh^6*m2*nc^2 - 90960*costh^7*m2*nc^2 + 470*costh^8*m2*nc^2)*
   MB[1, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/15)*(4091*m2 - 34835*costh*m2 + 6043*costh^2*m2 - 1680*costh^3*m2 - 
    5145*costh^4*m2 - 1920*costh^5*m2 - 7891*costh^6*m2 - 10*costh^8*m2 - 
    4091*m2*nc^2 + 34835*costh*m2*nc^2 - 6043*costh^2*m2*nc^2 + 
    1680*costh^3*m2*nc^2 + 5145*costh^4*m2*nc^2 + 1920*costh^5*m2*nc^2 + 
    7891*costh^6*m2*nc^2 + 10*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/45)*(-27689*m2 - 56488*costh*m2 + 240178*costh^2*m2 + 
    254520*costh^3*m2 - 404955*costh^4*m2 + 54720*costh^5*m2 - 
    678478*costh^6*m2 - 294720*costh^7*m2 - 1840*costh^8*m2 + 27689*m2*nc^2 + 
    56488*costh*m2*nc^2 - 240178*costh^2*m2*nc^2 - 254520*costh^3*m2*nc^2 + 
    404955*costh^4*m2*nc^2 - 54720*costh^5*m2*nc^2 + 678478*costh^6*m2*nc^2 + 
    294720*costh^7*m2*nc^2 + 1840*costh^8*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/9)*(175*m2 - 792*costh*m2 + 4198*costh^2*m2 + 30168*costh^3*m2 + 
    1857*costh^4*m2 + 5760*costh^5*m2 - 958*costh^6*m2 - 35136*costh^7*m2 - 
    112*costh^8*m2 - 175*m2*nc^2 + 792*costh*m2*nc^2 - 4198*costh^2*m2*nc^2 - 
    30168*costh^3*m2*nc^2 - 1857*costh^4*m2*nc^2 - 5760*costh^5*m2*nc^2 + 
    958*costh^6*m2*nc^2 + 35136*costh^7*m2*nc^2 + 112*costh^8*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 ((I/45)*(45541*m2 - 66432*costh*m2 + 16309*costh^2*m2 + 38880*costh^3*m2 - 
    667535*costh^4*m2 - 5040*costh^5*m2 - 923749*costh^6*m2 - 
    66480*costh^7*m2 - 1030*costh^8*m2 - 45541*m2*nc^2 + 
    66432*costh*m2*nc^2 - 16309*costh^2*m2*nc^2 - 38880*costh^3*m2*nc^2 + 
    667535*costh^4*m2*nc^2 + 5040*costh^5*m2*nc^2 + 923749*costh^6*m2*nc^2 + 
    66480*costh^7*m2*nc^2 + 1030*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((2*I)/45)*(62615*m2 + 324030*costh*m2 - 404953*costh^2*m2 + 
    244800*costh^3*m2 + 632875*costh^4*m2 - 1440*costh^5*m2 + 
    1101913*costh^6*m2 - 302640*costh^7*m2 - 290*costh^8*m2 - 62615*m2*nc^2 - 
    324030*costh*m2*nc^2 + 404953*costh^2*m2*nc^2 - 244800*costh^3*m2*nc^2 - 
    632875*costh^4*m2*nc^2 + 1440*costh^5*m2*nc^2 - 1101913*costh^6*m2*nc^2 + 
    302640*costh^7*m2*nc^2 + 290*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/45)*(1411*m2 - 35848*costh*m2 + 18694*costh^2*m2 + 
    254520*costh^3*m2 - 48795*costh^4*m2 + 54720*costh^5*m2 - 
    67918*costh^6*m2 - 294720*costh^7*m2 - 1840*costh^8*m2 - 1411*m2*nc^2 + 
    35848*costh*m2*nc^2 - 18694*costh^2*m2*nc^2 - 254520*costh^3*m2*nc^2 + 
    48795*costh^4*m2*nc^2 - 54720*costh^5*m2*nc^2 + 67918*costh^6*m2*nc^2 + 
    294720*costh^7*m2*nc^2 + 1840*costh^8*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((I/90)*(60275*m2 + 69776*costh*m2 + 16979*costh^2*m2 - 545760*costh^3*m2 - 
    258380*costh^4*m2 - 253800*costh^5*m2 - 344132*costh^6*m2 + 
    311280*costh^7*m2 - 440*costh^8*m2 - 60275*m2*nc^2 - 
    69776*costh*m2*nc^2 - 16979*costh^2*m2*nc^2 + 545760*costh^3*m2*nc^2 + 
    258380*costh^4*m2*nc^2 + 253800*costh^5*m2*nc^2 + 
    344132*costh^6*m2*nc^2 - 311280*costh^7*m2*nc^2 + 440*costh^8*m2*nc^2)*
   MB[2, 1, 1, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-69*m2 - 248*costh*m2 - 69*costh^2*m2 + 1804*costh^3*m2 - 
    656*costh^5*m2 - 2624*costh^7*m2 + 69*m2*nc^2 + 248*costh*m2*nc^2 + 
    69*costh^2*m2*nc^2 - 1804*costh^3*m2*nc^2 + 656*costh^5*m2*nc^2 + 
    2624*costh^7*m2*nc^2)*MB[2, 2, 1/2, 1/2])/((-1 + costh)*(1 + costh)*nc) - 
 ((128*I)*(35*costh*m2 + 22*costh^3*m2 - 8*costh^5*m2 - 32*costh^7*m2 - 
    35*costh*m2*nc^2 - 22*costh^3*m2*nc^2 + 8*costh^5*m2*nc^2 + 
    32*costh^7*m2*nc^2)*MB[2, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 ((128*I)*(-25*m2 - 167*costh*m2 - 25*costh^2*m2 + 1166*costh^3*m2 - 
    424*costh^5*m2 - 1696*costh^7*m2 + 25*m2*nc^2 + 167*costh*m2*nc^2 + 
    25*costh^2*m2*nc^2 - 1166*costh^3*m2*nc^2 + 424*costh^5*m2*nc^2 + 
    1696*costh^7*m2*nc^2)*MB[2, 2, 1, -1])/((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(7*m2 + 7*costh^2*m2 + 748*costh^3*m2 - 272*costh^5*m2 - 
    1088*costh^7*m2 - 7*m2*nc^2 - 7*costh^2*m2*nc^2 - 748*costh^3*m2*nc^2 + 
    272*costh^5*m2*nc^2 + 1088*costh^7*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((16*I)/45)*(-6987*m2 + 11187*costh*m2 + 50886*costh^2*m2 + 
    53682*costh^3*m2 + 54457*costh^4*m2 + 51093*costh^5*m2 - 
    2556*costh^6*m2 + 6987*m2*nc^2 - 11187*costh*m2*nc^2 - 
    50886*costh^2*m2*nc^2 - 53682*costh^3*m2*nc^2 - 54457*costh^4*m2*nc^2 - 
    51093*costh^5*m2*nc^2 + 2556*costh^6*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((1 + costh)*nc) + 
 (((4*I)/27)*(-11704*m2 - 1560*costh*m2 - 71918*costh^2*m2 - 
    147909*costh^3*m2 - 87416*costh^4*m2 - 151167*costh^5*m2 - 
    11746*costh^6*m2 + 11704*m2*nc^2 + 1560*costh*m2*nc^2 + 
    71918*costh^2*m2*nc^2 + 147909*costh^3*m2*nc^2 + 87416*costh^4*m2*nc^2 + 
    151167*costh^5*m2*nc^2 + 11746*costh^6*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/nc - 
 (((16*I)/45)*(-6987*m2 + 47817*costh*m2 - 4326*costh^2*m2 - 
    15710*costh^3*m2 + 17365*costh^4*m2 - 51021*costh^5*m2 - 
    2556*costh^6*m2 + 6987*m2*nc^2 - 47817*costh*m2*nc^2 + 
    4326*costh^2*m2*nc^2 + 15710*costh^3*m2*nc^2 - 17365*costh^4*m2*nc^2 + 
    51021*costh^5*m2*nc^2 + 2556*costh^6*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)*nc) + 
 (((682481*I)*m2 - (5154632*I)*costh*m2 - (2066335*I)*costh^2*m2 - 
    (4570500*I)*costh^3*m2 - (14031675*I)*costh^4*m2 + 
    (11420400*I)*costh^5*m2 - (11520225*I)*costh^6*m2 + 
    (17052540*I)*costh^7*m2 + (859530*I)*costh^8*m2 - (682481*I)*m2*nc^2 + 
    (5154632*I)*costh*m2*nc^2 + (2066335*I)*costh^2*m2*nc^2 + 
    (4570500*I)*costh^3*m2*nc^2 + (14031675*I)*costh^4*m2*nc^2 - 
    (11420400*I)*costh^5*m2*nc^2 + (11520225*I)*costh^6*m2*nc^2 - 
    (17052540*I)*costh^7*m2*nc^2 - (859530*I)*costh^8*m2*nc^2 + 
    127800*m2*Pi + 41400*costh^2*m2*Pi - 124200*costh^4*m2*Pi - 
    41400*costh^6*m2*Pi - 3600*costh^8*m2*Pi - 127800*m2*nc^2*Pi - 
    41400*costh^2*m2*nc^2*Pi + 124200*costh^4*m2*nc^2*Pi + 
    41400*costh^6*m2*nc^2*Pi + 3600*costh^8*m2*nc^2*Pi)*
   PolyLog[2, (1 - costh)/2])/(675*(-1 + costh)*(1 + costh)*nc) + 
 (((682481*I)*m2 + (1214008*I)*costh*m2 + (3293345*I)*costh^2*m2 - 
    (1008780*I)*costh^3*m2 - (14022075*I)*costh^4*m2 + 
    (3527520*I)*costh^5*m2 - (15750945*I)*costh^6*m2 + 
    (6475860*I)*costh^7*m2 + (859530*I)*costh^8*m2 - (682481*I)*m2*nc^2 - 
    (1214008*I)*costh*m2*nc^2 - (3293345*I)*costh^2*m2*nc^2 + 
    (1008780*I)*costh^3*m2*nc^2 + (14022075*I)*costh^4*m2*nc^2 - 
    (3527520*I)*costh^5*m2*nc^2 + (15750945*I)*costh^6*m2*nc^2 - 
    (6475860*I)*costh^7*m2*nc^2 - (859530*I)*costh^8*m2*nc^2 + 127800*m2*Pi + 
    41400*costh^2*m2*Pi - 124200*costh^4*m2*Pi - 41400*costh^6*m2*Pi - 
    3600*costh^8*m2*Pi - 127800*m2*nc^2*Pi - 41400*costh^2*m2*nc^2*Pi + 
    124200*costh^4*m2*nc^2*Pi + 41400*costh^6*m2*nc^2*Pi + 
    3600*costh^8*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (675*(-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/27)*(-11704*m2 + 7752*costh*m2 - 27422*costh^2*m2 - 
    48183*costh^3*m2 - 44936*costh^4*m2 - 57669*costh^5*m2 - 
    11746*costh^6*m2 + 11704*m2*nc^2 - 7752*costh*m2*nc^2 + 
    27422*costh^2*m2*nc^2 + 48183*costh^3*m2*nc^2 + 44936*costh^4*m2*nc^2 + 
    57669*costh^5*m2*nc^2 + 11746*costh^6*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((16*I)*(-793*m2 - 6184*costh*m2 - 793*costh^2*m2 + 37532*costh^3*m2 - 
    13648*costh^5*m2 - 54592*costh^7*m2 + 793*m2*nc^2 + 6184*costh*m2*nc^2 + 
    793*costh^2*m2*nc^2 - 37532*costh^3*m2*nc^2 + 13648*costh^5*m2*nc^2 + 
    54592*costh^7*m2*nc^2)*PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((-9511688*I)*m2*Pi^2 + (69929536*I)*costh*m2*Pi^2 + 
   (105327160*I)*costh^2*m2*Pi^2 + (86680320*I)*costh^3*m2*Pi^2 + 
   (127752600*I)*costh^4*m2*Pi^2 - (90233280*I)*costh^5*m2*Pi^2 - 
   (37396280*I)*costh^6*m2*Pi^2 - (177648000*I)*costh^7*m2*Pi^2 - 
   (16273040*I)*costh^8*m2*Pi^2 + (9511688*I)*m2*nc^2*Pi^2 - 
   (69929536*I)*costh*m2*nc^2*Pi^2 - (105327160*I)*costh^2*m2*nc^2*Pi^2 - 
   (86680320*I)*costh^3*m2*nc^2*Pi^2 - (127752600*I)*costh^4*m2*nc^2*Pi^2 + 
   (90233280*I)*costh^5*m2*nc^2*Pi^2 + (37396280*I)*costh^6*m2*nc^2*Pi^2 + 
   (177648000*I)*costh^7*m2*nc^2*Pi^2 + (16273040*I)*costh^8*m2*nc^2*Pi^2 - 
   1022400*m2*Pi^3 - 331200*costh^2*m2*Pi^3 + 993600*costh^4*m2*Pi^3 + 
   331200*costh^6*m2*Pi^3 + 28800*costh^8*m2*Pi^3 + 1022400*m2*nc^2*Pi^3 + 
   331200*costh^2*m2*nc^2*Pi^3 - 993600*costh^4*m2*nc^2*Pi^3 - 
   331200*costh^6*m2*nc^2*Pi^3 - 28800*costh^8*m2*nc^2*Pi^3 + 
   (5088960*I)*m2*Pi^4 + (37765440*I)*costh*m2*Pi^4 + 
   (5088960*I)*costh^2*m2*Pi^4 - (241971840*I)*costh^3*m2*Pi^4 + 
   (87989760*I)*costh^5*m2*Pi^4 + (351959040*I)*costh^7*m2*Pi^4 - 
   (5088960*I)*m2*nc^2*Pi^4 - (37765440*I)*costh*m2*nc^2*Pi^4 - 
   (5088960*I)*costh^2*m2*nc^2*Pi^4 + (241971840*I)*costh^3*m2*nc^2*Pi^4 - 
   (87989760*I)*costh^5*m2*nc^2*Pi^4 - (351959040*I)*costh^7*m2*nc^2*Pi^4 + 
   (54127935*I)*m2*Zeta[3] - (4290840*I)*costh*m2*Zeta[3] - 
   (58211505*I)*costh^2*m2*Zeta[3] + (2599063200*I)*costh^3*m2*Zeta[3] - 
   (621126900*I)*costh^4*m2*Zeta[3] + (517444200*I)*costh^5*m2*Zeta[3] - 
   (613543500*I)*costh^6*m2*Zeta[3] - (2951218800*I)*costh^7*m2*Zeta[3] - 
   (19405800*I)*costh^8*m2*Zeta[3] - (54127935*I)*m2*nc^2*Zeta[3] + 
   (4290840*I)*costh*m2*nc^2*Zeta[3] + (58211505*I)*costh^2*m2*nc^2*Zeta[3] - 
   (2599063200*I)*costh^3*m2*nc^2*Zeta[3] + (621126900*I)*costh^4*m2*nc^2*
    Zeta[3] - (517444200*I)*costh^5*m2*nc^2*Zeta[3] + 
   (613543500*I)*costh^6*m2*nc^2*Zeta[3] + (2951218800*I)*costh^7*m2*nc^2*
    Zeta[3] + (19405800*I)*costh^8*m2*nc^2*Zeta[3])/
  (32400*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((-128*I)/135)*(9451*m2 - 13392*costh*m2 + 10351*costh^2*m2 + 
      55800*costh^3*m2 + 990*costh^4*m2 + 68220*costh^5*m2 - 270*costh^6*m2 - 
      13680*costh^7*m2 - 360*costh^8*m2 - 9451*m2*nc^2 + 
      13392*costh*m2*nc^2 - 10351*costh^2*m2*nc^2 - 55800*costh^3*m2*nc^2 - 
      990*costh^4*m2*nc^2 - 68220*costh^5*m2*nc^2 + 270*costh^6*m2*nc^2 + 
      13680*costh^7*m2*nc^2 + 360*costh^8*m2*nc^2)*Log[4])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (((-2762561*I)*m2 + (2489192*I)*costh*m2 + (11766895*I)*costh^2*m2 + 
      (10540740*I)*costh^3*m2 + (14851275*I)*costh^4*m2 - 
      (1744560*I)*costh^5*m2 - (1528335*I)*costh^6*m2 - 
      (25194300*I)*costh^7*m2 - (1089930*I)*costh^8*m2 + 
      (2762561*I)*m2*nc^2 - (2489192*I)*costh*m2*nc^2 - 
      (11766895*I)*costh^2*m2*nc^2 - (10540740*I)*costh^3*m2*nc^2 - 
      (14851275*I)*costh^4*m2*nc^2 + (1744560*I)*costh^5*m2*nc^2 + 
      (1528335*I)*costh^6*m2*nc^2 + (25194300*I)*costh^7*m2*nc^2 + 
      (1089930*I)*costh^8*m2*nc^2 - 127800*m2*Pi - 41400*costh^2*m2*Pi + 
      124200*costh^4*m2*Pi + 41400*costh^6*m2*Pi + 3600*costh^8*m2*Pi + 
      127800*m2*nc^2*Pi + 41400*costh^2*m2*nc^2*Pi - 
      124200*costh^4*m2*nc^2*Pi - 41400*costh^6*m2*nc^2*Pi - 
      3600*costh^8*m2*nc^2*Pi)*Log[1 + costh])/(675*(-1 + costh)*(1 + costh)*
     nc) + Log[1 - costh]*(((-2762561*I)*m2 + (1557992*I)*costh*m2 + 
       (7317295*I)*costh^2*m2 + (1499340*I)*costh^3*m2 + 
       (15052875*I)*costh^4*m2 - (1121760*I)*costh^5*m2 + 
       (2719665*I)*costh^6*m2 - (15844500*I)*costh^7*m2 - 
       (1089930*I)*costh^8*m2 + (2762561*I)*m2*nc^2 - 
       (1557992*I)*costh*m2*nc^2 - (7317295*I)*costh^2*m2*nc^2 - 
       (1499340*I)*costh^3*m2*nc^2 - (15052875*I)*costh^4*m2*nc^2 + 
       (1121760*I)*costh^5*m2*nc^2 - (2719665*I)*costh^6*m2*nc^2 + 
       (15844500*I)*costh^7*m2*nc^2 + (1089930*I)*costh^8*m2*nc^2 - 
       127800*m2*Pi - 41400*costh^2*m2*Pi + 124200*costh^4*m2*Pi + 
       41400*costh^6*m2*Pi + 3600*costh^8*m2*Pi + 127800*m2*nc^2*Pi + 
       41400*costh^2*m2*nc^2*Pi - 124200*costh^4*m2*nc^2*Pi - 
       41400*costh^6*m2*nc^2*Pi - 3600*costh^8*m2*nc^2*Pi)/
      (675*(-1 + costh)*(1 + costh)*nc) + 
     (((256*I)/15)*(-147*m2 + 975*costh^2*m2 - 1700*costh^4*m2 - 
        2886*costh^6*m2 + 147*m2*nc^2 - 975*costh^2*m2*nc^2 + 
        1700*costh^4*m2*nc^2 + 2886*costh^6*m2*nc^2)*Log[1 + costh])/
      ((-1 + costh)*(1 + costh)*nc)) + 
   (((256*I)/15)*(-147*m2 + 975*costh^2*m2 - 1700*costh^4*m2 - 
      2886*costh^6*m2 + 147*m2*nc^2 - 975*costh^2*m2*nc^2 + 
      1700*costh^4*m2*nc^2 + 2886*costh^6*m2*nc^2)*PolyLog[2, (1 - costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) + 
   (((256*I)/15)*(-147*m2 + 975*costh^2*m2 - 1700*costh^4*m2 - 
      2886*costh^6*m2 + 147*m2*nc^2 - 975*costh^2*m2*nc^2 + 
      1700*costh^4*m2*nc^2 + 2886*costh^6*m2*nc^2)*PolyLog[2, (1 + costh)/2])/
    ((-1 + costh)*(1 + costh)*nc) - 
   ((I/16200)*(-418688512*m2 - 2418536448*costh*m2 - 2422474240*costh^2*m2 + 
      4252385280*costh^3*m2 - 1685207040*costh^4*m2 + 4569661440*costh^5*m2 - 
      542343168*costh^6*m2 + 25804800*costh^7*m2 + 1843200*costh^8*m2 - 
      278292480*Lb*m2 - 342097920*costh*Lb*m2 - 1033635840*costh^2*Lb*m2 - 
      4567449600*costh^3*Lb*m2 - 176025600*costh^4*Lb*m2 - 
      4882636800*costh^5*Lb*m2 + 784650240*costh^6*Lb*m2 + 
      420249600*costh^7*Lb*m2 + 11059200*costh^8*Lb*m2 + 418688512*m2*nc^2 + 
      2418536448*costh*m2*nc^2 + 2422474240*costh^2*m2*nc^2 - 
      4252385280*costh^3*m2*nc^2 + 1685207040*costh^4*m2*nc^2 - 
      4569661440*costh^5*m2*nc^2 + 542343168*costh^6*m2*nc^2 - 
      25804800*costh^7*m2*nc^2 - 1843200*costh^8*m2*nc^2 + 
      278292480*Lb*m2*nc^2 + 342097920*costh*Lb*m2*nc^2 + 
      1033635840*costh^2*Lb*m2*nc^2 + 4567449600*costh^3*Lb*m2*nc^2 + 
      176025600*costh^4*Lb*m2*nc^2 + 4882636800*costh^5*Lb*m2*nc^2 - 
      784650240*costh^6*Lb*m2*nc^2 - 420249600*costh^7*Lb*m2*nc^2 - 
      11059200*costh^8*Lb*m2*nc^2 + 26916720*m2*Pi^2 + 
      55461840*costh*m2*Pi^2 - 186978000*costh^2*m2*Pi^2 + 
      321148800*costh^3*m2*Pi^2 + 234034275*costh^4*m2*Pi^2 + 
      70200000*costh^5*m2*Pi^2 + 442523505*costh^6*m2*Pi^2 - 
      360356400*costh^7*m2*Pi^2 - 2303250*costh^8*m2*Pi^2 - 
      26916720*m2*nc^2*Pi^2 - 55461840*costh*m2*nc^2*Pi^2 + 
      186978000*costh^2*m2*nc^2*Pi^2 - 321148800*costh^3*m2*nc^2*Pi^2 - 
      234034275*costh^4*m2*nc^2*Pi^2 - 70200000*costh^5*m2*nc^2*Pi^2 - 
      442523505*costh^6*m2*nc^2*Pi^2 + 360356400*costh^7*m2*nc^2*Pi^2 + 
      2303250*costh^8*m2*nc^2*Pi^2 + 176515200*m2*Zeta[3] + 
      1195948800*costh*m2*Zeta[3] + 176515200*costh^2*m2*Zeta[3] - 
      8393932800*costh^3*m2*Zeta[3] + 3052339200*costh^5*m2*Zeta[3] + 
      12209356800*costh^7*m2*Zeta[3] - 176515200*m2*nc^2*Zeta[3] - 
      1195948800*costh*m2*nc^2*Zeta[3] - 176515200*costh^2*m2*nc^2*Zeta[3] + 
      8393932800*costh^3*m2*nc^2*Zeta[3] - 3052339200*costh^5*m2*nc^2*
       Zeta[3] - 12209356800*costh^7*m2*nc^2*Zeta[3]))/
    ((-1 + costh)*(1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_6.wl <==
(((2*I)/945)*(356002*m2 - 3468264*costh*m2 - 229268*costh^2*m2 + 
    28590912*costh^3*m2 - 14805*costh^4*m2 - 13674192*costh^5*m2 + 
    626031*costh^6*m2 - 50787312*costh^7*m2 + 384180*costh^8*m2 - 
    552960*costh^9*m2 - 356002*m2*nc^2 + 3468264*costh*m2*nc^2 + 
    229268*costh^2*m2*nc^2 - 28590912*costh^3*m2*nc^2 + 
    14805*costh^4*m2*nc^2 + 13674192*costh^5*m2*nc^2 - 
    626031*costh^6*m2*nc^2 + 50787312*costh^7*m2*nc^2 - 
    384180*costh^8*m2*nc^2 + 552960*costh^9*m2*nc^2)*Log[2]^3)/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/3)*(-237*m2 + 240*costh*m2 - 5109*costh^2*m2 + 21112*costh^4*m2 - 
    25984*costh^8*m2 + 237*m2*nc^2 - 240*costh*m2*nc^2 + 
    5109*costh^2*m2*nc^2 - 21112*costh^4*m2*nc^2 + 25984*costh^8*m2*nc^2)*
   Log[2]^4)/((-1 + costh)*(1 + costh)*nc) + 
 (((128*I)/135)*(-9261*m2 - 31090*costh*m2 + 33198*costh^2*m2 - 
    25554*costh^3*m2 - 106049*costh^4*m2 - 5160*costh^5*m2 - 
    155988*costh^6*m2 + 29280*costh^7*m2 - 240*costh^8*m2 + 9261*m2*nc^2 + 
    31090*costh*m2*nc^2 - 33198*costh^2*m2*nc^2 + 25554*costh^3*m2*nc^2 + 
    106049*costh^4*m2*nc^2 + 5160*costh^5*m2*nc^2 + 155988*costh^6*m2*nc^2 - 
    29280*costh^7*m2*nc^2 + 240*costh^8*m2*nc^2)*Log[4]^2)/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((4*I)/45)*(7255*m2 + 18970*costh*m2 - 39322*costh^2*m2 - 4470*costh^3*m2 + 
    220223*costh^4*m2 - 101502*costh^5*m2 + 271414*costh^6*m2 - 
    17262*costh^7*m2 - 7255*m2*nc^2 - 18970*costh*m2*nc^2 + 
    39322*costh^2*m2*nc^2 + 4470*costh^3*m2*nc^2 - 220223*costh^4*m2*nc^2 + 
    101502*costh^5*m2*nc^2 - 271414*costh^6*m2*nc^2 + 17262*costh^7*m2*nc^2)*
   Log[1 - costh]^2)/nc + 
 (16*(-3*m2*Pi + 9*costh^2*m2*Pi - 9*costh^4*m2*Pi + 3*costh^6*m2*Pi + 
    56*m2*nc^2*Pi + 92*costh^2*m2*nc^2*Pi + 44*costh^4*m2*nc^2*Pi)*
   Log[1 + costh])/(9*nc) + 
 (((4*I)/135)*(-21765*m2 - 75302*costh*m2 + 115266*costh^2*m2 - 
    107642*costh^3*m2 - 173589*costh^4*m2 - 196958*costh^5*m2 - 
    301782*costh^6*m2 - 51786*costh^7*m2 + 21765*m2*nc^2 + 
    75302*costh*m2*nc^2 - 115266*costh^2*m2*nc^2 + 107642*costh^3*m2*nc^2 + 
    173589*costh^4*m2*nc^2 + 196958*costh^5*m2*nc^2 + 
    301782*costh^6*m2*nc^2 + 51786*costh^7*m2*nc^2)*Log[1 + costh]^2)/nc + 
 Log[4]*((((-32*I)/14175)*(8546916*m2 + 8775704*costh*m2 + 
      75761154*costh^2*m2 + 39398520*costh^3*m2 - 57243886*costh^4*m2 + 
      38648400*costh^5*m2 - 160140204*costh^6*m2 + 15422400*costh^7*m2 - 
      9691080*costh^8*m2 + 6872040*Lb*m2 + 21882000*costh*Lb*m2 - 
      39679920*costh^2*Lb*m2 + 21465360*costh^3*Lb*m2 + 
      99060360*costh^4*Lb*m2 + 17035200*costh^5*Lb*m2 + 
      150081120*costh^6*Lb*m2 - 33062400*costh^7*Lb*m2 - 
      16128000*costh^8*Lb*m2 - 8836716*m2*nc^2 - 8775704*costh*m2*nc^2 - 
      76491954*costh^2*m2*nc^2 - 39398520*costh^3*m2*nc^2 + 
      57206086*costh^4*m2*nc^2 - 38648400*costh^5*m2*nc^2 + 
      163567404*costh^6*m2*nc^2 - 15422400*costh^7*m2*nc^2 + 
      7322280*costh^8*m2*nc^2 - 6872040*Lb*m2*nc^2 - 
      21882000*costh*Lb*m2*nc^2 + 39679920*costh^2*Lb*m2*nc^2 - 
      21465360*costh^3*Lb*m2*nc^2 - 99060360*costh^4*Lb*m2*nc^2 - 
      17035200*costh^5*Lb*m2*nc^2 - 150081120*costh^6*Lb*m2*nc^2 + 
      33062400*costh^7*Lb*m2*nc^2 + 16128000*costh^8*Lb*m2*nc^2 - 
      86535*m2*Pi^2 - 1492920*costh*m2*Pi^2 - 86535*costh^2*m2*Pi^2 + 
      11113200*costh^3*m2*Pi^2 - 6048000*costh^5*m2*Pi^2 - 
      18144000*costh^7*m2*Pi^2 + 86535*m2*nc^2*Pi^2 + 
      1492920*costh*m2*nc^2*Pi^2 + 86535*costh^2*m2*nc^2*Pi^2 - 
      11113200*costh^3*m2*nc^2*Pi^2 + 6048000*costh^5*m2*nc^2*Pi^2 + 
      18144000*costh^7*m2*nc^2*Pi^2))/((-1 + costh)*(1 + costh)*nc) - 
   (((1024*I)/3)*(3*m2 + 14*costh*m2 + 42*costh^2*m2 + 14*costh^3*m2 + 
      9*costh^4*m2 - 28*costh^5*m2 - 54*costh^6*m2 - 3*m2*nc^2 - 
      14*costh*m2*nc^2 - 42*costh^2*m2*nc^2 - 14*costh^3*m2*nc^2 - 
      9*costh^4*m2*nc^2 + 28*costh^5*m2*nc^2 + 54*costh^6*m2*nc^2)*
     Log[1 - costh])/nc - (((1024*I)/3)*(3*m2 + 14*costh*m2 + 42*costh^2*m2 + 
      14*costh^3*m2 + 9*costh^4*m2 - 28*costh^5*m2 - 54*costh^6*m2 - 
      3*m2*nc^2 - 14*costh*m2*nc^2 - 42*costh^2*m2*nc^2 - 
      14*costh^3*m2*nc^2 - 9*costh^4*m2*nc^2 + 28*costh^5*m2*nc^2 + 
      54*costh^6*m2*nc^2)*Log[1 + costh])/nc) + 
 Log[2]^2*((-4*((-322660516*I)*m2 - (1446309656*I)*costh*m2 + 
      (1926293324*I)*costh^2*m2 - (674869356*I)*costh^3*m2 - 
      (4625420520*I)*costh^4*m2 - (371272020*I)*costh^5*m2 - 
      (7252948416*I)*costh^6*m2 + (1282746780*I)*costh^7*m2 + 
      (312173760*I)*costh^8*m2 - (9630180*I)*costh^9*m2 + 
      (327808036*I)*m2*nc^2 + (1446309656*I)*costh*m2*nc^2 - 
      (2101309004*I)*costh^2*m2*nc^2 + (674869356*I)*costh^3*m2*nc^2 + 
      (5278806120*I)*costh^4*m2*nc^2 + (371272020*I)*costh^5*m2*nc^2 + 
      (6450634176*I)*costh^6*m2*nc^2 - (1282746780*I)*costh^7*m2*nc^2 + 
      (6623040*I)*costh^8*m2*nc^2 + (9630180*I)*costh^9*m2*nc^2 - 
      1002960*m2*Pi + 3880800*costh*m2*Pi - 297360*costh^2*m2*Pi + 
      7408800*costh^3*m2*Pi + 9966600*costh^4*m2*Pi + 
      22755600*costh^5*m2*Pi - 20321280*costh^6*m2*Pi - 
      29282400*costh^7*m2*Pi + 11655000*costh^8*m2*Pi - 
      4762800*costh^9*m2*Pi - 1819440*m2*nc^2*Pi - 3880800*costh*m2*nc^2*Pi + 
      28521360*costh^2*m2*nc^2*Pi - 7408800*costh^3*m2*nc^2*Pi - 
      103105800*costh^4*m2*nc^2*Pi - 22755600*costh^5*m2*nc^2*Pi + 
      133217280*costh^6*m2*nc^2*Pi + 29282400*costh^7*m2*nc^2*Pi - 
      56813400*costh^8*m2*nc^2*Pi + 4762800*costh^9*m2*nc^2*Pi - 
      (3120075*I)*m2*Pi^2 - (12877200*I)*costh*m2*Pi^2 - 
      (109224675*I)*costh^2*m2*Pi^2 + (459786600*I)*costh^4*m2*Pi^2 - 
      (565891200*I)*costh^8*m2*Pi^2 + (3120075*I)*m2*nc^2*Pi^2 + 
      (12877200*I)*costh*m2*nc^2*Pi^2 + (109224675*I)*costh^2*m2*nc^2*Pi^2 - 
      (459786600*I)*costh^4*m2*nc^2*Pi^2 + (565891200*I)*costh^8*m2*nc^2*
       Pi^2))/(33075*(-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/105)*(641*m2 - 5818*costh*m2 - 199*costh^2*m2 + 
      48902*costh^3*m2 - 280*costh^4*m2 - 23212*costh^5*m2 - 147*costh^6*m2 - 
      86752*costh^7*m2 - 15*costh^8*m2 - 960*costh^9*m2 - 641*m2*nc^2 + 
      5818*costh*m2*nc^2 + 199*costh^2*m2*nc^2 - 48902*costh^3*m2*nc^2 + 
      280*costh^4*m2*nc^2 + 23212*costh^5*m2*nc^2 + 147*costh^6*m2*nc^2 + 
      86752*costh^7*m2*nc^2 + 15*costh^8*m2*nc^2 + 960*costh^9*m2*nc^2)*
     Log[1 - costh])/((-1 + costh)*(1 + costh)*nc) - 
   (((128*I)/105)*(641*m2 - 5818*costh*m2 - 199*costh^2*m2 + 
      48902*costh^3*m2 - 280*costh^4*m2 - 23212*costh^5*m2 - 147*costh^6*m2 - 
      86752*costh^7*m2 - 15*costh^8*m2 - 960*costh^9*m2 - 641*m2*nc^2 + 
      5818*costh*m2*nc^2 + 199*costh^2*m2*nc^2 - 48902*costh^3*m2*nc^2 + 
      280*costh^4*m2*nc^2 + 23212*costh^5*m2*nc^2 + 147*costh^6*m2*nc^2 + 
      86752*costh^7*m2*nc^2 + 15*costh^8*m2*nc^2 + 960*costh^9*m2*nc^2)*
     Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) + 
 Log[1 - costh]*((16*(-3*m2*Pi + 9*costh^2*m2*Pi - 9*costh^4*m2*Pi + 
      3*costh^6*m2*Pi + 56*m2*nc^2*Pi + 92*costh^2*m2*nc^2*Pi + 
      44*costh^4*m2*nc^2*Pi))/(9*nc) - 
   (8*((2134903*I)*m2 + (37872502*I)*costh*m2 - (41751947*I)*costh^2*m2 + 
      (58599492*I)*costh^3*m2 + (211416625*I)*costh^4*m2 + 
      (107636340*I)*costh^5*m2 + (20145615*I)*costh^6*m2 + 
      (37383220*I)*costh^7*m2 - (280752780*I)*costh^8*m2 - 
      (4815090*I)*costh^9*m2 - (2134903*I)*m2*nc^2 - 
      (37872502*I)*costh*m2*nc^2 + (41751947*I)*costh^2*m2*nc^2 - 
      (58599492*I)*costh^3*m2*nc^2 - (211416625*I)*costh^4*m2*nc^2 - 
      (107636340*I)*costh^5*m2*nc^2 - (20145615*I)*costh^6*m2*nc^2 - 
      (37383220*I)*costh^7*m2*nc^2 + (280752780*I)*costh^8*m2*nc^2 + 
      (4815090*I)*costh^9*m2*nc^2 - 882000*m2*Pi + 1940400*costh*m2*Pi - 
      352800*costh^2*m2*Pi + 3704400*costh^3*m2*Pi + 793800*costh^4*m2*Pi + 
      11377800*costh^5*m2*Pi + 352800*costh^6*m2*Pi - 
      14641200*costh^7*m2*Pi + 88200*costh^8*m2*Pi - 2381400*costh^9*m2*Pi + 
      882000*m2*nc^2*Pi - 1940400*costh*m2*nc^2*Pi + 
      352800*costh^2*m2*nc^2*Pi - 3704400*costh^3*m2*nc^2*Pi - 
      793800*costh^4*m2*nc^2*Pi - 11377800*costh^5*m2*nc^2*Pi - 
      352800*costh^6*m2*nc^2*Pi + 14641200*costh^7*m2*nc^2*Pi - 
      88200*costh^8*m2*nc^2*Pi + 2381400*costh^9*m2*nc^2*Pi)*Log[1 + costh])/
    (33075*(-1 + costh)*(1 + costh)*nc)) + 
 ((5632*I)/3)*(-(m2*nc) + 9*costh^2*m2*nc - 24*costh^4*m2*nc + 
   16*costh^6*m2*nc)*Log[m2]^2 + 
 (((16*I)/945)*(52920*m2 - 476280*costh^2*m2 + 1270080*costh^4*m2 - 
    846720*costh^6*m2 - 325856*m2*nc^2 + 5901408*costh^2*m2*nc^2 - 
    15700032*costh^4*m2*nc^2 + 10124480*costh^6*m2*nc^2 - 
    (140175*I)*m2*nc^2*Pi + (1780065*I)*costh^2*m2*nc^2*Pi - 
    (4375665*I)*costh^4*m2*nc^2*Pi + (2766015*I)*costh^6*m2*nc^2*Pi - 
    420*m2*nc^2*Pi^2 + 3780*costh^2*m2*nc^2*Pi^2 - 
    10080*costh^4*m2*nc^2*Pi^2 + 6720*costh^6*m2*nc^2*Pi^2)*Log[mu2])/nc + 
 ((5632*I)/3)*(-(m2*nc) + 9*costh^2*m2*nc - 24*costh^4*m2*nc + 
   16*costh^6*m2*nc)*Log[mu2]^2 + 
 Log[m2]*((((-16*I)/945)*(52920*m2 - 476280*costh^2*m2 + 1270080*costh^4*m2 - 
      846720*costh^6*m2 - 325856*m2*nc^2 + 5901408*costh^2*m2*nc^2 - 
      15700032*costh^4*m2*nc^2 + 10124480*costh^6*m2*nc^2 - 
      (140175*I)*m2*nc^2*Pi + (1780065*I)*costh^2*m2*nc^2*Pi - 
      (4375665*I)*costh^4*m2*nc^2*Pi + (2766015*I)*costh^6*m2*nc^2*Pi - 
      420*m2*nc^2*Pi^2 + 3780*costh^2*m2*nc^2*Pi^2 - 
      10080*costh^4*m2*nc^2*Pi^2 + 6720*costh^6*m2*nc^2*Pi^2))/nc - 
   ((11264*I)/3)*(-(m2*nc) + 9*costh^2*m2*nc - 24*costh^4*m2*nc + 
     16*costh^6*m2*nc)*Log[mu2]) - 
 (((16*I)/105)*(3205*m2 - 126360*costh*m2 + 3205*costh^2*m2 + 
    477456*costh^3*m2 - 259840*costh^5*m2 - 779520*costh^7*m2 - 
    3205*m2*nc^2 + 126360*costh*m2*nc^2 - 3205*costh^2*m2*nc^2 - 
    477456*costh^3*m2*nc^2 + 259840*costh^5*m2*nc^2 + 779520*costh^7*m2*nc^2)*
   MB[1, 2, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((4*I)/315)*(72320*m2 + 466304*costh*m2 + 281270*costh^2*m2 - 
    2414496*costh^3*m2 - 375165*costh^4*m2 + 1268400*costh^5*m2 - 
    783825*costh^6*m2 + 3863440*costh^7*m2 - 162900*costh^8*m2 - 
    72320*m2*nc^2 - 466304*costh*m2*nc^2 - 281270*costh^2*m2*nc^2 + 
    2414496*costh^3*m2*nc^2 + 375165*costh^4*m2*nc^2 - 
    1268400*costh^5*m2*nc^2 + 783825*costh^6*m2*nc^2 - 
    3863440*costh^7*m2*nc^2 + 162900*costh^8*m2*nc^2)*MB[1, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/105)*(-549*m2 + 1547*costh*m2 - 2824*costh^2*m2 - 8232*costh^3*m2 + 
    1505*costh^4*m2 + 4480*costh^5*m2 + 3073*costh^6*m2 + 13440*costh^7*m2 - 
    50*costh^8*m2 + 549*m2*nc^2 - 1547*costh*m2*nc^2 + 2824*costh^2*m2*nc^2 + 
    8232*costh^3*m2*nc^2 - 1505*costh^4*m2*nc^2 - 4480*costh^5*m2*nc^2 - 
    3073*costh^6*m2*nc^2 - 13440*costh^7*m2*nc^2 + 50*costh^8*m2*nc^2)*
   MB[1, 2, 1/2, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/315)*(-48434*m2 - 512902*costh*m2 - 807374*costh^2*m2 + 
    2917488*costh^3*m2 + 1901130*costh^4*m2 - 1599360*costh^5*m2 + 
    924063*costh^6*m2 - 4739840*costh^7*m2 - 2289885*costh^8*m2 + 
    48434*m2*nc^2 + 512902*costh*m2*nc^2 + 807374*costh^2*m2*nc^2 - 
    2917488*costh^3*m2*nc^2 - 1901130*costh^4*m2*nc^2 + 
    1599360*costh^5*m2*nc^2 - 924063*costh^6*m2*nc^2 + 
    4739840*costh^7*m2*nc^2 + 2289885*costh^8*m2*nc^2)*MB[2, 1, -1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/315)*(23415*m2 - 19600*costh*m2 - 148155*costh^2*m2 + 
    8400*costh^3*m2 + 575085*costh^4*m2 - 33600*costh^5*m2 + 
    279867*costh^6*m2 + 44800*costh^7*m2 - 674445*costh^8*m2 - 
    23415*m2*nc^2 + 19600*costh*m2*nc^2 + 148155*costh^2*m2*nc^2 - 
    8400*costh^3*m2*nc^2 - 575085*costh^4*m2*nc^2 + 33600*costh^5*m2*nc^2 - 
    279867*costh^6*m2*nc^2 - 44800*costh^7*m2*nc^2 + 674445*costh^8*m2*nc^2)*
   MB[2, 1, -1, 1])/((-1 + costh)*(1 + costh)*nc) - 
 (((8*I)/315)*(-29553*m2 - 174604*costh*m2 - 83313*costh^2*m2 + 
    995568*costh^3*m2 + 114345*costh^4*m2 - 482160*costh^5*m2 + 
    36561*costh^6*m2 - 1522640*costh^7*m2 - 114960*costh^8*m2 + 
    29553*m2*nc^2 + 174604*costh*m2*nc^2 + 83313*costh^2*m2*nc^2 - 
    995568*costh^3*m2*nc^2 - 114345*costh^4*m2*nc^2 + 
    482160*costh^5*m2*nc^2 - 36561*costh^6*m2*nc^2 + 
    1522640*costh^7*m2*nc^2 + 114960*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((16*I)/315)*(56235*m2 + 29074*costh*m2 - 203115*costh^2*m2 - 
    1171968*costh^3*m2 + 453705*costh^4*m2 + 651840*costh^5*m2 + 
    122199*costh^6*m2 + 1937600*costh^7*m2 - 535950*costh^8*m2 - 
    56235*m2*nc^2 - 29074*costh*m2*nc^2 + 203115*costh^2*m2*nc^2 + 
    1171968*costh^3*m2*nc^2 - 453705*costh^4*m2*nc^2 - 
    651840*costh^5*m2*nc^2 - 122199*costh^6*m2*nc^2 - 
    1937600*costh^7*m2*nc^2 + 535950*costh^8*m2*nc^2)*MB[2, 1, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 (((32*I)/315)*(47716*m2 - 35344*costh*m2 - 711224*costh^2*m2 + 
    299712*costh^3*m2 + 1901130*costh^4*m2 - 174720*costh^5*m2 + 
    924063*costh^6*m2 - 465920*costh^7*m2 - 2289885*costh^8*m2 - 
    47716*m2*nc^2 + 35344*costh*m2*nc^2 + 711224*costh^2*m2*nc^2 - 
    299712*costh^3*m2*nc^2 - 1901130*costh^4*m2*nc^2 + 
    174720*costh^5*m2*nc^2 - 924063*costh^6*m2*nc^2 + 
    465920*costh^7*m2*nc^2 + 2289885*costh^8*m2*nc^2)*MB[2, 1, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((4*I)/315)*(181817*m2 + 133628*costh*m2 - 149773*costh^2*m2 - 
    409584*costh^3*m2 + 677880*costh^4*m2 + 156240*costh^5*m2 + 
    484092*costh^6*m2 + 553840*costh^7*m2 - 563940*costh^8*m2 - 
    181817*m2*nc^2 - 133628*costh*m2*nc^2 + 149773*costh^2*m2*nc^2 + 
    409584*costh^3*m2*nc^2 - 677880*costh^4*m2*nc^2 - 
    156240*costh^5*m2*nc^2 - 484092*costh^6*m2*nc^2 - 
    553840*costh^7*m2*nc^2 + 563940*costh^8*m2*nc^2)*MB[2, 1, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-27*m2 + 48*costh*m2 - 1011*costh^2*m2 + 4264*costh^4*m2 - 
    5248*costh^8*m2 + 27*m2*nc^2 - 48*costh*m2*nc^2 + 1011*costh^2*m2*nc^2 - 
    4264*costh^4*m2*nc^2 + 5248*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(9*m2 - 140*costh*m2 - 15*costh^2*m2 + 104*costh^4*m2 - 
    128*costh^8*m2 - 9*m2*nc^2 + 140*costh*m2*nc^2 + 15*costh^2*m2*nc^2 - 
    104*costh^4*m2*nc^2 + 128*costh^8*m2*nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((64*I)*(-49*m2 - 40*costh*m2 - 1321*costh^2*m2 + 5512*costh^4*m2 - 
    6784*costh^8*m2 + 49*m2*nc^2 + 40*costh*m2*nc^2 + 1321*costh^2*m2*nc^2 - 
    5512*costh^4*m2*nc^2 + 6784*costh^8*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((16*I)*(-83*m2 - 32*costh*m2 - 491*costh^2*m2 + 1768*costh^4*m2 - 
    2176*costh^8*m2 + 83*m2*nc^2 + 32*costh*m2*nc^2 + 491*costh^2*m2*nc^2 - 
    1768*costh^4*m2*nc^2 + 2176*costh^8*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 (((16*I)/135)*(11244*m2 - 52178*costh*m2 + 4186*costh^2*m2 + 
    304696*costh^3*m2 + 318228*costh^4*m2 + 362895*costh^5*m2 + 
    345183*costh^6*m2 - 1620*costh^7*m2 - 11244*m2*nc^2 + 
    52178*costh*m2*nc^2 - 4186*costh^2*m2*nc^2 - 304696*costh^3*m2*nc^2 - 
    318228*costh^4*m2*nc^2 - 362895*costh^5*m2*nc^2 - 
    345183*costh^6*m2*nc^2 + 1620*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 - costh)/2])/((1 + costh)*nc) - 
 (((8*I)/45)*(7255*m2 + 18970*costh*m2 - 39322*costh^2*m2 - 4470*costh^3*m2 + 
    220223*costh^4*m2 - 101502*costh^5*m2 + 271414*costh^6*m2 - 
    17262*costh^7*m2 - 7255*m2*nc^2 - 18970*costh*m2*nc^2 + 
    39322*costh^2*m2*nc^2 + 4470*costh^3*m2*nc^2 - 220223*costh^4*m2*nc^2 + 
    101502*costh^5*m2*nc^2 - 271414*costh^6*m2*nc^2 + 17262*costh^7*m2*nc^2)*
   PolyLog[2, 1 + 2/(-1 + costh)])/nc + 
 (((16*I)/135)*(-11244*m2 - 29162*costh*m2 + 6734*costh^2*m2 - 
    327848*costh^3*m2 + 338556*costh^4*m2 - 374829*costh^5*m2 + 
    359277*costh^6*m2 - 1620*costh^7*m2 + 11244*m2*nc^2 + 
    29162*costh*m2*nc^2 - 6734*costh^2*m2*nc^2 + 327848*costh^3*m2*nc^2 - 
    338556*costh^4*m2*nc^2 + 374829*costh^5*m2*nc^2 - 
    359277*costh^6*m2*nc^2 + 1620*costh^7*m2*nc^2)*
   PolyLog[2, 1 + (-1 + costh)/2])/((-1 + costh)*nc) - 
 (16*((-4353541*I)*m2 + (25250146*I)*costh*m2 - (17898856*I)*costh^2*m2 - 
    (48286854*I)*costh^3*m2 + (67008235*I)*costh^4*m2 + 
    (31933545*I)*costh^5*m2 - (1291395*I)*costh^6*m2 + 
    (121441915*I)*costh^7*m2 - (103804995*I)*costh^8*m2 + 
    (3936240*I)*costh^9*m2 + (4353541*I)*m2*nc^2 - 
    (25250146*I)*costh*m2*nc^2 + (17898856*I)*costh^2*m2*nc^2 + 
    (48286854*I)*costh^3*m2*nc^2 - (67008235*I)*costh^4*m2*nc^2 - 
    (31933545*I)*costh^5*m2*nc^2 + (1291395*I)*costh^6*m2*nc^2 - 
    (121441915*I)*costh^7*m2*nc^2 + (103804995*I)*costh^8*m2*nc^2 - 
    (3936240*I)*costh^9*m2*nc^2 - 441000*m2*Pi + 970200*costh*m2*Pi - 
    176400*costh^2*m2*Pi + 1852200*costh^3*m2*Pi + 396900*costh^4*m2*Pi + 
    5688900*costh^5*m2*Pi + 176400*costh^6*m2*Pi - 7320600*costh^7*m2*Pi + 
    44100*costh^8*m2*Pi - 1190700*costh^9*m2*Pi + 441000*m2*nc^2*Pi - 
    970200*costh*m2*nc^2*Pi + 176400*costh^2*m2*nc^2*Pi - 
    1852200*costh^3*m2*nc^2*Pi - 396900*costh^4*m2*nc^2*Pi - 
    5688900*costh^5*m2*nc^2*Pi - 176400*costh^6*m2*nc^2*Pi + 
    7320600*costh^7*m2*nc^2*Pi - 44100*costh^8*m2*nc^2*Pi + 
    1190700*costh^9*m2*nc^2*Pi)*PolyLog[2, (1 - costh)/2])/
  (33075*(-1 + costh)*(1 + costh)*nc) - 
 (16*((-4353541*I)*m2 + (2065306*I)*costh*m2 - (9253786*I)*costh^2*m2 - 
    (40758984*I)*costh^3*m2 + (12948985*I)*costh^4*m2 + 
    (80590545*I)*costh^5*m2 - (12550125*I)*costh^6*m2 + 
    (75359375*I)*costh^7*m2 - (41028645*I)*costh^8*m2 - 
    (8751330*I)*costh^9*m2 + (4353541*I)*m2*nc^2 - 
    (2065306*I)*costh*m2*nc^2 + (9253786*I)*costh^2*m2*nc^2 + 
    (40758984*I)*costh^3*m2*nc^2 - (12948985*I)*costh^4*m2*nc^2 - 
    (80590545*I)*costh^5*m2*nc^2 + (12550125*I)*costh^6*m2*nc^2 - 
    (75359375*I)*costh^7*m2*nc^2 + (41028645*I)*costh^8*m2*nc^2 + 
    (8751330*I)*costh^9*m2*nc^2 - 441000*m2*Pi + 970200*costh*m2*Pi - 
    176400*costh^2*m2*Pi + 1852200*costh^3*m2*Pi + 396900*costh^4*m2*Pi + 
    5688900*costh^5*m2*Pi + 176400*costh^6*m2*Pi - 7320600*costh^7*m2*Pi + 
    44100*costh^8*m2*Pi - 1190700*costh^9*m2*Pi + 441000*m2*nc^2*Pi - 
    970200*costh*m2*nc^2*Pi + 176400*costh^2*m2*nc^2*Pi - 
    1852200*costh^3*m2*nc^2*Pi - 396900*costh^4*m2*nc^2*Pi - 
    5688900*costh^5*m2*nc^2*Pi - 176400*costh^6*m2*nc^2*Pi + 
    7320600*costh^7*m2*nc^2*Pi - 44100*costh^8*m2*nc^2*Pi + 
    1190700*costh^9*m2*nc^2*Pi)*PolyLog[2, (1 + costh)/2])/
  (33075*(-1 + costh)*(1 + costh)*nc) + 
 (((8*I)/135)*(-21765*m2 - 75302*costh*m2 + 115266*costh^2*m2 - 
    107642*costh^3*m2 - 173589*costh^4*m2 - 196958*costh^5*m2 - 
    301782*costh^6*m2 - 51786*costh^7*m2 + 21765*m2*nc^2 + 
    75302*costh*m2*nc^2 - 115266*costh^2*m2*nc^2 + 107642*costh^3*m2*nc^2 + 
    173589*costh^4*m2*nc^2 + 196958*costh^5*m2*nc^2 + 
    301782*costh^6*m2*nc^2 + 51786*costh^7*m2*nc^2)*
   PolyLog[2, 1 - 2/(1 + costh)])/nc + 
 ((16*I)*(-975*m2 + 1008*costh*m2 - 21447*costh^2*m2 + 88712*costh^4*m2 - 
    109184*costh^8*m2 + 975*m2*nc^2 - 1008*costh*m2*nc^2 + 
    21447*costh^2*m2*nc^2 - 88712*costh^4*m2*nc^2 + 109184*costh^8*m2*nc^2)*
   PolyLog[4, 1/2])/((-1 + costh)*(1 + costh)*nc) + 
 ((-20174137728*I)*m2 + (268216967232*I)*costh^2*m2 - 
   (939228148320*I)*costh^4*m2 + (1154501945856*I)*costh^6*m2 - 
   (463316627040*I)*costh^8*m2 + (73353247488*I)*m2*nc^2 - 
   (1354173079872*I)*costh^2*m2*nc^2 + (4618517098720*I)*costh^4*m2*nc^2 - 
   (5467927947776*I)*costh^6*m2*nc^2 + (2130230681440*I)*costh^8*m2*nc^2 + 
   3059865480*m2*Pi - 48883143120*costh^2*m2*Pi + 
   182026513200*costh^4*m2*Pi - 229643058960*costh^6*m2*Pi + 
   93439823400*costh^8*m2*Pi + 74088000*Lb*m2*Pi - 
   296352000*costh^2*Lb*m2*Pi + 444528000*costh^4*Lb*m2*Pi - 
   296352000*costh^6*Lb*m2*Pi + 74088000*costh^8*Lb*m2*Pi - 
   28420393680*m2*nc^2*Pi + 540900727920*costh^2*m2*nc^2*Pi - 
   1771623655200*costh^4*m2*nc^2*Pi + 2035288629360*costh^6*m2*nc^2*Pi - 
   776145308400*costh^8*m2*nc^2*Pi - 1382976000*Lb*m2*nc^2*Pi - 
   889056000*costh^2*Lb*m2*nc^2*Pi + 1185408000*costh^4*Lb*m2*nc^2*Pi + 
   1086624000*costh^6*Lb*m2*nc^2*Pi + (755195560*I)*m2*Pi^2 + 
   (10604300560*I)*costh*m2*Pi^2 - (11445686840*I)*costh^2*m2*Pi^2 + 
   (16407857760*I)*costh^3*m2*Pi^2 + (61486826800*I)*costh^4*m2*Pi^2 + 
   (30138175200*I)*costh^5*m2*Pi^2 - (303837240*I)*costh^6*m2*Pi^2 + 
   (10467301600*I)*costh^7*m2*Pi^2 - (75358621800*I)*costh^8*m2*Pi^2 - 
   (1348225200*I)*costh^9*m2*Pi^2 - (7171039960*I)*m2*nc^2*Pi^2 - 
   (10604300560*I)*costh*m2*nc^2*Pi^2 + (110570256440*I)*costh^2*m2*nc^2*
    Pi^2 - (16407857760*I)*costh^3*m2*nc^2*Pi^2 - 
   (378258302800*I)*costh^4*m2*nc^2*Pi^2 - (30138175200*I)*costh^5*m2*nc^2*
    Pi^2 + (363321866040*I)*costh^6*m2*nc^2*Pi^2 - 
   (10467301600*I)*costh^7*m2*nc^2*Pi^2 - (63596656200*I)*costh^8*m2*nc^2*
    Pi^2 + (1348225200*I)*costh^9*m2*nc^2*Pi^2 - 353505600*m2*Pi^3 + 
   543312000*costh*m2*Pi^3 - 155937600*costh^2*m2*Pi^3 + 
   1037232000*costh^3*m2*Pi^3 - 950796000*costh^4*m2*Pi^3 + 
   3185784000*costh^5*m2*Pi^3 + 3042547200*costh^6*m2*Pi^3 - 
   4099536000*costh^7*m2*Pi^3 - 1582308000*costh^8*m2*Pi^3 - 
   666792000*costh^9*m2*Pi^3 + 304113600*m2*nc^2*Pi^3 - 
   543312000*costh*m2*nc^2*Pi^3 + 649857600*costh^2*m2*nc^2*Pi^3 - 
   1037232000*costh^3*m2*nc^2*Pi^3 - 679140000*costh^4*m2*nc^2*Pi^3 - 
   3185784000*costh^5*m2*nc^2*Pi^3 - 1066867200*costh^6*m2*nc^2*Pi^3 + 
   4099536000*costh^7*m2*nc^2*Pi^3 + 792036000*costh^8*m2*nc^2*Pi^3 + 
   666792000*costh^9*m2*nc^2*Pi^3 + (1294996500*I)*m2*Pi^4 - 
   (592704000*I)*costh*m2*Pi^4 + (29589203700*I)*costh^2*m2*Pi^4 - 
   (122608231200*I)*costh^4*m2*Pi^4 + (150902438400*I)*costh^8*m2*Pi^4 - 
   (1294996500*I)*m2*nc^2*Pi^4 + (592704000*I)*costh*m2*nc^2*Pi^4 - 
   (29589203700*I)*costh^2*m2*nc^2*Pi^4 + (122608231200*I)*costh^4*m2*nc^2*
    Pi^4 - (150902438400*I)*costh^8*m2*nc^2*Pi^4 + 
   (53159496075*I)*m2*Zeta[3] - (124662806100*I)*costh*m2*Zeta[3] - 
   (636305747175*I)*costh^2*m2*Zeta[3] + (173154769200*I)*costh^3*m2*
    Zeta[3] + (1469924442000*I)*costh^4*m2*Zeta[3] - 
   (63474894000*I)*costh^5*m2*Zeta[3] + (186934211100*I)*costh^6*m2*Zeta[3] - 
   (319683546000*I)*costh^7*m2*Zeta[3] - (1261498360500*I)*costh^8*m2*
    Zeta[3] - (28759848075*I)*m2*nc^2*Zeta[3] + (124662806100*I)*costh*m2*
    nc^2*Zeta[3] + (392309267175*I)*costh^2*m2*nc^2*Zeta[3] - 
   (173154769200*I)*costh^3*m2*nc^2*Zeta[3] - (664736058000*I)*costh^4*m2*
    nc^2*Zeta[3] + (63474894000*I)*costh^5*m2*nc^2*Zeta[3] - 
   (1162920131100*I)*costh^6*m2*nc^2*Zeta[3] + (319683546000*I)*costh^7*m2*
    nc^2*Zeta[3] + (1651892728500*I)*costh^8*m2*nc^2*Zeta[3])/
  (6945750*(-1 + costh)*(1 + costh)*nc) + 
 Log[2]*((((-512*I)/135)*(393*m2 + 8206*costh*m2 - 14313*costh^2*m2 + 
      23220*costh^4*m2 + 7560*costh^5*m2 + 37260*costh^6*m2 - 
      5040*costh^7*m2 - 9720*costh^8*m2 - 393*m2*nc^2 - 8206*costh*m2*nc^2 + 
      14313*costh^2*m2*nc^2 - 23220*costh^4*m2*nc^2 - 7560*costh^5*m2*nc^2 - 
      37260*costh^6*m2*nc^2 + 5040*costh^7*m2*nc^2 + 9720*costh^8*m2*nc^2)*
     Log[4])/((-1 + costh)*(1 + costh)*nc) + 
   (16*((-5832361*I)*m2 - (10045044*I)*costh*m2 - (59126476*I)*costh^2*m2 + 
      (25338096*I)*costh^3*m2 + (116893175*I)*costh^4*m2 + 
      (102147360*I)*costh^5*m2 + (83274765*I)*costh^6*m2 - 
      (3038420*I)*costh^7*m2 - (179612895*I)*costh^8*m2 + 
      (3936240*I)*costh^9*m2 + (5832361*I)*m2*nc^2 + 
      (10045044*I)*costh*m2*nc^2 + (59126476*I)*costh^2*m2*nc^2 - 
      (25338096*I)*costh^3*m2*nc^2 - (116893175*I)*costh^4*m2*nc^2 - 
      (102147360*I)*costh^5*m2*nc^2 - (83274765*I)*costh^6*m2*nc^2 + 
      (3038420*I)*costh^7*m2*nc^2 + (179612895*I)*costh^8*m2*nc^2 - 
      (3936240*I)*costh^9*m2*nc^2 - 441000*m2*Pi + 970200*costh*m2*Pi - 
      176400*costh^2*m2*Pi + 1852200*costh^3*m2*Pi + 396900*costh^4*m2*Pi + 
      5688900*costh^5*m2*Pi + 176400*costh^6*m2*Pi - 7320600*costh^7*m2*Pi + 
      44100*costh^8*m2*Pi - 1190700*costh^9*m2*Pi + 441000*m2*nc^2*Pi - 
      970200*costh*m2*nc^2*Pi + 176400*costh^2*m2*nc^2*Pi - 
      1852200*costh^3*m2*nc^2*Pi - 396900*costh^4*m2*nc^2*Pi - 
      5688900*costh^5*m2*nc^2*Pi - 176400*costh^6*m2*nc^2*Pi + 
      7320600*costh^7*m2*nc^2*Pi - 44100*costh^8*m2*nc^2*Pi + 
      1190700*costh^9*m2*nc^2*Pi)*Log[1 + costh])/
    (33075*(-1 + costh)*(1 + costh)*nc) + Log[1 - costh]*
    ((16*((-5832361*I)*m2 - (7792024*I)*costh*m2 - (58795726*I)*costh^2*m2 + 
        (37913946*I)*costh^3*m2 + (56895125*I)*costh^4*m2 + 
        (148747830*I)*costh^5*m2 + (80165715*I)*costh^6*m2 - 
        (51780190*I)*costh^7*m2 - (116836545*I)*costh^8*m2 - 
        (8751330*I)*costh^9*m2 + (5832361*I)*m2*nc^2 + (7792024*I)*costh*m2*
         nc^2 + (58795726*I)*costh^2*m2*nc^2 - (37913946*I)*costh^3*m2*nc^2 - 
        (56895125*I)*costh^4*m2*nc^2 - (148747830*I)*costh^5*m2*nc^2 - 
        (80165715*I)*costh^6*m2*nc^2 + (51780190*I)*costh^7*m2*nc^2 + 
        (116836545*I)*costh^8*m2*nc^2 + (8751330*I)*costh^9*m2*nc^2 - 
        441000*m2*Pi + 970200*costh*m2*Pi - 176400*costh^2*m2*Pi + 
        1852200*costh^3*m2*Pi + 396900*costh^4*m2*Pi + 
        5688900*costh^5*m2*Pi + 176400*costh^6*m2*Pi - 
        7320600*costh^7*m2*Pi + 44100*costh^8*m2*Pi - 1190700*costh^9*m2*Pi + 
        441000*m2*nc^2*Pi - 970200*costh*m2*nc^2*Pi + 176400*costh^2*m2*nc^2*
         Pi - 1852200*costh^3*m2*nc^2*Pi - 396900*costh^4*m2*nc^2*Pi - 
        5688900*costh^5*m2*nc^2*Pi - 176400*costh^6*m2*nc^2*Pi + 
        7320600*costh^7*m2*nc^2*Pi - 44100*costh^8*m2*nc^2*Pi + 
        1190700*costh^9*m2*nc^2*Pi))/(33075*(-1 + costh)*(1 + costh)*nc) + 
     (((128*I)/105)*(641*m2 - 5818*costh*m2 - 199*costh^2*m2 + 
        48902*costh^3*m2 - 280*costh^4*m2 - 23212*costh^5*m2 - 
        147*costh^6*m2 - 86752*costh^7*m2 - 15*costh^8*m2 - 960*costh^9*m2 - 
        641*m2*nc^2 + 5818*costh*m2*nc^2 + 199*costh^2*m2*nc^2 - 
        48902*costh^3*m2*nc^2 + 280*costh^4*m2*nc^2 + 23212*costh^5*m2*nc^2 + 
        147*costh^6*m2*nc^2 + 86752*costh^7*m2*nc^2 + 15*costh^8*m2*nc^2 + 
        960*costh^9*m2*nc^2)*Log[1 + costh])/((-1 + costh)*(1 + costh)*nc)) - 
   ((512*I)/105)*(129*m2*nc + 1903*costh^2*m2*nc - 5832*costh^4*m2*nc + 
     3800*costh^6*m2*nc)*Log[m2] + ((512*I)/105)*
    (129*m2*nc + 1903*costh^2*m2*nc - 5832*costh^4*m2*nc + 
     3800*costh^6*m2*nc)*Log[mu2] + 
   (((128*I)/105)*(641*m2 - 5818*costh*m2 - 199*costh^2*m2 + 
      48902*costh^3*m2 - 280*costh^4*m2 - 23212*costh^5*m2 - 147*costh^6*m2 - 
      86752*costh^7*m2 - 15*costh^8*m2 - 960*costh^9*m2 - 641*m2*nc^2 + 
      5818*costh*m2*nc^2 + 199*costh^2*m2*nc^2 - 48902*costh^3*m2*nc^2 + 
      280*costh^4*m2*nc^2 + 23212*costh^5*m2*nc^2 + 147*costh^6*m2*nc^2 + 
      86752*costh^7*m2*nc^2 + 15*costh^8*m2*nc^2 + 960*costh^9*m2*nc^2)*
     PolyLog[2, (1 - costh)/2])/((-1 + costh)*(1 + costh)*nc) + 
   (((128*I)/105)*(641*m2 - 5818*costh*m2 - 199*costh^2*m2 + 
      48902*costh^3*m2 - 280*costh^4*m2 - 23212*costh^5*m2 - 147*costh^6*m2 - 
      86752*costh^7*m2 - 15*costh^8*m2 - 960*costh^9*m2 - 641*m2*nc^2 + 
      5818*costh*m2*nc^2 + 199*costh^2*m2*nc^2 - 48902*costh^3*m2*nc^2 + 
      280*costh^4*m2*nc^2 + 23212*costh^5*m2*nc^2 + 147*costh^6*m2*nc^2 + 
      86752*costh^7*m2*nc^2 + 15*costh^8*m2*nc^2 + 960*costh^9*m2*nc^2)*
     PolyLog[2, (1 + costh)/2])/((-1 + costh)*(1 + costh)*nc) + 
   ((136172596608*I)*m2 + (137603038720*I)*costh*m2 + 
     (1191641695488*I)*costh^2*m2 + (617768793600*I)*costh^3*m2 - 
     (863899420160*I)*costh^4*m2 + (606006912000*I)*costh^5*m2 - 
     (2598116040576*I)*costh^6*m2 + (241823232000*I)*costh^7*m2 - 
     (104386959360*I)*costh^8*m2 + (107753587200*I)*Lb*m2 + 
     (343109760000*I)*costh*Lb*m2 - (622181145600*I)*costh^2*Lb*m2 + 
     (336576844800*I)*costh^3*Lb*m2 + (1553266444800*I)*costh^4*Lb*m2 + 
     (267111936000*I)*costh^5*Lb*m2 + (2353271961600*I)*costh^6*Lb*m2 - 
     (518418432000*I)*costh^7*Lb*m2 - (252887040000*I)*costh^8*Lb*m2 - 
     (130694909568*I)*m2*nc^2 - (137603038720*I)*costh*m2*nc^2 - 
     (1383644514048*I)*costh^2*m2*nc^2 - (617768793600*I)*costh^3*m2*nc^2 + 
     (1468040725760*I)*costh^4*m2*nc^2 - (606006912000*I)*costh^5*m2*nc^2 + 
     (1943931136896*I)*costh^6*m2*nc^2 - (241823232000*I)*costh^7*m2*nc^2 + 
     (340955688960*I)*costh^8*m2*nc^2 - (107753587200*I)*Lb*m2*nc^2 - 
     (343109760000*I)*costh*Lb*m2*nc^2 + (622181145600*I)*costh^2*Lb*m2*
      nc^2 - (336576844800*I)*costh^3*Lb*m2*nc^2 - (1553266444800*I)*costh^4*
      Lb*m2*nc^2 - (267111936000*I)*costh^5*Lb*m2*nc^2 - 
     (2353271961600*I)*costh^6*Lb*m2*nc^2 + (518418432000*I)*costh^7*Lb*m2*
      nc^2 + (252887040000*I)*costh^8*Lb*m2*nc^2 + 444618720*m2*Pi + 
     191308320*costh^2*m2*Pi + 5010994800*costh^4*m2*Pi - 
     12374389440*costh^6*m2*Pi + 6727467600*costh^8*m2*Pi - 
     2279531520*m2*nc^2*Pi + 47304038880*costh^2*m2*nc^2*Pi - 
     190848394800*costh^4*m2*nc^2*Pi + 247717391040*costh^6*m2*nc^2*Pi - 
     101893503600*costh^8*m2*nc^2*Pi - (8090813850*I)*m2*Pi^2 - 
     (6911557800*I)*costh*m2*Pi^2 + (58422459900*I)*costh^2*m2*Pi^2 + 
     (115587158400*I)*costh^3*m2*Pi^2 - (144490507875*I)*costh^4*m2*Pi^2 - 
     (67137310800*I)*costh^5*m2*Pi^2 - (63313212375*I)*costh^6*m2*Pi^2 - 
     (181251058800*I)*costh^7*m2*Pi^2 + (167250352500*I)*costh^8*m2*Pi^2 + 
     (677376000*I)*costh^9*m2*Pi^2 + (8041421850*I)*m2*nc^2*Pi^2 + 
     (6911557800*I)*costh*m2*nc^2*Pi^2 - (57928539900*I)*costh^2*m2*nc^2*
      Pi^2 - (115587158400*I)*costh^3*m2*nc^2*Pi^2 + 
     (142860571875*I)*costh^4*m2*nc^2*Pi^2 + (67137310800*I)*costh^5*m2*nc^2*
      Pi^2 + (65288892375*I)*costh^6*m2*nc^2*Pi^2 + 
     (181251058800*I)*costh^7*m2*nc^2*Pi^2 - (168040624500*I)*costh^8*m2*nc^2*
      Pi^2 - (677376000*I)*costh^9*m2*nc^2*Pi^2 - (38896200000*I)*m2*
      Zeta[3] - (32228280000*I)*costh*m2*Zeta[3] - (1020414024000*I)*costh^2*
      m2*Zeta[3] + (4253243904000*I)*costh^4*m2*Zeta[3] - 
     (5234761728000*I)*costh^8*m2*Zeta[3] + (38896200000*I)*m2*nc^2*Zeta[3] + 
     (32228280000*I)*costh*m2*nc^2*Zeta[3] + (1020414024000*I)*costh^2*m2*
      nc^2*Zeta[3] - (4253243904000*I)*costh^4*m2*nc^2*Zeta[3] + 
     (5234761728000*I)*costh^8*m2*nc^2*Zeta[3])/(3472875*(-1 + costh)*
     (1 + costh)*nc))


==> anc/data/construction/M2_nf1_beta_m1.wl <==
(((-31*I)/30)*(-19*m2*Pi^4 - 141*costh*m2*Pi^4 - 19*costh^2*m2*Pi^4 + 
    19*m2*nc^2*Pi^4 + 141*costh*m2*nc^2*Pi^4 + 19*costh^2*m2*nc^2*Pi^4))/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((I/6)*(-369*m2*Pi^2 - 2128*costh*m2*Pi^2 - 369*costh^2*m2*Pi^2 + 
    369*m2*nc^2*Pi^2 + 2128*costh*m2*nc^2*Pi^2 + 369*costh^2*m2*nc^2*Pi^2)*
   Log[2]^2)/((-1 + costh)*(1 + costh)*nc) + 
 ((I/3)*(-181*m2 - 1484*costh*m2 - 181*costh^2*m2 + 181*m2*nc^2 + 
    1484*costh*m2*nc^2 + 181*costh^2*m2*nc^2)*Log[2]^4)/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((2*I)*(-69*m2 - 248*costh*m2 - 69*costh^2*m2 + 69*m2*nc^2 + 
    248*costh*m2*nc^2 + 69*costh^2*m2*nc^2)*MB[2, 2, 1/2, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((560*I)*costh*m2*(-1 + nc^2)*MB[2, 2, 1/2, 1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((16*I)*(-25*m2 - 167*costh*m2 - 25*costh^2*m2 + 25*m2*nc^2 + 
    167*costh*m2*nc^2 + 25*costh^2*m2*nc^2)*MB[2, 2, 1, -1])/
  ((-1 + costh)*(1 + costh)*nc) - 
 ((14*I)*(-m2 - costh^2*m2 + m2*nc^2 + costh^2*m2*nc^2)*MB[2, 2, 1, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((2*I)*(-793*m2 - 6184*costh*m2 - 793*costh^2*m2 + 793*m2*nc^2 + 
    6184*costh*m2*nc^2 + 793*costh^2*m2*nc^2)*PolyLog[4, 1/2])/
  ((-1 + costh)*(1 + costh)*nc) + 
 ((6*I)*Log[2]*(-227*m2*Zeta[3] - 1538*costh*m2*Zeta[3] - 
    227*costh^2*m2*Zeta[3] + 227*m2*nc^2*Zeta[3] + 
    1538*costh*m2*nc^2*Zeta[3] + 227*costh^2*m2*nc^2*Zeta[3]))/
  ((-1 + costh)*(1 + costh)*nc)


==> anc/data/construction/M2_nf1_beta_m2.wl <==
0


==> anc/data/construction/M2_nf2_beta_2.wl <==
((64*I)/81)*(-1 + costh^2)*m2*(69*Pi^2 + (48*I)*Pi*(-5 + Log[64]) - 
  8*(-5 + Log[64])^2 + 24*(20 + (9*I)*Pi - 9*Log[4])*(Log[m2] - Log[mu2]) - 
  216*(Log[m2] - Log[mu2])^2)


==> anc/data/construction/M2_nf2_beta_4.wl <==
((256*I)/81)*(-1 + costh^2)*m2*
 (18*(10 + (4*I)*Pi - 4*Log[4] - 9*(Log[m2] - Log[mu2])) + 
  costh^2*(-632 + 69*Pi^2 + 12*(29 - 6*Log[4])*Log[4] + 
    (12*I)*Pi*(-29 + 12*Log[4]) + 12*(67 + (18*I)*Pi - 18*Log[4])*
     (Log[m2] - Log[mu2]) - 216*(Log[m2] - Log[mu2])^2))


==> anc/data/construction/M2_nf2_beta_6.wl <==
((64*I)/81)*(-1 + costh^2)*m2*(-584 + Pi*(32*I + 69*Pi) - 72*Log[4]^2 + 
  Log[4^(24*(7 + (6*I)*Pi))] + 16*costh^4*(-910 + 69*Pi^2 + 
    6*(65 - 12*Log[4])*Log[4] + (6*I)*Pi*(-65 + 24*Log[4]) + 
    6*(155 + (36*I)*Pi - 36*Log[4])*(Log[m2] - Log[mu2]) - 
    216*(Log[m2] - Log[mu2])^2) - 
  8*costh^2*(-1262 + 69*Pi^2 + 12*(41 - 6*Log[4])*Log[4] + 
    (12*I)*Pi*(-41 + 12*Log[4]) + 24*(47 + (9*I)*Pi - 9*Log[4])*
     (Log[m2] - Log[mu2]) - 216*(Log[m2] - Log[mu2])^2) + 
  12*(31 + (18*I)*Pi - 18*Log[4])*(Log[m2] - Log[mu2]) - 
  216*(Log[m2] - Log[mu2])^2)


==> anc/data/dps_hh/README.md <==
# One-loop gg → HH through two CP-even effective vertices: the forward logarithm

Test of Sec. 4.3: for a CP-even coupling, H G^a_{μν} G^{aμν}, the double parton scattering configuration
gives the scalar helicity weight F_S(x) = 1/[x(1−x)] + 2x(1−x) instead of F_A, x = (1+β)/2, with the
same constant as for AA once each coefficient is expressed in units of its tree amplitude at threshold.

## How the numbers were obtained

The one-loop Type II amplitudes for gg → HH at m_H = m_A were computed by the author with the one-loop
gg → AA code of arXiv:1909.08993 (QGRAF diagrams, FORM projections, LiteRed reduction, Mathematica),
after replacing the effective vertices by those of −(1/4) C Φ G^a_{μν} G^{aμν} (Φgg and Φggg).
Versions: `VERSIONS.txt`. Conventions: m = μ_R = 1, N_c = 3, n_f = 5, couplings set to 1.

Checks recorded in `hh_dps.log`:
- [4] the same code reproduces the archived 2019 one-loop gg → AA result to 40 digits (this fixes the
  branch of √(−1/ε²) in the master integrals; the other branch fails at O(1));
- [5] the HH double poles equal those of Catani's operator for both projections at two angles (15 digits);
  HH tree at threshold M_1^(0) = −2i m² (AA: +2i m²);
- [6] forward-limit coefficient of ln p_T², from the finite parts at 1 − c = 10⁻¹⁴ and 10⁻¹⁸.
  In block [6] the slopes are normalised by their values at β = 10⁻⁶, where F_A = 3.5 + 4.5β² and
  F_S = 4.5 + 3.5β²; the resulting offsets of about 10⁻¹² are these β² terms, not deviations.

## Files

- `dps_hh.csv`: β; forward coefficient of ln p_T² divided by π N_c m² for AA and HH; F_A, F_S at
  x = (1+β)/2; AA/F_A − 1; −HH/F_S − 1 (the sign is that of the HH tree); |M_2 slope|/|M_1 slope| for HH.
  The deviations of order 10⁻¹⁵ come from the finite-difference step (ln(1+c) changes by ~10⁻¹⁴).
- `hh_dps.log`: the full output of the analysis script.
- `VERSIONS.txt`: program versions.

Not included in the calculation: the diagram with the four-gluon term of the CP-even operator (a bubble
carrying the momentum of one Higgs boson) and the contact counterterm of two such vertices. Neither
produces a logarithm of p_T as p_T → 0, so neither affects the coefficient tested here; both are needed
for the complete finite remainder. (The four-gluon diagram does depend on p_T: its bubble gives a term
proportional to (ε₁·q)(ε₂·q) ∝ p_T², which is regular at p_T = 0.)

## Code

The FORM and Mathematica code of this calculation, which builds on the one-loop code of
arXiv:1909.08993, is not part of this package. It is available from the author on request.

`scripts/check_dps_hh.py` (`make dps-hh`) reads these files and writes `results/dps_hh.json`, which
supplies the numbers of Sec. 4.3 and the HH points of Fig. 4.


==> anc/data/dps_hh/VERSIONS.txt <==
FORM:        FORM 5.0 (Apr 12 2023)
Mathematica: "13.1.0 for Linux x86 (64-bit) (June 16, 2022)"
LiteRed:     1.82 (Common/LiteRedV1.82)
QGRAF:       3.1.4 (diagram files in qgraf/ are its 2019 output)


==> anc/data/dps_hh/dps_hh.csv <==
"beta","AA","HH","F_A","F_S","AA/F_A-1","-HH/F_S-1","HH_M2/HH_M1"
"0.001","3.5000045000039983","-4.500003500003998","3.500004500004","4.500003500004","-5.428159868262618e-16","-5.428160672431412e-16","7.672278297452091e-21"
"0.1","3.5454040404040383","-4.535404040404038","3.5454040404040406","4.535404040404041","-5.647456869049423e-16","-5.655516375670639e-16","7.996421775752653e-17"
"0.3","3.940604395604393","-4.850604395604392","3.9406043956043955","4.850604395604396","-7.575533470026486e-16","-7.649317928594307e-16","1.0011680988438303e-15"
"0.5","4.958333333333327","-5.708333333333326","4.958333333333333","5.708333333333333","-1.2665655696605914e-15","-1.2876970077362634e-15","5.456349798072382e-15"
"0.7","7.588137254901941","-8.098137254901939","7.588137254901961","8.09813725490196","-2.6289218126568384e-15","-2.67185571896608e-15","3.372807696000179e-14"


==> anc/data/dps_hh/hh_dps.log <==
[1] loaded HH (P1, P2), AA (P1), HH trees (P1, P2), archived AA result; only the ten masters occur
[2] non-integer powers of eps left in the masters (must be {}): {}
[4] AA now vs AA 2019 (rel. diff.) at beta=1/10, c=1/3:   branch +1: 0``40.   branch -1: 2.`3.
    using branch 1
[5] HH vs AA at eps^0, rel. difference (must be O(1)): 1.8752688127210001774`3.
    |1/eps^3| / |1/eps^2| (must be ~0): 0
    c = InputForm[1/3]:  (1/eps^2 pole)/(-8 Nc tree) = 1.`15.    (1/eps residue)/(4 pi Nc) = -0.68062383666394220822150157392042302219`14.90076306327126 + 1.`15.067855908475707*I
    c = InputForm[-2/3]:  (1/eps^2 pole)/(-8 Nc tree) = 1.`15.    (1/eps residue)/(4 pi Nc) = -0.68057962695752779285045466176393065708`14.900743783599099 + 1.`15.067864839180706*I
    HH tree at threshold, M1(0)/mA^2: -2.000000000002000000000002000000000002`12.*I
    P2, c = InputForm[1/3]:  (1/eps^2 pole)/(-8 Nc tree) = 1.`15.    (1/eps residue)/(4 pi Nc) = -0.86453679897439747079145544409904457803`14.966099348756996 + 1.`15.029315865026303*I
    P2, c = InputForm[-2/3]:  (1/eps^2 pole)/(-8 Nc tree) = 1.`15.    (1/eps residue)/(4 pi Nc) = -0.86436171102820176635166569298422333011`14.966049005603844 + 1.`15.029353485080597*I
[6] forward-limit slopes (slowest part) ...
    threshold slope/(pi Nc):  AA 3.50000000000449810015164949905912102102`12.15051499783199    HH -4.50000000000349755733783392824056844157`12.15051499783199    HH/AA = -1.28571428571363265306122500281205878708`15.15051499783199   (expected +-9/7 = +-1.28571428571428571428571428571428571429`15.)
    beta = InputForm[1/10]:   HH 1.00786756453344728098651626508370918286`15.15051499783199  F_S 1.0078675645342312008978675645342312009`15.    AA 1.01297258297128055704562399572126537125`15.15051499783199  F_A 1.01297258297258297258297258297258297258`15.
    beta = InputForm[3/10]:   HH 1.0779120879112492965958830519523076379`15.15051499783199  F_S 1.07791208791208791208791208791208791209`15.    AA 1.12588697017123664766465367358769329178`15.15051499783199  F_A 1.12588697017268445839874411302982731554`15.
    beta = InputForm[1/2]:   HH 1.26851851851753094810599147215178489417`15.15051499783199  F_S 1.26851851851851851851851851851851851852`15.    AA 1.41666666666484421278025385908974794727`15.15051499783199  F_A 1.41666666666666666666666666666666666667`15.
    beta = InputForm[7/10]:   HH 1.79958605664347666485375799846355453465`15.15051499783199  F_S 1.79958605664488017429193899782135076253`15.    AA 2.16803921568348250804838020307994862663`15.15051499783199  F_A 2.16803921568627450980392156862745098039`15.
    |M2 slope| / |M1 slope| for HH at beta = 3/10 (must be ~0): 1.00116809884383017667904`3.*^-15
[7] wrote dps_hh.csv (beta, AA, HH, F_A, F_S, AA/F_A-1, -HH/F_S-1, HH_M2/HH_M1):
    0.001  3.5000045000039983  -4.500003500003998  3.500004500004  4.500003500004  -5.428159868262618e-16  -5.428160672431412e-16  7.672278297452091e-21
    0.1  3.5454040404040383  -4.535404040404038  3.5454040404040406  4.535404040404041  -5.647456869049423e-16  -5.655516375670639e-16  7.996421775752653e-17
    0.3  3.940604395604393  -4.850604395604392  3.9406043956043955  4.850604395604396  -7.575533470026486e-16  -7.649317928594307e-16  1.0011680988438303e-15
    0.5  4.958333333333327  -5.708333333333326  4.958333333333333  5.708333333333333  -1.2665655696605914e-15  -1.2876970077362634e-15  5.456349798072382e-15
    0.7  7.588137254901941  -8.098137254901939  7.588137254901961  8.09813725490196  -2.6289218126568384e-15  -2.67185571896608e-15  3.372807696000179e-14
done


==> anc/data/provenance_2019/Catani2L_P1_new.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = Zeta[3];
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
zeta2 = Pi^2/6;

nf = Nf;
ma2 = M2;
m2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2AAR = Get["gg2AAR21new"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];
nnlo = Coefficient[gg2AAR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
Y=y+1;
Z=z+1;
x=1/13;
z=5/13;

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff20 = Coefficient[diff2,eps,0];
diff2m1 = Coefficient[diff2,eps,-1];
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];




==> anc/data/provenance_2019/Catani2L_P1_old.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = Zeta[3];
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
zeta2 = Pi^2/6;

nf = Nf;
ma2 = M2;
m2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2AAR = Get["gg2AAR21"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];
nnlo = Coefficient[gg2AAR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
(**x=1/1000;
z=3/1000;**)

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff20 = Coefficient[diff2,eps,0]>>Finite2L1;
diff2m1 = Coefficient[diff2,eps,-1]>>diff2m1;
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];




==> anc/data/provenance_2019/README.md <==
# Normalization of the 2019 two-loop remainders

Mathematica steps of the 2019 calculation (projector P1), kept to document the
normalization of the published two-loop files.

| file | step |
|---|---|
| `Renorm2L_P1_old.m` | UV renormalization through two loops; physical C_J; writes `gg2AAR21` |
| `Renorm2L_P1_new.m` | UV renormalization through two loops; multiplies the whole O_G–O_G amplitude by 64 and the O_G–O_J counterterm term by 8/6; writes `gg2AAR21new` |
| `Catani2L_P1_old.m`, `Catani2L_P1_new.m` | infrared subtraction, M^(2),fin = M^(2) − 4 I^(2) M^(0) − 2 I^(1) M^(1), with M^(0) and M^(1) taken from the same renormalized file |

In the `_new` version the tree and one-loop amplitudes used in the infrared subtraction carry
the same factor 64, so the resulting two-loop remainder is 64 times the remainder in the
normalization of the tree amplitudes `data/born/original/ggAA01`, `ggAA02` and of the
published one-loop remainders, which do not have this factor (one-loop step: plain Z_GG²).

The tree normalization is fixed independently: a direct evaluation of the two Feynman
diagrams from −(1/8) C_G Φ_A O_G gives the amplitude C_G² M_i^(0) δ^{ab} with M_i^(0) as in
`ggAA01`, `ggAA02` (`scripts/check_normalization.py`, check 2). The published two-loop
remainders therefore correspond to stripping (C_G/8)², the one-loop remainders and the tree to
stripping C_G². Dividing the two-loop remainders by 64 brings all orders to the same
normalization.

A second, independent defect concerns the published one-loop remainders: their eight
Log[muR2] terms cancel, so they do not depend on μ_R, and under a common rescaling of m_A and
μ_R they change by −2β₀ ln λ² M^(0) (they contain ln m_A² where ln(m_A²/μ_R²) is required).
With the renormalization of `Renorm2L_P1_new.m` (Z_GG² with Z_GG = Z_as, C_G ∝ a_s) and the
I operators of `Catani2L_P1_new.m`, renormalization-group invariance requires

    dM^(1),fin/d ln μ² = 2 β₀ M^(0),
    dM^(2),fin/d ln μ² = 3 β₀ M^(1),fin + (2β₁ − 8 H2g − 12 C_F n_f) M^(0),

where H2g is the constant of `Catani2L_P1_new.m` (no μ factor on that term) and −12 C_F n_f comes
from the (8/6) Z_GG Z_GJ counterterm. The two-loop files divided by 64 satisfy the second
relation, including the M^(0) term, only with

    M^(1),fin(μ_R) = [published] + 2 β₀ ln(μ_R²/GeV²) M^(0),

i.e. the published one-loop files are the remainders at μ_R = 1 GeV
(`scripts/check_normalization.py`, checks 4 and 5; `ggaa.oneloop` applies the term).

The threshold expansion and its validation are unaffected: they compare the series with the
unexpanded two-loop remainder in one and the same normalization.

## Archive of the 2019 runs

`archive/` holds the original Mathematica runs (see `archive/README.md`). `scripts/check_archive_2019.py`
(`make archive`) confirms both defects from them: the archive one-loop remainders carry the term
2 beta0 ln mu_R^2 M^(0) and agree with the corrected remainders to 5e-56, and the published two-loop
P1 remainder equals 64 x (archive x tree) plus the O_G-O_J counterterm, with real parts agreeing to
5e-31. The imaginary parts differ by 32 C_F times the one-loop O_G-O_J amplitude (24 C_F n_f M^(0)
after division by 64). This is not an uncertainty of the published remainder: the earlier run's
renormalisation constant exceeds Z_GG^2 = Z_as^2 by 2 beta1 a_s^2/eps and it has no O_G-O_J
counterterm, while the published counterterm was normalised by the cancellation of the C_F n_f
single pole (June 2019 record `archive/two_loop/1byeps_Coef_Num`; `make renorm-2019`). The only
O_J piece not included in V2 is the physical, m_t-dependent C_J term.

The 2019 originals of the published scripts, `archive/two_loop/Renorm1_N.m` and
`archive/two_loop/Catani2L1_N.m`, sit next to the earlier run. `Renorm2L_P1_new.m` above is identical
to `Renorm1_N.m`; `Catani2L_P1_new.m` is `Catani2L1_N.m` without the two lines that write the pole
residues to files. `archive/README.md` explains why the earlier run is not an alternative result.



==> anc/data/provenance_2019/Renorm2L_P1_new.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

ZGG = as^2*((484 Ca^2)/(9 eps^2)+(34 Ca^2)/(3 eps)-(176 Ca nf)/(9 eps^2)-(10 Ca nf)/(3 eps)-(2 Cf nf)/eps+(16 nf^2)/(9 eps^2)) + as*((22 Ca)/(3 eps)-(4 nf)/(3 eps))+1;

ZGJ = as*(-24*Cf/eps) + as^2*(((1/eps^2)*(-176*Ca*Cf+32*Cf*nf))+((1/eps)*((-284*Ca*Cf/3)+(84*Cf^2)+(8*Cf*nf/3))));

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as * p[muR,-eps];
Zas = (1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
asunr = as * p[muR,-eps] * Zas;

Ca = N;
Cf = (N^2-1)/2/N;

ZGG = Normal[Series[Expand[ZGG],{as,0,2}]];
ZGJ = Normal[Series[Expand[ZGJ],{as,0,2}]];

gg2AA0  = Get["ggAA01"];
gg2AA1  = Get["ggAA11"];
gg2AA2  = Get["ggAA21"];
ggjAA1  = Get["ggjAA11"];

PT = (u*t - ma2^2)/s;
u = (2*ma2 - s - t);
s = ma2*(1+x)^2/x;
t = -ma2*y;
ma2 = M2;
(**CJ = -as*Cf*(3/2-3*Log[muR2/mt^2])*CG;**)
CJ=1;
CG=1;


gg2AA = ( gg2AA0 + asunr*gg2AA1 + asunr^2*gg2AA2 )*CG^2;
gg2AAj = ( asunr*ggjAA1 )*CG;

gg2AAR = Normal[Series[((64*(ZGG^2)*gg2AA)+((8/6)*ZGG*ZGJ*gg2AAj)),{as,0,2}]]>>gg2AAR21new;


==> anc/data/provenance_2019/Renorm2L_P1_old.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

ZGG = ascr^2*((484 Ca^2)/(9 eps^2)+(34 Ca^2)/(3 eps)-(176 Ca nf)/(9 eps^2)-(10 Ca nf)/(3 eps)-(2 Cf nf)/eps+(16 nf^2)/(9 eps^2)) + ascr*((22 Ca)/(3 eps)-(4 nf)/(3 eps))+1;

ZGJ = ascr*(-24*Cf/eps) + ascr^2*(((1/eps^2)*(-176*Ca*Cf+32*Cf*nf))+((1/eps)*((-284*Ca*Cf/3)+(84*Cf^2)+(8*Cf*nf/3))));

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as;
Zas = (1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
asunr = as * p[muR,-eps] * Zas;

Ca = N;
Cf = (N^2-1)/2/N;

ZGG = Normal[Series[Expand[ZGG],{as,0,2}]];
ZGJ = Normal[Series[Expand[ZGJ],{as,0,2}]];

gg2AA0  = Get["ggAA01"];
gg2AA1  = Get["ggAA11"];
gg2AA2  = Get["ggAA21"];
ggjAA1  = Get["ggjAA11"];
ggjAA2  = Get["ggjAA21"];
ggjjAA1  = Get["ggjjAA11"];
ggjjAA2  = Get["ggjjAA21"];

PT = (u*t - ma2^2)/s;
u = (2*ma2 - s - t);
s = ma2*(1+x)^2/x;
t = -ma2*y;
ma2 = M2;
CJ = -as*Cf*(3/2-3*Log[muR2/mt^2])*CG;
CG=1;


gg2AA = ( gg2AA0 + asunr*gg2AA1 + asunr^2*gg2AA2 )*CG^2;
gg2AAj = ( asunr*ggjAA1 + asunr^2*ggjAA2 )*CG;
gg2AAjj = (asunr*ggjjAA1 + asunr^2*ggjjAA2 )*CJ^2;

gg2AAR = Normal[Series[(((ZGG^2)*gg2AA)+(2*ZGG*ZGJ*gg2AAj)+((ZGJ^2)*gg2AAjj)),{as,0,2}]]>>gg2AAR21;


==> anc/data/provenance_2019/archive/README.md <==
# Archive of the 2019 runs (original calculation of arXiv:1909.08993)

Files from the author's 2019 working directories `Catani ggHH` and `Catani ggAA` (the latter from
`ggjjAA_One-loop_2026.zip`) (the folder name comes from the
gg -> HH template in `template/`, which reads `gg2HHR`; all other files are for gg -> AA).
Large outputs are stored xz-compressed; `SOURCE_SHA256` is the checksum of the original archive.

| path | content | date |
|---|---|---|
| `one_loop/Renorm1.m`, `Renorm2.m` | Z_GG^2 x (tree + mu^-eps x bare one loop), divided by the tree amplitude | Jan 2019 |
| `one_loop/Catani1L1.m`, `Catani1L2.m` | subtraction of 2 I^(1) M^(0) | Jan 2019 |
| `one_loop/Finite1L1.xz`, `Finite1L2.xz` | one-loop remainders as ratios to the tree amplitude | May 2019 |
| `two_loop/Renorm1.m`, `Renorm2.m` | two-loop renormalisation without the factor 64 (P1 includes the O_G-O_J one-loop amplitude with coefficient CJ in the one-loop slot) | Feb-May 2019 |
| `two_loop/Catani2L1.m`, `Catani2L2.m` | two-loop subtraction at x = 1/11, z = 3/11 | Feb 2022 |
| `two_loop/Finite2L1.xz`, `Finite2L2.xz` | two-loop remainders (ratios to the tree amplitude) at that point | Feb 2022 |
| `two_loop/ggjAA11`, `ggjAA12` | one-loop O_G-O_J amplitudes (bare, through O(eps^2)) | May 2019 |
| `two_loop/Renorm1_N.m` | published two-loop renormalisation: 64 Z_GG^2 x amplitude + (8/6) Z_GG Z_GJ x O_G-O_J amplitude; writes `gg2AAR21new` | 19 Jul 2019 |
| `two_loop/Catani2L1_N.m` | published two-loop subtraction; writes the eps^0 and 1/eps coefficients (`diff2m0`, `diff2m1`) | 19 Jul 2019 |
| `two_loop/1byeps_Coef_Num` | record of the 1/eps coefficient with the O_G-O_J counterterm scaled by FLAG, both projections, seven kinematic points | 13 Jun 2019 |

`scripts/check_archive_2019.py` compares these outputs with the published files
(`results/archive_2019.json`): the one-loop outputs carry the mu_R dependence 2 beta0 ln mu_R^2 M^(0)
missing from the published one-loop files and agree with the corrected remainders of
`ggaa.oneloop`; the published two-loop P1 remainder equals 64 x (archive x tree) plus the
O_G-O_J counterterm of the published pipeline, up to 32 C_F times the one-loop O_G-O_J amplitude
(a real multiple of the tree amplitude). This difference is not an uncertainty of the published
remainder: the earlier run's renormalisation constant exceeds Z_GG^2 = Z_as^2 by 2 beta1 a_s^2/eps
and it has no O_G-O_J counterterm, while its infrared subtraction is the same, so its single poles
cannot cancel. In the published version the counterterm was normalised by the cancellation of the
C_F n_f single pole: in `1byeps_Coef_Num` that pole is proportional to (-1 + 96 FLAG) in both
projections at all seven points (the terms proportional to N^3, which do not involve FLAG, are
2.5e-13 and 1.6e-10 of the n_f term at x = 1/11 and grow towards x = 1e-5 in this machine-number
evaluation; they do not affect the value of FLAG), and 64 x 2 x (1/96) = 8/6 is the coefficient in `Renorm1_N.m`
(2 is the coefficient in `../Renorm2L_P1_old.m`). `scripts/check_renorm_2019.py` (`make renorm-2019`)
checks all of this.


==> anc/data/provenance_2019/archive/SOURCE_SHA256 <==
868b4d5768dd886ba063485ad1638306bd37fafef3385779ad72f48ba3c982dc  Catani_ggHH.zip
c79bf4340a75dd735e3af906b83f728da0e2edb32c571d860aef6243481c2c46  ggjjAA_One-loop_2026.zip (source of two_loop/Renorm1_N.m, Catani2L1_N.m, 1byeps_Coef_Num)


==> anc/data/provenance_2019/archive/one_loop/Catani1L1.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
zeta2 = Pi^2/6;
zeta[3] = zeta3;
zeta3 = Zeta[3];
nf = Nf;
ma2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

gg2AAR = Get["gg2AAR1"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];

cataniM1 = 2*NI1*lo;
oursM1 = nlo;


diff1 = Normal[Series[(oursM1-cataniM1)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff10 = Coefficient[diff1,eps,0]>>Finite1L1;
diff1m1 = Coefficient[diff1,eps,-1];
diff1m2 = Coefficient[diff1,eps,-2];



==> anc/data/provenance_2019/archive/one_loop/Catani1L2.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
zeta2 = Pi^2/6;
zeta[3] = zeta3;
zeta3 = Zeta[3];
nf = Nf;
ma2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

gg2AAR = Get["gg2AAR2"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];

cataniM1 = 2*NI1*lo;
oursM1 = nlo;


diff1 = Normal[Series[(oursM1-cataniM1)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff10 = Coefficient[diff1,eps,0]>>Finite1L2;
diff1m1 = Coefficient[diff1,eps,-1];
diff1m2 = Coefficient[diff1,eps,-2];



==> anc/data/provenance_2019/archive/one_loop/Renorm1.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

Z2 = ( ascr*eps^-1*Ca * (
          + 44/3
          )

       + ascr*eps^-1*nf * (
          - 8/3
          )

       + ascr^2*eps^-2*Ca^2 * (
          + 484/9
          )

       + ascr^2*eps^-2*nf*Ca * (
          - 176/9
          )

       + ascr^2*eps^-2*nf^2 * (
          + 16/9
          )

       + ascr^2*eps^-1*Ca^2 * (
          + 136/3
          )

       + ascr^2*eps^-1*nf*Ca * (
          - 40/3
          )

       + ascr^2*eps^-1*nf*Cf * (
          - 8
          )

       + 1
         );


beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as*(1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
Ca = N;
Cf = (N^2-1)/2/N;

Z2 = Normal[Series[Expand[Z2],{as,0,2}]];

gg2AA0 = Get["ggAA01"];
gg2AA1 = Get["ggAA11"];
(*gg2AA2 = Get["gg2AA2"];*)

y=(1+x^2)/x-z;

gg2AA = ( gg2AA0 + as*p[muR,-eps]*gg2AA1 + 0*as^2*p[muR,-2*eps]*(2*beta0/eps*p[muR,eps]*gg2AA1 + gg2AA2) );

gg2AAR = Normal[Series[Z2*gg2AA/gg2AA0,{as,0,2}]]>>gg2AAR1;



==> anc/data/provenance_2019/archive/one_loop/Renorm2.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

Z2 = ( ascr*eps^-1*Ca * (
          + 44/3
          )

       + ascr*eps^-1*nf * (
          - 8/3
          )

       + ascr^2*eps^-2*Ca^2 * (
          + 484/9
          )

       + ascr^2*eps^-2*nf*Ca * (
          - 176/9
          )

       + ascr^2*eps^-2*nf^2 * (
          + 16/9
          )

       + ascr^2*eps^-1*Ca^2 * (
          + 136/3
          )

       + ascr^2*eps^-1*nf*Ca * (
          - 40/3
          )

       + ascr^2*eps^-1*nf*Cf * (
          - 8
          )

       + 1
         );

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as*(1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
Ca = N;
Cf = (N^2-1)/2/N;

Z2 = Normal[Series[Expand[Z2],{as,0,2}]];
gg2AA0 = Get["ggAA02"];
gg2AA1 = Get["ggAA12"];
(*gg2AA2 = Get["gg2AA2"];*)

y=(1+x^2)/x-z;

gg2AA = ( gg2AA0 + as*p[muR,-eps]*gg2AA1 + 0*as^2*p[muR,-2*eps]*(2*beta0/eps*p[muR,eps]*gg2AA1 + gg2AA2) );

gg2AAR = Normal[Series[Z2*gg2AA/gg2AA0,{as,0,2}]]>>gg2AAR2;



==> anc/data/provenance_2019/archive/template/Catani2L_ggHH_template.m <==
(************************)

m[s,eps_] := m[m2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[m2,eps_] := Sum[ ((eps*(Log[-m2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = zeta3;
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2HHR = Get["gg2HHR"];

lo = Coefficient[gg2HHR,as,0];
nlo = Coefficient[gg2HHR,as,1];
nnlo = Coefficient[gg2HHR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
x=1/11;
z=3/11;

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-m2]->Log[m2]-I*Pi},{eps,0,0}]];
diff2m1 = Coefficient[diff2,eps,-1];
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];




==> anc/data/provenance_2019/archive/two_loop/1byeps_Coef_Num <==
Y=y+1;
Z=z+1;
y=(1+x^2)/x-z;

******************************************************************************

x=1/100000;
z=3/100000;

Proj A -> 1/eps Coefficient = (1.1664916825322273*^-75*M2*
  ((1.0166305680710456*^76 - 1.082147441971356*^77*I)*N^3 - 
   (0. + 5.143731490287956*^80*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (7.499025084744233*^-96*M2*
  ((-2.37210635954805*^106 + 2.524932878871329*^107*I)*N^3 + 
   8.890044499556498*^59*((-1.9365478397693133*^17 + 2.9999999982*^40*I) - 
     (0. + 2.879999998272*^42*I)*FLAG)*(-1. + N^2)*Nf))/N

*******************************************************************************

x=1/10000;
z=3/10000;

Proj A -> 1/eps Coefficient = (1.664168931754266*^-61*M2*
  ((7.126881593259408*^58 - 6.0196823143458275*^59*I)*N^3 - 
   (0. + 3.606124321569865*^65*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (5.2431809284651136*^-76*M2*
  ((-3.3933000517580412*^81 + 2.8656340697047135*^82*I)*N^3 + 
   1.2714928509282397*^47*((-1.88978561024*^11 + 2.999999820000002*^32*I) - 
     (0. + 2.8799998272000024*^34*I)*FLAG)*(-1. + N^2)*Nf))/N
   
*******************************************************************************
   
x=1/5000;
z=3/5000;

Proj A -> 1/eps Coefficient = (1.6334937004850365*^-56*M2*
  ((9.077107770100682*^52 - 7.066809560282107*^53*I)*N^3 - 
   (0. + 1.8372890688888778*^60*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (4.3577268146676345*^-72*M2*
  ((-1.276127005956672*^76 + 9.931595969484371*^76*I)*N^3 + 
   1.9582079704058996*^45*((-3.01989888*^9 + 1.1718747187500151*^30*I) - 
     (0. + 1.1249997300000144*^32*I)*FLAG)*(-1. + N^2)*Nf))/N
   
********************************************************************************

x=1/1000;
z=3/1000;

Proj A -> 1/eps Coefficient = (1.6418917626161413*^-46*M2*
  ((-8.083155834334751*^40 + 5.054738006083407*^41*I)*N^3 - 
   (0. + 3.6616335722524423*^49*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (1.2585681002401063*^-56*M2*
  ((1.582792163886533*^57 - 9.880887167798258*^57*I)*N^3 + 
   5.297056762809639*^34*((212992. + 2.999982000024*^24*I) - 
     (0. + 2.87998272002304*^26*I)*FLAG)*(-1. + N^2)*Nf))/N
   
********************************************************************************

x=1/500;
z=3/500;

Proj A -> 1/eps Coefficient = (3.1802540184384364*^-41*M2*
  ((1.3746019920041374*^34 - 7.693196948068408*^34*I)*N^3 - 
   (0. + 9.470979307115076*^43*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (4.257419184682146*^-53*M2*
  ((-3.8554975921317445*^51 + 2.1504708981192575*^52*I)*N^3 + 
   2.0043922777089233*^33*((-896. + 1.1718468751500002*^22*I) - 
     (0. + 1.1249730001440005*^24*I)*FLAG)*(-1. + N^2)*Nf))/N

*********************************************************************************  

x=1/100;
z=3/100;

Proj A -> 1/eps Coefficient = (2.875683934768859*^-31*M2*
  ((2.7054115952754837*^22 - 1.1060176592107799*^23*I)*N^3 - 
   (0. + 2.1283980224662485*^33*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (6.604303514855008*^-39*M2*
  ((-1.776830948533202*^34 + 7.148772202584369*^34*I)*N^3 + 
   1.0100487233709434*^24*((-0.1171875 + 2.9982002400179972*^16*I) - 
     (0. + 2.8782722304172774*^18*I)*FLAG)*(-1. + N^2)*Nf))/N
   
**********************************************************************************

x=1/11;
z=3/11;

Proj A -> 1/eps Coefficient = (9.322809202509809*^-15*M2*
  ((-267.647136564382 + 554.3315149348996*I)*N^3 - 
   (0. + 8.4250844181504*^15*I)*(-1. + 96.*FLAG)*(-1. + N^2)*Nf))/N
   
Proj B -> 1/eps Coefficient = (7.435939543377713*^-18*M2*
   ((6.493774094942646*^7 - 1.2099675000617415*^8*I)*
    N^3 + 4.8369321*^9*((4.470348358154297*^-8 + 6.115420800000001*^8*I) - 
     (0. + 5.870803968*^10*I)*FLAG)*(-1. + N^2)*Nf))/N
   
************************************************************************************   


==> anc/data/provenance_2019/archive/two_loop/Catani2L1.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = zeta3;
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
nf = Nf;
ma2 = M2;
m2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2AAR = Get["gg2AAR21"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];
nnlo = Coefficient[gg2AAR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
x=1/11;
z=3/11;

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff10  = Coefficient[diff2,eps,0]>>Finite2L1;
diff2m1 = Coefficient[diff2,eps,-1];
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];


==> anc/data/provenance_2019/archive/two_loop/Catani2L1_N.m <==
(************************)

m[s,eps_] := m[M2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[M2,eps_] := Sum[ ((eps*(Log[-M2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = Zeta[3];
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
zeta2 = Pi^2/6;

nf = Nf;
ma2 = M2;
m2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2AAR = Get["gg2AAR21new"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];
nnlo = Coefficient[gg2AAR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
Y=y+1;
Z=z+1;
x=1/13;
z=5/13;

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-M2]->Log[M2]-I*Pi},{eps,0,0}]];
diff20 = Coefficient[diff2,eps,0]>>diff2m0;
diff2m1 = Coefficient[diff2,eps,-1]>>diff2m1;
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];




==> anc/data/provenance_2019/archive/two_loop/Catani2L2.m <==
(************************)

m[s,eps_] := m[m2,eps] * (Sum[ ((eps*(2*Log[1+x]-Log[x]))^i)/(Factorial[i]) ,{i,0,4} ] );
m[m2,eps_] := Sum[ ((eps*(Log[-m2]))^i)/(Factorial[i]) , {i,0,4} ];
p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

(* gamma[eps] = Gamma(1-eps) *)
gamma[eps_] := Exp[ Sum[ (zeta[i]/i * eps^i) , {i,2,4} ]  ];

zeta[2] = zeta2;
zeta[3] = zeta3;
zeta[4] = zeta4;
zeta4 = 2/5*zeta2^2;
nf = Nf;
ma2 = M2;

(****BornCF = 1/(N^2-1)****)
Ca = N;
Cf = (N^2-1)/2/N;

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

H2g =1/2*( Ca^2 *( -5/12 - 11/24*zeta2 - 1/2*zeta[3])
     +Ca*nf*(29/27 + zeta2/12 )
     +Cf*nf*(-1/2)
     +nf^2*(-5/27) );

I1[eps_] := (1/gamma[-eps/2])*( (- 4*Ca/eps^2+beta0/eps)*m[s, eps/2]*p[muR, -eps] );

NI1 =  Normal[Series[ I1[eps], {eps, 0, 2}]];

I2 = Normal[Series[
     - (1/2)* I1[eps] *( I1[eps] + beta0 * (-2/eps) )
     + (gamma[-eps]/gamma[-eps/2]) * ( (- beta0/eps) +  ( (67/18 - zeta2)*Ca - 5*nf/9) ) * I1[2*eps]
     + 2*H2g/eps, {eps, 0, 0}]];

gg2AAR = Get["gg2AAR22"];

lo = Coefficient[gg2AAR,as,0];
nlo = Coefficient[gg2AAR,as,1];
nnlo = Coefficient[gg2AAR,as,2];

cataniM2 = 4*I2*lo + 2*NI1*nlo;
oursM2 = nnlo;

y=(1+x^2)/x-z;
x=1/11;
z=3/11;

diff2 = Normal[Series[(oursM2-cataniM2)/.{Log[-m2]->Log[m2]-I*Pi},{eps,0,0}]];
diff10  = Coefficient[diff2,eps,0]>>Finite2L2;
diff2m1 = Coefficient[diff2,eps,-1];
diff2m2 = Coefficient[diff2,eps,-2];
diff2m3 = Coefficient[diff2,eps,-3];
diff2m4 = Coefficient[diff2,eps,-4];


==> anc/data/provenance_2019/archive/two_loop/Renorm1.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

Z2 = ( ascr*eps^-1*Ca * (
          + 44/3
          )

       + ascr*eps^-1*nf * (
          - 8/3
          )

       + ascr^2*eps^-2*Ca^2 * (
          + 484/9
          )

       + ascr^2*eps^-2*nf*Ca * (
          - 176/9
          )

       + ascr^2*eps^-2*nf^2 * (
          + 16/9
          )

       + ascr^2*eps^-1*Ca^2 * (
          + 136/3
          )

       + ascr^2*eps^-1*nf*Ca * (
          - 40/3
          )

       + ascr^2*eps^-1*nf*Cf * (
          - 8
          )

       + 1
         );


beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as*(1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
Ca = N;
Cf = (N^2-1)/2/N;

Z2 = Normal[Series[Expand[Z2],{as,0,2}]];

gg2AA0 = Get["ggAA01"];
gg2AA1 = Get["ggAA11"];
gg2AA2 = Get["ggAA21"];
gg2jAA1 = Get["ggjAA11"];

y=(1+x^2)/x-z;

PT = (u*t - ma2^2)/s;
u = (2*ma2 - s -t);

gg2AA = ( gg2AA0 + as*p[muR,-eps]*(gg2AA1+gg2jAA1) + as^2*p[muR,-2*eps]*(2*beta0/eps*p[muR,eps]*(gg2AA1+gg2jAA1) + gg2AA2) );

gg2AAR = Normal[Series[Z2*gg2AA/gg2AA0,{as,0,2}]]>>gg2AAR21;



==> anc/data/provenance_2019/archive/two_loop/Renorm1_N.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

ZGG = as^2*((484 Ca^2)/(9 eps^2)+(34 Ca^2)/(3 eps)-(176 Ca nf)/(9 eps^2)-(10 Ca nf)/(3 eps)-(2 Cf nf)/eps+(16 nf^2)/(9 eps^2)) + as*((22 Ca)/(3 eps)-(4 nf)/(3 eps))+1;

ZGJ = as*(-24*Cf/eps) + as^2*(((1/eps^2)*(-176*Ca*Cf+32*Cf*nf))+((1/eps)*((-284*Ca*Cf/3)+(84*Cf^2)+(8*Cf*nf/3))));

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as * p[muR,-eps];
Zas = (1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
asunr = as * p[muR,-eps] * Zas;

Ca = N;
Cf = (N^2-1)/2/N;

ZGG = Normal[Series[Expand[ZGG],{as,0,2}]];
ZGJ = Normal[Series[Expand[ZGJ],{as,0,2}]];

gg2AA0  = Get["ggAA01"];
gg2AA1  = Get["ggAA11"];
gg2AA2  = Get["ggAA21"];
ggjAA1  = Get["ggjAA11"];

PT = (u*t - ma2^2)/s;
u = (2*ma2 - s - t);
s = ma2*(1+x)^2/x;
t = -ma2*y;
ma2 = M2;
(**CJ = -as*Cf*(3/2-3*Log[muR2/mt^2])*CG;**)
CJ=1;
CG=1;


gg2AA = ( gg2AA0 + asunr*gg2AA1 + asunr^2*gg2AA2 )*CG^2;
gg2AAj = ( asunr*ggjAA1 )*CG;

gg2AAR = Normal[Series[((64*(ZGG^2)*gg2AA)+((8/6)*ZGG*ZGJ*gg2AAj)),{as,0,2}]]>>gg2AAR21new;


==> anc/data/provenance_2019/archive/two_loop/Renorm2.m <==
(**Overall operator renormalisation for the matrix element gg->AA**)

p[muR,eps_] := Sum[ ((eps*(Log[muR2])/2)^i)/(Factorial[i]) , {i,0,4} ];

Z2 = ( ascr*eps^-1*Ca * (
          + 44/3
          )

       + ascr*eps^-1*nf * (
          - 8/3
          )

       + ascr^2*eps^-2*Ca^2 * (
          + 484/9
          )

       + ascr^2*eps^-2*nf*Ca * (
          - 176/9
          )

       + ascr^2*eps^-2*nf^2 * (
          + 16/9
          )

       + ascr^2*eps^-1*Ca^2 * (
          + 136/3
          )

       + ascr^2*eps^-1*nf*Ca * (
          - 40/3
          )

       + ascr^2*eps^-1*nf*Cf * (
          - 8
          )

       + 1
         );

beta0 = (11*Ca - 2*nf)/3;
beta1 = (34/3*Ca^2 - 2*nf*Cf - 10/3*Ca*nf);

ascr = as*(1 + as*2*beta0/eps + as^2*(4*beta0^2/eps^2 + beta1/eps));
Ca = N;
Cf = (N^2-1)/2/N;

Z2 = Normal[Series[Expand[Z2],{as,0,2}]];
gg2AA0 = Get["ggAA02"];
gg2AA1 = Get["ggAA12"];
gg2AA2 = Get["ggAA22"];

y=(1+x^2)/x-z;

PT = (u*t - ma2^2)/s;
u = (2*ma2 - s -t);

gg2AA = ( gg2AA0 + as*p[muR,-eps]*gg2AA1 + as^2*p[muR,-2*eps]*(2*beta0/eps*p[muR,eps]*gg2AA1 + gg2AA2) );

gg2AAR = Normal[Series[Z2*gg2AA/gg2AA0,{as,0,2}]]>>gg2AAR22;



==> anc/data/provenance_2019/archive/two_loop/ggjAA11 <==
((12*I)*CJ*ma2*nf*(1 + x)^2*z)/(x*(1 + z)) + ((12*I)*CJ*ma2*nf*(1 + x)^4)/
  (x*(1 + z)*(1 + x + x^2 - x*z)) + 
 ((12*I)*CJ*ma2*nf*(1 + x)^2*(1 + x^2 - x*z))/(x*(1 + x + x^2 - x*z)) + 
 (6*CJ*eps*ma2*nf*(1 + x)^4*(-I + Pi + I*Log[ma2]))/
  (x*(1 + z)*(1 + x + x^2 - x*z)) + 
 ((6*I)*CJ*eps*ma2*nf*(1 + x)^2*(1 + x^2 - x*z)*
   (-1 + Log[ma2] + Log[(1 + x^2)/x - z]))/(x*(1 + x + x^2 - x*z)) + 
 ((6*I)*CJ*eps*ma2*nf*(1 + x)^2*z*(-1 + Log[ma2] + Log[z]))/(x*(1 + z)) + 
 (((3*I)/2)*CJ*eps^2*ma2*nf*(1 + x)^2*(1 + x^2 - x*z)*
   (2 - 2*Log[ma2] + Log[ma2]^2 - 2*Log[(1 + x^2)/x - z] + 
    2*Log[ma2]*Log[(1 + x^2)/x - z] + Log[(1 + x^2)/x - z]^2 - zeta[2]))/
  (x*(1 + x + x^2 - x*z)) + (((3*I)/2)*CJ*eps^2*ma2*nf*(1 + x)^2*z*
   (2 - 2*Log[ma2] + Log[ma2]^2 - 2*Log[z] + 2*Log[ma2]*Log[z] + Log[z]^2 - 
    zeta[2]))/(x*(1 + z)) + (3*CJ*eps^2*ma2*nf*(1 + x)^4*
   (2*I - 2*Pi - I*Pi^2 - (2*I)*Log[ma2] + 2*Pi*Log[ma2] + I*Log[ma2]^2 - 
    I*zeta[2]))/(2*x*(1 + z)*(1 + x + x^2 - x*z))


==> anc/data/provenance_2019/archive/two_loop/ggjAA12 <==
((12*I)*CJ*M2*nf*(-x + z + x^2*z - x*z^2))/(x*(1 + z)) + 
 ((12*I)*CJ*M2*nf*(-x + z + x^2*z - x*z^2))/(1 + x + x^2 - x*z) + 
 ((12*I)*CJ*M2*nf*(-x + z + x^2*z - x*z^2)*(1 + x + 2*x^2 + x^3 + x^4 - 
    2*x*z - 2*x^3*z + 2*x^2*z^2))/(x*z*(1 + z)*(1 + x^2 - x*z)*
   (1 + x + x^2 - x*z)) + (6*CJ*eps*M2*nf*(-x + z + x^2*z - x*z^2)*
   (1 + x + 2*x^2 + x^3 + x^4 - 2*x*z - 2*x^3*z + 2*x^2*z^2)*
   (-I + Pi + I*Log[M2]))/(x*z*(1 + z)*(1 + x^2 - x*z)*(1 + x + x^2 - x*z)) + 
 ((6*I)*CJ*eps*M2*nf*(-x + z + x^2*z - x*z^2)*
   (-1 + Log[M2] + Log[(1 + x^2)/x - z]))/(1 + x + x^2 - x*z) + 
 ((6*I)*CJ*eps*M2*nf*(-x + z + x^2*z - x*z^2)*(-1 + Log[M2] + Log[z]))/
  (x*(1 + z)) + (((3*I)/2)*CJ*eps^2*M2*nf*(-x + z + x^2*z - x*z^2)*
   (2 - 2*Log[M2] + Log[M2]^2 - 2*Log[(1 + x^2)/x - z] + 
    2*Log[M2]*Log[(1 + x^2)/x - z] + Log[(1 + x^2)/x - z]^2 - zeta[2]))/
  (1 + x + x^2 - x*z) + (((3*I)/2)*CJ*eps^2*M2*nf*(-x + z + x^2*z - x*z^2)*
   (2 - 2*Log[M2] + Log[M2]^2 - 2*Log[z] + 2*Log[M2]*Log[z] + Log[z]^2 - 
    zeta[2]))/(x*(1 + z)) + (3*CJ*eps^2*M2*nf*(-x + z + x^2*z - x*z^2)*
   (1 + x + 2*x^2 + x^3 + x^4 - 2*x*z - 2*x^3*z + 2*x^2*z^2)*
   (2*I - 2*Pi - I*Pi^2 - (2*I)*Log[M2] + 2*Pi*Log[M2] + I*Log[M2]^2 - 
    I*zeta[2]))/(2*x*z*(1 + z)*(1 + x^2 - x*z)*(1 + x + x^2 - x*z))


==> anc/data/runs/README.md <==
# Outputs of the construction and validation runs

`data/construction` and `data/validation` were produced in September 2026 by Mathematica
runs with the code in `src/construction`. This folder keeps the outputs of those runs,
compressed with xz.

| file | run | content |
|---|---|---|
| `known/P1_nf2_p4.wl`, `known/P1_nf2_p6.wl`, `known/P2_nf2_p4.wl`, `known/P2_nf2_p6.wl` | `nf2/` | coefficients of n_f² in M1 and M2 through β⁴ and β⁶ |
| `known/P1_nf1_p4.wl`, `known/P1_nf1_p6.wl` | `p1_nf1/` | coefficient of n_f in M1 through β⁴ and β⁶ |
| `P1_nf0_series4.wl`, `P1_nf0_series6.wl`, `P2_nf0_series4.wl`, `P2_nf0_series6.wl`, `P2_nf1_series4.wl`, `P2_nf1_series6.wl` | `remaining/` | coefficients of n_f⁰ in M1 and M2 and of n_f in M2 |
| `validation_all.csv` | `validation/` | the 1080 validation records |

All files are in the normalisation of the published remainders. `SHA256SUMS` gives the SHA-256
of the uncompressed files.

`make provenance` checks the outputs against `SHA256SUMS`, checks that every file in
`data/construction` agrees exactly with the corresponding coefficient of these outputs after
both are brought to the same form, and checks that the 1080 records in
`data/validation/validation_1080.csv` agree with `validation_all.csv` to the 40 digits stored.


==> anc/data/runs/SHA256SUMS <==
2fe74a0cfe2a27e66476e41c9bcfa3f3b95653f096b0c92e0b69dd71bf5eca53  P1_nf0_series4.wl.xz
4680d68f54f4778d0d585b967a9888555f28c3cd92b7ca3331b81b6da5efd066  P1_nf0_series6.wl.xz
949ef47ec69a74a5198f1f3cd75a8c41cc953d8c3fe8bcd66f4a676c55cb7ba1  P2_nf0_series4.wl.xz
9b32a961de8b20e75eed68f052f81f1905f09925d98dfd16533a45d9d64e7fc6  P2_nf0_series6.wl.xz
7df27c30cb24c5451475f609aafa45ab28906c6578484ec0192a4b926cf086af  P2_nf1_series4.wl.xz
cc57752e9e7ac39f26f8a7f55904625aaf1c5f002844d163f15a3fdfd2eace89  P2_nf1_series6.wl.xz
b0a08523d7696d8c6d7b678867590ad642befeedad2ea80aaeb0746db1a0bb73  known/P1_nf1_p4.wl.xz
129c9fa921304d6b4a1b6ab151d2a85e7a98a287728489848e2bd68bb9920fbc  known/P1_nf1_p6.wl.xz
c80479b5e586bb4bae94b5cda0f6f29206eccd8f61ccfa4ae18c4631422c5246  known/P1_nf2_p4.wl.xz
c80cab09d5b91bc5af942865b0f044348996ac3537102ae2e2b2cb0c20d63d6e  known/P1_nf2_p6.wl.xz
f252dd9e9f5fddfe7b0445e23a157e1f734172557b39a643e0d0df1761182d85  known/P2_nf2_p4.wl.xz
0af4dbb0fe741f72c7013c922debbc623761793cbe4f130e3b6707d32320a7e6  known/P2_nf2_p6.wl.xz
e05647bee234793c8f17622ac5499c1136a371b449beedf8bf0ad02c2ccf5390  validation_all.csv.xz


==> anc/data/series/M1_nf0.m <==
(* M_1^{II,(2),fin}, coefficient of n_f^0.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
(-14*m2*nc^2)*Log[1 - costh]*Log[beta]^2*Pi +
(-28*m2*nc^2)*Log[2]*Log[beta]^2*Pi +
(-14*m2*nc^2)*Log[1 + costh]*Log[beta]^2*Pi +
(-14*I*m2*nc^2)*Log[beta]^2*Pi^2 +
(-28/3*m2*nc^2)*Log[beta]^3*Pi +
(-7*m2*nc^2)*Log[1 - costh]^2*Log[beta]*Pi +
(-28*m2*nc^2)*Log[1 - costh]*Log[2]*Log[beta]*Pi +
(-14*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Log[beta]*Pi +
(-14*I*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi^2 +
(-28*m2*nc^2)*Log[2]*Log[1 + costh]*Log[beta]*Pi +
(-28*I*m2*nc^2)*Log[2]*Log[beta]*Pi^2 +
(-7*m2*nc^2)*Log[1 + costh]^2*Log[beta]*Pi +
(-14*I*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi^2 +
((7/3)*m2*nc^2)*Log[beta]*Pi^3 +
(-7*m2*nc^2)*Log[1 - costh]^2*Log[2]*Pi +
(-7/2*m2*nc^2)*Log[1 - costh]^2*Log[1 + costh]*Pi +
(-7/2*I*m2*nc^2)*Log[1 - costh]^2*Pi^2 +
(-7/6*m2*nc^2)*Log[1 - costh]^3*Pi +
(-14*m2*nc^2)*Log[1 - costh]*Log[2]*Log[1 + costh]*Pi +
(-14*I*m2*nc^2)*Log[1 - costh]*Log[2]*Pi^2 +
(-7/2*m2*nc^2)*Log[1 - costh]*Log[1 + costh]^2*Pi +
(-7*I*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi^2 +
((7/6)*m2*nc^2)*Log[1 - costh]*Pi^3 +
(-7/3*I*m2*nc^2)*Log[2]^2*Pi^2 +
((7/3)*I*m2*nc^2)*Log[2]^4 +
(-7*m2*nc^2)*Log[2]*Log[1 + costh]^2*Pi +
(-14*I*m2*nc^2)*Log[2]*Log[1 + costh]*Pi^2 +
((35/6)*m2*nc^2)*Log[2]*Pi^3 +
(-7/2*I*m2*nc^2)*Log[1 + costh]^2*Pi^2 +
(-7/6*m2*nc^2)*Log[1 + costh]^3*Pi +
((7/6)*m2*nc^2)*Log[1 + costh]*Pi^3 +
(-1/20*I*m2*nc^2)*Pi^4 +
(-154/3*m2*nc^2)*Log[beta]^2*Pi +
(-154/3*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi +
(-77*m2*nc^2)*Log[m2/mu2]*Log[beta]*Pi +
(-154/3*m2*nc^2)*Log[2]*Log[beta]*Pi +
(-154/3*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi +
((77/3)*I*m2*nc^2)*Log[beta]*Pi^2 +
(-77/6*m2*nc^2)*Log[1 - costh]^2*Pi +
(-77/2*m2*nc^2)*Log[m2/mu2]*Log[1 - costh]*Pi +
(-77/3*m2*nc^2)*Log[1 - costh]*Log[2]*Pi +
(-77/3*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi +
((77/6)*I*m2*nc^2)*Log[1 - costh]*Pi^2 +
(-77/2*m2*nc^2)*Log[m2/mu2]*Log[1 + costh]*Pi +
(-715/36*I*m2*nc^2)*Log[m2/mu2]*Pi^2 +
((58/3)*m2*nc^2)*Log[2]^2*Pi +
(-77/3*m2*nc^2)*Log[2]*Log[1 + costh]*Pi +
(-343/18*I*m2*nc^2)*Log[2]*Pi^2 +
(-77/6*m2*nc^2)*Log[1 + costh]^2*Pi +
((77/6)*I*m2*nc^2)*Log[1 + costh]*Pi^2 +
(-105/8*m2*nc^2)*Pi^3 +
((1454/9)*m2*nc^2)*Log[beta]*Pi +
((727/9)*m2*nc^2)*Log[1 - costh]*Pi +
((242/3)*I*m2*nc^2)*Log[m2/mu2]^2 +
((484/3)*I*m2*nc^2)*Log[m2/mu2]*Log[2] +
((242/3)*m2*nc^2)*Log[m2/mu2]*Pi +
(-4*I*m2*nc^2)*Log[m2/mu2]*Zeta[3] +
((968/9)*I*m2*nc^2)*Log[2]^2 +
((956/9)*m2*nc^2)*Log[2]*Pi +
(41*I*m2*nc^2)*Log[2]*Zeta[3] +
((727/9)*m2*nc^2)*Log[1 + costh]*Pi +
((313/18)*I*m2*nc^2)*Pi^2 +
((89/4)*m2*nc^2)*Pi*Zeta[3] +
(56*I*m2*nc^2)*PolyLog[4, 1/2] +
(-3595/9*I*m2*nc^2)*Log[m2/mu2] +
(-8780/27*I*m2*nc^2)*Log[2] +
(-9995/54*m2*nc^2)*Pi +
(-1055/18*I*m2*nc^2)*Zeta[3] +
((53134/81)*I*m2*nc^2),

(-18*m2*nc^2)*Log[1 - costh]*Log[beta]^2*Pi +
(-36*m2*nc^2)*Log[2]*Log[beta]^2*Pi +
(-18*m2*nc^2)*Log[1 + costh]*Log[beta]^2*Pi +
(-18*I*m2*nc^2)*Log[beta]^2*Pi^2 +
(-12*m2*nc^2)*Log[beta]^3*Pi +
(-9*m2*nc^2)*Log[1 - costh]^2*Log[beta]*Pi +
(-36*m2*nc^2)*Log[1 - costh]*Log[2]*Log[beta]*Pi +
(-18*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Log[beta]*Pi +
(-18*I*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi^2 +
(-36*m2*nc^2)*Log[2]*Log[1 + costh]*Log[beta]*Pi +
(-36*I*m2*nc^2)*Log[2]*Log[beta]*Pi^2 +
(-9*m2*nc^2)*Log[1 + costh]^2*Log[beta]*Pi +
(-18*I*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi^2 +
(3*m2*nc^2)*Log[beta]*Pi^3 +
(-9*m2*nc^2)*Log[1 - costh]^2*Log[2]*Pi +
(-9/2*m2*nc^2)*Log[1 - costh]^2*Log[1 + costh]*Pi +
(-9/2*I*m2*nc^2)*Log[1 - costh]^2*Pi^2 +
(-3/2*m2*nc^2)*Log[1 - costh]^3*Pi +
(-18*m2*nc^2)*Log[1 - costh]*Log[2]*Log[1 + costh]*Pi +
(-18*I*m2*nc^2)*Log[1 - costh]*Log[2]*Pi^2 +
(-9/2*m2*nc^2)*Log[1 - costh]*Log[1 + costh]^2*Pi +
(-9*I*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi^2 +
((3/2)*m2*nc^2)*Log[1 - costh]*Pi^3 +
(-3*I*m2*nc^2)*Log[2]^2*Pi^2 +
(3*I*m2*nc^2)*Log[2]^4 +
(-9*m2*nc^2)*Log[2]*Log[1 + costh]^2*Pi +
(-18*I*m2*nc^2)*Log[2]*Log[1 + costh]*Pi^2 +
((15/2)*m2*nc^2)*Log[2]*Pi^3 +
(-9/2*I*m2*nc^2)*Log[1 + costh]^2*Pi^2 +
(-3/2*m2*nc^2)*Log[1 + costh]^3*Pi +
((3/2)*m2*nc^2)*Log[1 + costh]*Pi^3 +
(-13/180*I*m2*nc^2)*Pi^4 +
(-2*m2*nc^2*(14*costh^2 + 33))*Log[beta]^2*Pi +
(-2*m2*nc^2*(14*costh^2 + 33))*Log[1 - costh]*Log[beta]*Pi +
(-99*m2*nc^2)*Log[m2/mu2]*Log[beta]*Pi +
(-2*m2*nc^2*(14*costh^2 + 33))*Log[2]*Log[beta]*Pi +
(-2*m2*nc^2*(14*costh^2 + 33))*Log[1 + costh]*Log[beta]*Pi +
(-I*m2*nc^2*(28*costh^2 - 33))*Log[beta]*Pi^2 +
(-1/2*m2*nc^2*(14*costh^2 + 33))*Log[1 - costh]^2*Pi +
(-99/2*m2*nc^2)*Log[m2/mu2]*Log[1 - costh]*Pi +
(-m2*nc^2*(14*costh^2 + 33))*Log[1 - costh]*Log[2]*Pi +
(-m2*nc^2*(14*costh^2 + 33))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/2*I*m2*nc^2*(28*costh^2 - 33))*Log[1 - costh]*Pi^2 +
(-99/2*m2*nc^2)*Log[m2/mu2]*Log[1 + costh]*Pi +
(-913/36*I*m2*nc^2)*Log[m2/mu2]*Pi^2 +
(2*m2*nc^2*(7*costh^2 + 5))*Log[2]^2*Pi +
(-m2*nc^2*(14*costh^2 + 33))*Log[2]*Log[1 + costh]*Pi +
(-1/18*I*m2*nc^2*(126*costh^2 + 493))*Log[2]*Pi^2 +
(-1/2*m2*nc^2*(14*costh^2 + 33))*Log[1 + costh]^2*Pi +
(-1/2*I*m2*nc^2*(28*costh^2 - 33))*Log[1 + costh]*Pi^2 +
((1/72)*m2*nc^2*(462*costh^2 - 1255))*Pi^3 +
(m2*nc^2*(50*costh^2 + 107))*Log[beta]*Pi +
((1/2)*m2*nc^2*(50*costh^2 + 107))*Log[1 - costh]*Pi +
((242/3)*I*m2*nc^2)*Log[m2/mu2]^2 +
((484/3)*I*m2*nc^2)*Log[m2/mu2]*Log[2] +
(-11/6*m2*nc^2*(21*costh^2 - 44))*Log[m2/mu2]*Pi +
(-4*I*m2*nc^2)*Log[m2/mu2]*Zeta[3] +
((968/9)*I*m2*nc^2)*Log[2]^2 +
((1/9)*m2*nc^2*(117*costh^2 + 854))*Log[2]*Pi +
(55*I*m2*nc^2)*Log[2]*Zeta[3] +
((1/2)*m2*nc^2*(50*costh^2 + 107))*Log[1 + costh]*Pi +
((1/36)*I*m2*nc^2*(954*costh^2 + 11))*Pi^2 +
((119/4)*m2*nc^2)*Pi*Zeta[3] +
(72*I*m2*nc^2)*PolyLog[4, 1/2] +
(-1/9*I*m2*nc^2*(2838*costh^2 + 823))*Log[m2/mu2] +
(-4/27*I*m2*nc^2*(537*costh^2 + 923))*Log[2] +
(-1/54*m2*nc^2*(6318*costh^2 - 1501))*Pi +
((49/18)*I*m2*nc^2*(27*costh^2 - 41))*Zeta[3] +
((1/81)*I*m2*nc^2*(62049*costh^2 + 1297)),

(-16*m2*nc^2)*Log[1 - costh]*Log[beta]^2*Pi +
(-32*m2*nc^2)*Log[2]*Log[beta]^2*Pi +
(-16*m2*nc^2)*Log[1 + costh]*Log[beta]^2*Pi +
(-16*I*m2*nc^2)*Log[beta]^2*Pi^2 +
(-32/3*m2*nc^2)*Log[beta]^3*Pi +
(-8*m2*nc^2)*Log[1 - costh]^2*Log[beta]*Pi +
(-32*m2*nc^2)*Log[1 - costh]*Log[2]*Log[beta]*Pi +
(-16*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Log[beta]*Pi +
(-16*I*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi^2 +
(-32*m2*nc^2)*Log[2]*Log[1 + costh]*Log[beta]*Pi +
(-32*I*m2*nc^2)*Log[2]*Log[beta]*Pi^2 +
(-8*m2*nc^2)*Log[1 + costh]^2*Log[beta]*Pi +
(-16*I*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi^2 +
((8/3)*m2*nc^2)*Log[beta]*Pi^3 +
(-8*m2*nc^2)*Log[1 - costh]^2*Log[2]*Pi +
(-4*m2*nc^2)*Log[1 - costh]^2*Log[1 + costh]*Pi +
(-4*I*m2*nc^2)*Log[1 - costh]^2*Pi^2 +
(-4/3*m2*nc^2)*Log[1 - costh]^3*Pi +
(-16*m2*nc^2)*Log[1 - costh]*Log[2]*Log[1 + costh]*Pi +
(-16*I*m2*nc^2)*Log[1 - costh]*Log[2]*Pi^2 +
(-4*m2*nc^2)*Log[1 - costh]*Log[1 + costh]^2*Pi +
(-8*I*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi^2 +
((4/3)*m2*nc^2)*Log[1 - costh]*Pi^3 +
(-8/3*I*m2*nc^2)*Log[2]^2*Pi^2 +
((8/3)*I*m2*nc^2)*Log[2]^4 +
(-8*m2*nc^2)*Log[2]*Log[1 + costh]^2*Pi +
(-16*I*m2*nc^2)*Log[2]*Log[1 + costh]*Pi^2 +
((20/3)*m2*nc^2)*Log[2]*Pi^3 +
(-4*I*m2*nc^2)*Log[1 + costh]^2*Pi^2 +
(-4/3*m2*nc^2)*Log[1 + costh]^3*Pi +
((4/3)*m2*nc^2)*Log[1 + costh]*Pi^3 +
(-11/180*I*m2*nc^2)*Pi^4 +
(-2/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[beta]^2*Pi +
(-2/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 - costh]*Log[beta]*Pi +
(-88*m2*nc^2)*Log[m2/mu2]*Log[beta]*Pi +
(-2/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[2]*Log[beta]*Pi +
(-2/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 + costh]*Log[beta]*Pi +
(-2/3*I*m2*nc^2*(21*costh^4 + 54*costh^2 - 44))*Log[beta]*Pi^2 +
(-1/6*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 - costh]^2*Pi +
(-44*m2*nc^2)*Log[m2/mu2]*Log[1 - costh]*Pi +
(-1/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 - costh]*Log[2]*Pi +
(-1/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/3*I*m2*nc^2*(21*costh^4 + 54*costh^2 - 44))*Log[1 - costh]*Pi^2 +
(-44*m2*nc^2)*Log[m2/mu2]*Log[1 + costh]*Pi +
(-407/18*I*m2*nc^2)*Log[m2/mu2]*Pi^2 +
((2/3)*m2*nc^2*(51*costh^4 - 21*costh^2 + 22))*Log[2]^2*Pi +
(-1/3*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[2]*Log[1 + costh]*Pi +
((1/9)*I*m2*nc^2*(90*costh^4 - 225*costh^2 - 209))*Log[2]*Pi^2 +
(-1/6*m2*nc^2*(21*costh^4 + 54*costh^2 + 88))*Log[1 + costh]^2*Pi +
(-1/3*I*m2*nc^2*(21*costh^4 + 54*costh^2 - 44))*Log[1 + costh]*Pi^2 +
((5/72)*m2*nc^2*(111*costh^4 + 42*costh^2 - 220))*Pi^3 +
((1/18)*m2*nc^2*(429*costh^4 + 834*costh^2 + 164))*Log[beta]*Pi +
((1/36)*m2*nc^2*(429*costh^4 + 834*costh^2 + 164))*Log[1 - costh]*Pi +
((242/3)*I*m2*nc^2)*Log[m2/mu2]^2 +
((484/3)*I*m2*nc^2)*Log[m2/mu2]*Log[2] +
(-11/12*m2*nc^2*(21*costh^4 + 54*costh^2 - 88))*Log[m2/mu2]*Pi +
(-4*I*m2*nc^2)*Log[m2/mu2]*Zeta[3] +
((968/9)*I*m2*nc^2)*Log[2]^2 +
(-1/18*m2*nc^2*(534*costh^4 - 840*costh^2 - 1549))*Log[2]*Pi +
(48*I*m2*nc^2)*Log[2]*Zeta[3] +
((1/36)*m2*nc^2*(429*costh^4 + 834*costh^2 + 164))*Log[1 + costh]*Pi +
(-1/72*I*m2*nc^2*(138*costh^4 - 2820*costh^2 + 1921))*Pi^2 +
(26*m2*nc^2)*Pi*Zeta[3] +
(64*I*m2*nc^2)*PolyLog[4, 1/2] +
(-2/9*I*m2*nc^2*(2376*costh^4 - 528*costh^2 + 131))*Log[m2/mu2] +
((2/135)*I*m2*nc^2*(1980*costh^4 - 9300*costh^2 - 2189))*Log[2] +
(-1/108*m2*nc^2*(26709*costh^4 - 19488*costh^2 - 4817))*Pi +
((1/18)*I*m2*nc^2*(3213*costh^4 - 1323*costh^2 - 1604))*Zeta[3] +
((1/405)*I*m2*nc^2*(643875*costh^4 - 304800*costh^2 + 39917)),

(-16*m2*nc^2)*Log[1 - costh]*Log[beta]^2*Pi +
(-32*m2*nc^2)*Log[2]*Log[beta]^2*Pi +
(-16*m2*nc^2)*Log[1 + costh]*Log[beta]^2*Pi +
(-16*I*m2*nc^2)*Log[beta]^2*Pi^2 +
(-32/3*m2*nc^2)*Log[beta]^3*Pi +
(-8*m2*nc^2)*Log[1 - costh]^2*Log[beta]*Pi +
(-32*m2*nc^2)*Log[1 - costh]*Log[2]*Log[beta]*Pi +
(-16*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Log[beta]*Pi +
(-16*I*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi^2 +
(-32*m2*nc^2)*Log[2]*Log[1 + costh]*Log[beta]*Pi +
(-32*I*m2*nc^2)*Log[2]*Log[beta]*Pi^2 +
(-8*m2*nc^2)*Log[1 + costh]^2*Log[beta]*Pi +
(-16*I*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi^2 +
((8/3)*m2*nc^2)*Log[beta]*Pi^3 +
(-8*m2*nc^2)*Log[1 - costh]^2*Log[2]*Pi +
(-4*m2*nc^2)*Log[1 - costh]^2*Log[1 + costh]*Pi +
(-4*I*m2*nc^2)*Log[1 - costh]^2*Pi^2 +
(-4/3*m2*nc^2)*Log[1 - costh]^3*Pi +
(-16*m2*nc^2)*Log[1 - costh]*Log[2]*Log[1 + costh]*Pi +
(-16*I*m2*nc^2)*Log[1 - costh]*Log[2]*Pi^2 +
(-4*m2*nc^2)*Log[1 - costh]*Log[1 + costh]^2*Pi +
(-8*I*m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi^2 +
((4/3)*m2*nc^2)*Log[1 - costh]*Pi^3 +
(-8/3*I*m2*nc^2)*Log[2]^2*Pi^2 +
((8/3)*I*m2*nc^2)*Log[2]^4 +
(-8*m2*nc^2)*Log[2]*Log[1 + costh]^2*Pi +
(-16*I*m2*nc^2)*Log[2]*Log[1 + costh]*Pi^2 +
((20/3)*m2*nc^2)*Log[2]*Pi^3 +
(-4*I*m2*nc^2)*Log[1 + costh]^2*Pi^2 +
(-4/3*m2*nc^2)*Log[1 + costh]^3*Pi +
((4/3)*m2*nc^2)*Log[1 + costh]*Pi^3 +
(-11/180*I*m2*nc^2)*Pi^4 +
(-2/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[beta]^2*Pi +
(-2/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 - costh]*Log[beta]*Pi +
(-88*m2*nc^2)*Log[m2/mu2]*Log[beta]*Pi +
(-2/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[2]*Log[beta]*Pi +
(-2/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 + costh]*Log[beta]*Pi +
(-2/3*I*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 - 44))*Log[beta]*Pi^2 +
(-1/6*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 - costh]^2*Pi +
(-44*m2*nc^2)*Log[m2/mu2]*Log[1 - costh]*Pi +
(-1/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 - costh]*Log[2]*Pi +
(-1/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/3*I*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 - 44))*Log[1 - costh]*Pi^2 +
(-44*m2*nc^2)*Log[m2/mu2]*Log[1 + costh]*Pi +
(-407/18*I*m2*nc^2)*Log[m2/mu2]*Pi^2 +
((2/3)*m2*nc^2*(97*costh^6 - 51*costh^4 + 22))*Log[2]^2*Pi +
(-1/3*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[2]*Log[1 + costh]*Pi +
((1/9)*I*m2*nc^2*(249*costh^6 - 234*costh^4 - 144*costh^2 - 209))*Log[2]*Pi^2 +
(-1/6*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 + 88))*Log[1 + costh]^2*Pi +
(-1/3*I*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 - 44))*Log[1 + costh]*Pi^2 +
((1/72)*m2*nc^2*(874*costh^6 - 219*costh^4 + 336*costh^2 - 1100))*Pi^3 +
((1/90)*m2*nc^2*(1048*costh^6 + 1455*costh^4 + 3000*costh^2 - 1700))*Log[beta]*Pi +
((1/180)*m2*nc^2*(1048*costh^6 + 1455*costh^4 + 3000*costh^2 - 1700))*Log[1 - costh]*Pi +
((242/3)*I*m2*nc^2)*Log[m2/mu2]^2 +
((484/3)*I*m2*nc^2)*Log[m2/mu2]*Log[2] +
(-11/12*m2*nc^2*(14*costh^6 + 27*costh^4 + 48*costh^2 - 88))*Log[m2/mu2]*Pi +
(-4*I*m2*nc^2)*Log[m2/mu2]*Zeta[3] +
((968/9)*I*m2*nc^2)*Log[2]^2 +
(-1/18*m2*nc^2*(1384*costh^6 - 1098*costh^4 - 396*costh^2 - 1539))*Log[2]*Pi +
(48*I*m2*nc^2)*Log[2]*Zeta[3] +
((1/180)*m2*nc^2*(1048*costh^6 + 1455*costh^4 + 3000*costh^2 - 1700))*Log[1 + costh]*Pi +
(-1/1080*I*m2*nc^2*(20214*costh^6 - 21330*costh^4 - 29340*costh^2 + 36745))*Pi^2 +
(26*m2*nc^2)*Pi*Zeta[3] +
(64*I*m2*nc^2)*PolyLog[4, 1/2] +
(-2/45*I*m2*nc^2*(27368*costh^6 - 25080*costh^4 + 9075*costh^2 - 1105))*Log[m2/mu2] +
((2/4725)*I*m2*nc^2*(1445528*costh^6 - 2495220*costh^4 + 827190*costh^2 - 31345))*Log[2] +
(-1/540*m2*nc^2*(413504*costh^6 - 541170*costh^4 + 179505*costh^2 - 52835))*Pi +
((1/18)*I*m2*nc^2*(6111*costh^6 - 3213*costh^4 - 1628))*Zeta[3] +
((1/14175)*I*m2*nc^2*(57461551*costh^6 - 57041565*costh^4 + 13988730*costh^2 + 528810))
}


==> anc/data/series/M1_nf1.m <==
(* M_1^{II,(2),fin}, coefficient of n_f^1.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
((28/3)*m2*nc)*Log[beta]^2*Pi +
((28/3)*m2*nc)*Log[1 - costh]*Log[beta]*Pi +
(14*m2*nc)*Log[m2/mu2]*Log[beta]*Pi +
((28/3)*m2*nc)*Log[2]*Log[beta]*Pi +
((28/3)*m2*nc)*Log[1 + costh]*Log[beta]*Pi +
(-14/3*I*m2*nc)*Log[beta]*Pi^2 +
((7/3)*m2*nc)*Log[1 - costh]^2*Pi +
(7*m2*nc)*Log[m2/mu2]*Log[1 - costh]*Pi +
((14/3)*m2*nc)*Log[1 - costh]*Log[2]*Pi +
((14/3)*m2*nc)*Log[1 - costh]*Log[1 + costh]*Pi +
(-7/3*I*m2*nc)*Log[1 - costh]*Pi^2 +
(7*m2*nc)*Log[m2/mu2]*Log[1 + costh]*Pi +
((65/18)*I*m2*nc)*Log[m2/mu2]*Pi^2 +
(-1/6*m2*(21*nc^2 - 5)/nc)*Log[2]^2*Pi +
((14/3)*m2*nc)*Log[2]*Log[1 + costh]*Pi +
((5/36)*I*m2*(25*nc^2 + 3)/nc)*Log[2]*Pi^2 +
((7/3)*m2*nc)*Log[1 + costh]^2*Pi +
(-7/3*I*m2*nc)*Log[1 + costh]*Pi^2 +
((1/36)*m2*(85*nc^2 + 4)/nc)*Pi^3 +
(-152/9*m2*nc)*Log[beta]*Pi +
(-76/9*m2*nc)*Log[1 - costh]*Pi +
(-88/3*I*m2*nc)*Log[m2/mu2]^2 +
(-176/3*I*m2*nc)*Log[m2/mu2]*Log[2] +
(-88/3*m2*nc)*Log[m2/mu2]*Pi +
(-352/9*I*m2*nc)*Log[2]^2 +
(-2/9*m2*(173*nc^2 + 3)/nc)*Log[2]*Pi +
(-76/9*m2*nc)*Log[1 + costh]*Pi +
((1/54)*I*m2*(262*nc^2 - 9)/nc)*Pi^2 +
((2/27)*I*m2*(1676*nc^2 - 189)/nc)*Log[m2/mu2] +
((2/3)*I*m2*(157*nc^2 - 9)/nc)*Log[2] +
((2/3)*m2*(90*nc^2 - 11)/nc)*Pi +
(-1/72*I*m2*(1531*nc^2 + 1989)/nc)*Zeta[3] +
(-1/27*I*m2*(4927*nc^2 - 1629)/nc),

(12*m2*nc)*Log[beta]^2*Pi +
(12*m2*nc)*Log[1 - costh]*Log[beta]*Pi +
(18*m2*nc)*Log[m2/mu2]*Log[beta]*Pi +
(12*m2*nc)*Log[2]*Log[beta]*Pi +
(12*m2*nc)*Log[1 + costh]*Log[beta]*Pi +
(-6*I*m2*nc)*Log[beta]*Pi^2 +
(3*m2*nc)*Log[1 - costh]^2*Pi +
(9*m2*nc)*Log[m2/mu2]*Log[1 - costh]*Pi +
(6*m2*nc)*Log[1 - costh]*Log[2]*Pi +
(6*m2*nc)*Log[1 - costh]*Log[1 + costh]*Pi +
(-3*I*m2*nc)*Log[1 - costh]*Pi^2 +
(9*m2*nc)*Log[m2/mu2]*Log[1 + costh]*Pi +
((83/18)*I*m2*nc)*Log[m2/mu2]*Pi^2 +
(-1/6*m2*(33*costh^2*nc^2 - 33*costh^2 + 11*nc^2 + 5)/nc)*Log[2]^2*Pi +
(6*m2*nc)*Log[2]*Log[1 + costh]*Pi +
(-1/36*I*m2*(99*costh^2*nc^2 - 99*costh^2 - 179*nc^2 + 15)/nc)*Log[2]*Pi^2 +
(3*m2*nc)*Log[1 + costh]^2*Pi +
(-3*I*m2*nc)*Log[1 + costh]*Pi^2 +
(-1/36*m2*(33*costh^2*nc^2 - 33*costh^2 - 115*nc^2 + 4)/nc)*Pi^3 +
(6*m2*nc*(costh^2 - 2))*Log[beta]*Pi +
(3*m2*nc*(costh^2 - 2))*Log[1 - costh]*Pi +
(-88/3*I*m2*nc)*Log[m2/mu2]^2 +
(-176/3*I*m2*nc)*Log[m2/mu2]*Log[2] +
((1/3)*m2*nc*(21*costh^2 - 88))*Log[m2/mu2]*Pi +
(-352/9*I*m2*nc)*Log[2]^2 +
((1/18)*m2*(171*costh^2*nc^2 - 135*costh^2 - 716*nc^2 + 12)/nc)*Log[2]*Pi +
(3*m2*nc*(costh^2 - 2))*Log[1 + costh]*Pi +
(-1/216*I*m2*(135*costh^2*nc^2 + 405*costh^2 - 1264*nc^2 - 36)/nc)*Pi^2 +
((2/27)*I*m2*(1170*costh^2*nc^2 + 326*nc^2 - 189)/nc)*Log[m2/mu2] +
((2/9)*I*m2*(347*costh^2*nc^2 - 243*costh^2 + 101*nc^2 + 15)/nc)*Log[2] +
((1/36)*m2*(1651*costh^2*nc^2 - 459*costh^2 - 10*nc^2 - 6)/nc)*Pi +
(-1/72*I*m2*(2079*costh^2*nc^2 - 2079*costh^2 + 901*nc^2 + 2619)/nc)*Zeta[3] +
(-1/27*I*m2*(5027*costh^2*nc^2 - 243*costh^2 + 68*nc^2 - 1314)/nc),

((32/3)*m2*nc)*Log[beta]^2*Pi +
((32/3)*m2*nc)*Log[1 - costh]*Log[beta]*Pi +
(16*m2*nc)*Log[m2/mu2]*Log[beta]*Pi +
((32/3)*m2*nc)*Log[2]*Log[beta]*Pi +
((32/3)*m2*nc)*Log[1 + costh]*Log[beta]*Pi +
(-16/3*I*m2*nc)*Log[beta]*Pi^2 +
((8/3)*m2*nc)*Log[1 - costh]^2*Pi +
(8*m2*nc)*Log[m2/mu2]*Log[1 - costh]*Pi +
((16/3)*m2*nc)*Log[1 - costh]*Log[2]*Pi +
((16/3)*m2*nc)*Log[1 - costh]*Log[1 + costh]*Pi +
(-8/3*I*m2*nc)*Log[1 - costh]*Pi^2 +
(8*m2*nc)*Log[m2/mu2]*Log[1 + costh]*Pi +
((37/9)*I*m2*nc)*Log[m2/mu2]*Pi^2 +
(-1/6*m2*(93*costh^4*nc^2 - 93*costh^4 - 33*costh^2*nc^2 + 33*costh^2 + 16*nc^2)/nc)*Log[2]^2*Pi +
((16/3)*m2*nc)*Log[2]*Log[1 + costh]*Pi +
(-1/36*I*m2*(279*costh^4*nc^2 - 279*costh^4 - 99*costh^2*nc^2 + 99*costh^2 - 152*nc^2)/nc)*Log[2]*Pi^2 +
((8/3)*m2*nc)*Log[1 + costh]^2*Pi +
(-8/3*I*m2*nc)*Log[1 + costh]*Pi^2 +
(-1/36*m2*(93*costh^4*nc^2 - 93*costh^4 - 33*costh^2*nc^2 + 33*costh^2 - 100*nc^2)/nc)*Pi^3 +
(-1/9*m2*nc*(33*costh^4 - 78*costh^2 - 20))*Log[beta]*Pi +
(-1/18*m2*nc*(33*costh^4 - 78*costh^2 - 20))*Log[1 - costh]*Pi +
(-88/3*I*m2*nc)*Log[m2/mu2]^2 +
(-176/3*I*m2*nc)*Log[m2/mu2]*Log[2] +
((1/6)*m2*nc*(21*costh^4 + 54*costh^2 - 176))*Log[m2/mu2]*Pi +
(-352/9*I*m2*nc)*Log[2]^2 +
((1/36)*m2*(807*costh^4*nc^2 - 771*costh^4 - 150*costh^2*nc^2 + 270*costh^2 - 1408*nc^2)/nc)*Log[2]*Pi +
(-1/18*m2*nc*(33*costh^4 - 78*costh^2 - 20))*Log[1 + costh]*Pi +
((1/432)*I*m2*(1053*costh^4*nc^2 - 2313*costh^4 - 2178*costh^2*nc^2 + 810*costh^2 + 4160*nc^2)/nc)*Pi^2 +
((2/27)*I*m2*(2088*costh^4*nc^2 - 684*costh^2*nc^2 + 74*nc^2 - 189)/nc)*Log[m2/mu2] +
((2/45)*I*m2*(3700*costh^4*nc^2 - 3460*costh^4 - 715*costh^2*nc^2 + 1275*costh^2 - 136*nc^2 - 84)/nc)*Log[2] +
((1/72)*m2*(6617*costh^4*nc^2 - 1785*costh^4 - 3022*costh^2*nc^2 + 558*costh^2 - 634*nc^2 - 126)/nc)*Pi +
(-1/72*I*m2*(5859*costh^4*nc^2 - 5859*costh^4 - 2079*costh^2*nc^2 + 2079*costh^2 + 1216*nc^2 + 2304)/nc)*Zeta[3] +
(-1/540*I*m2*(206195*costh^4*nc^2 - 195*costh^4 - 110500*costh^2*nc^2 - 9900*costh^2 + 16138*nc^2 - 19818)/nc),

((32/3)*m2*nc)*Log[beta]^2*Pi +
((32/3)*m2*nc)*Log[1 - costh]*Log[beta]*Pi +
(16*m2*nc)*Log[m2/mu2]*Log[beta]*Pi +
((32/3)*m2*nc)*Log[2]*Log[beta]*Pi +
((32/3)*m2*nc)*Log[1 + costh]*Log[beta]*Pi +
(-16/3*I*m2*nc)*Log[beta]*Pi^2 +
((8/3)*m2*nc)*Log[1 - costh]^2*Pi +
(8*m2*nc)*Log[m2/mu2]*Log[1 - costh]*Pi +
((16/3)*m2*nc)*Log[1 - costh]*Log[2]*Pi +
((16/3)*m2*nc)*Log[1 - costh]*Log[1 + costh]*Pi +
(-8/3*I*m2*nc)*Log[1 - costh]*Pi^2 +
(8*m2*nc)*Log[m2/mu2]*Log[1 + costh]*Pi +
((37/9)*I*m2*nc)*Log[m2/mu2]*Pi^2 +
(-1/6*m2*(185*costh^6*nc^2 - 185*costh^6 - 93*costh^4*nc^2 + 93*costh^4 + 16*nc^2)/nc)*Log[2]^2*Pi +
((16/3)*m2*nc)*Log[2]*Log[1 + costh]*Pi +
(-1/36*I*m2*(555*costh^6*nc^2 - 555*costh^6 - 279*costh^4*nc^2 + 279*costh^4 - 152*nc^2)/nc)*Log[2]*Pi^2 +
((8/3)*m2*nc)*Log[1 + costh]^2*Pi +
(-8/3*I*m2*nc)*Log[1 + costh]*Pi^2 +
(-1/36*m2*(185*costh^6*nc^2 - 185*costh^6 - 93*costh^4*nc^2 + 93*costh^4 - 100*nc^2)/nc)*Pi^3 +
((1/9)*m2*(2*costh^6 - 33*costh^4*nc^2 - 6*costh^4 + 78*costh^2*nc^2 + 6*costh^2 + 62*nc^2 - 2)/nc)*Log[beta]*Pi +
((1/18)*m2*(2*costh^6 - 33*costh^4*nc^2 - 6*costh^4 + 78*costh^2*nc^2 + 6*costh^2 + 62*nc^2 - 2)/nc)*Log[1 - costh]*Pi +
(-88/3*I*m2*nc)*Log[m2/mu2]^2 +
(-176/3*I*m2*nc)*Log[m2/mu2]*Log[2] +
((1/6)*m2*nc*(14*costh^6 + 27*costh^4 + 48*costh^2 - 176))*Log[m2/mu2]*Pi +
(-352/9*I*m2*nc)*Log[2]^2 +
((1/36)*m2*(1561*costh^6*nc^2 - 1537*costh^6 - 711*costh^4*nc^2 + 771*costh^4 + 96*costh^2*nc^2 - 1408*nc^2)/nc)*Log[2]*Pi +
((1/18)*m2*(2*costh^6 - 33*costh^4*nc^2 - 6*costh^4 + 78*costh^2*nc^2 + 6*costh^2 + 62*nc^2 - 2)/nc)*Log[1 + costh]*Pi +
((1/144)*I*m2*(1345*costh^6*nc^2 - 1529*costh^6 - 1287*costh^4*nc^2 + 747*costh^4 - 360*costh^2*nc^2 + 24*costh^2 + 1560*nc^2 - 8)/nc)*Pi^2 +
((2/135)*I*m2*(25488*costh^6*nc^2 - 25560*costh^4*nc^2 + 8910*costh^2*nc^2 - 1580*nc^2 - 945)/nc)*Log[m2/mu2] +
((4/945)*I*m2*(64358*costh^6*nc^2 - 72198*costh^6 - 17430*costh^4*nc^2 + 36750*costh^4 - 3675*costh^2*nc^2 - 105*costh^2 - 5396*nc^2 - 694)/nc)*Log[2] +
((1/1080)*m2*(239116*costh^6*nc^2 - 45788*costh^6 - 244815*costh^4*nc^2 + 19815*costh^4 + 81570*costh^2*nc^2 + 750*costh^2 - 27390*nc^2 - 1690)/nc)*Pi +
(-1/72*I*m2*(11655*costh^6*nc^2 - 11655*costh^6 - 5859*costh^4*nc^2 + 5859*costh^4 + 1216*nc^2 + 2304)/nc)*Zeta[3] +
(-1/3780*I*m2*(4122713*costh^6*nc^2 + 9639*costh^6 - 4630325*costh^4*nc^2 - 77595*costh^4 + 1346800*costh^2*nc^2 - 21840*costh^2 + 11302*nc^2 - 120502)/nc)
}


==> anc/data/series/M1_nf2.m <==
(* M_1^{II,(2),fin}, coefficient of n_f^2.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
((8/3)*I*m2)*Log[m2/mu2]^2 +
((16/3)*I*m2)*Log[m2/mu2]*Log[2] +
((8/3)*m2)*Log[m2/mu2]*Pi +
((32/9)*I*m2)*Log[2]^2 +
((32/9)*m2)*Log[2]*Pi +
(-23/27*I*m2)*Pi^2 +
(-160/27*I*m2)*Log[m2/mu2] +
(-160/27*I*m2)*Log[2] +
(-80/27*m2)*Pi +
((200/81)*I*m2),

((8/3)*I*m2)*Log[m2/mu2]^2 +
((16/3)*I*m2)*Log[m2/mu2]*Log[2] +
((8/3)*m2)*Log[m2/mu2]*Pi +
((32/9)*I*m2)*Log[2]^2 +
((32/9)*m2)*Log[2]*Pi +
(-23/27*I*m2)*Pi^2 +
(-8/27*I*m2*(18*costh^2 - 7))*Log[m2/mu2] +
(-32/27*I*m2*(3*costh^2 - 1))*Log[2] +
(-16/27*m2*(3*costh^2 - 1))*Pi +
((8/81)*I*m2*(96*costh^2 - 65)),

((8/3)*I*m2)*Log[m2/mu2]^2 +
((16/3)*I*m2)*Log[m2/mu2]*Log[2] +
((8/3)*m2)*Log[m2/mu2]*Pi +
((32/9)*I*m2)*Log[2]^2 +
((32/9)*m2)*Log[2]*Pi +
(-23/27*I*m2)*Pi^2 +
(-4/27*I*m2*(72*costh^4 - 36*costh^2 - 23))*Log[m2/mu2] +
(-16/27*I*m2*(12*costh^4 - 6*costh^2 - 5))*Log[2] +
(-8/27*m2*(12*costh^4 - 6*costh^2 - 5))*Pi +
((8/81)*I*m2*(252*costh^4 - 186*costh^2 - 17)),

((8/3)*I*m2)*Log[m2/mu2]^2 +
((16/3)*I*m2)*Log[m2/mu2]*Log[2] +
((8/3)*m2)*Log[m2/mu2]*Pi +
((32/9)*I*m2)*Log[2]^2 +
((32/9)*m2)*Log[2]*Pi +
(-23/27*I*m2)*Pi^2 +
(-4/27*I*m2*(192*costh^6 - 216*costh^4 + 72*costh^2 - 41))*Log[m2/mu2] +
(-16/27*I*m2*(32*costh^6 - 36*costh^4 + 12*costh^2 - 9))*Log[2] +
(-8/27*m2*(32*costh^6 - 36*costh^4 + 12*costh^2 - 9))*Pi +
((8/405)*I*m2*(3792*costh^6 - 4680*costh^4 + 1365*costh^2 - 145))
}


==> anc/data/series/M2_nf0.m <==
(* M_2^{II,(2),fin}, coefficient of n_f^0.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
(-2*m2*nc^2)*Log[beta]^2*Pi +
(-2*m2*nc^2)*Log[1 - costh]*Log[beta]*Pi +
(-4*m2*nc^2)*Log[2]*Log[beta]*Pi +
(-2*m2*nc^2)*Log[1 + costh]*Log[beta]*Pi +
(-2*I*m2*nc^2)*Log[beta]*Pi^2 +
(-1/2*m2*nc^2)*Log[1 - costh]^2*Pi +
(-2*m2*nc^2)*Log[1 - costh]*Log[2]*Pi +
(-m2*nc^2)*Log[1 - costh]*Log[1 + costh]*Pi +
(-I*m2*nc^2)*Log[1 - costh]*Pi^2 +
(-2*m2*nc^2)*Log[2]*Log[1 + costh]*Pi +
(-2*I*m2*nc^2)*Log[2]*Pi^2 +
(-1/2*m2*nc^2)*Log[1 + costh]^2*Pi +
(-I*m2*nc^2)*Log[1 + costh]*Pi^2 +
((1/6)*m2*nc^2)*Pi^3 +
(-16/3*m2*nc^2)*Log[beta]*Pi +
(-8/3*m2*nc^2)*Log[1 - costh]*Pi +
(-11/2*m2*nc^2)*Log[m2/mu2]*Pi +
(-5/3*m2*nc^2)*Log[2]*Pi +
(-8/3*m2*nc^2)*Log[1 + costh]*Pi +
((17/6)*I*m2*nc^2)*Pi^2 +
((121/9)*m2*nc^2)*Pi,

(-1/36*I*m2*nc^2*(costh - 1)*(costh + 1))*Pi^4 +
(-m2*nc^2*(15*costh^2 - 1))*Log[beta]^2*Pi +
(-m2*nc^2*(15*costh^2 - 1))*Log[1 - costh]*Log[beta]*Pi +
(-2*m2*nc^2*(15*costh^2 - 1))*Log[2]*Log[beta]*Pi +
(-m2*nc^2*(15*costh^2 - 1))*Log[1 + costh]*Log[beta]*Pi +
(-I*m2*nc^2*(15*costh^2 - 1))*Log[beta]*Pi^2 +
(-1/4*m2*nc^2*(15*costh^2 - 1))*Log[1 - costh]^2*Pi +
(-m2*nc^2*(15*costh^2 - 1))*Log[1 - costh]*Log[2]*Pi +
(-1/2*m2*nc^2*(15*costh^2 - 1))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/2*I*m2*nc^2*(15*costh^2 - 1))*Log[1 - costh]*Pi^2 +
((11/18)*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi^2 +
(-26*m2*nc^2*(costh - 1)*(costh + 1))*Log[2]^2*Pi +
(-m2*nc^2*(15*costh^2 - 1))*Log[2]*Log[1 + costh]*Pi +
(-1/9*I*m2*nc^2*(109*costh^2 + 17))*Log[2]*Pi^2 +
(-1/4*m2*nc^2*(15*costh^2 - 1))*Log[1 + costh]^2*Pi +
(-1/2*I*m2*nc^2*(15*costh^2 - 1))*Log[1 + costh]*Pi^2 +
((1/12)*m2*nc^2*(29*costh^2 - 15))*Pi^3 +
(-1/6*m2*nc^2*(121*costh^2 + 127))*Log[beta]*Pi +
(-1/12*m2*nc^2*(121*costh^2 + 127))*Log[1 - costh]*Pi +
(-242/3*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
(-77/12*m2*nc^2*(19*costh^2 - 13))*Log[m2/mu2]*Pi +
(4*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Zeta[3] +
((1/9)*m2*nc^2*(424*costh^2 - 547))*Log[2]*Pi +
(8*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[2]*Zeta[3] +
(-1/12*m2*nc^2*(121*costh^2 + 127))*Log[1 + costh]*Pi +
((1/18)*I*m2*nc^2*(851*costh^2 - 530))*Pi^2 +
(4*m2*nc^2*(costh - 1)*(costh + 1))*Pi*Zeta[3] +
((3430/9)*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2] +
(-2678/27*I*m2*nc^2*(costh - 1)*(costh + 1))*Log[2] +
((1/216)*m2*nc^2*(56945*costh^2 - 35933))*Pi +
(-367/18*I*m2*nc^2*(costh - 1)*(costh + 1))*Zeta[3] +
(-48685/81*I*m2*nc^2*(costh - 1)*(costh + 1)),

(-1/9*I*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Pi^4 +
(-2/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[beta]^2*Pi +
(-2/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 - costh]*Log[beta]*Pi +
(-4/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[2]*Log[beta]*Pi +
(-2/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 + costh]*Log[beta]*Pi +
(-2/3*I*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[beta]*Pi^2 +
(-1/6*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 - costh]^2*Pi +
(-2/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 - costh]*Log[2]*Pi +
(-1/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/3*I*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 - costh]*Pi^2 +
((22/9)*I*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi^2 +
(-2/15*m2*nc^2*(costh - 1)*(costh + 1)*(109*costh^2 + 128))*Log[2]^2*Pi +
(-2/3*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[2]*Log[1 + costh]*Pi +
(-1/45*I*m2*nc^2*(1277*costh^4 - 1553*costh^2 + 996))*Log[2]*Pi^2 +
(-1/6*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 + costh]^2*Pi +
(-1/3*I*m2*nc^2*(127*costh^4 - 149*costh^2 + 46))*Log[1 + costh]*Pi^2 +
((1/30)*m2*nc^2*(799*costh^4 - 921*costh^2 + 162))*Pi^3 +
((1/9)*m2*nc^2*(310*costh^4 - 845*costh^2 - 119))*Log[beta]*Pi +
((1/18)*m2*nc^2*(310*costh^4 - 845*costh^2 - 119))*Log[1 - costh]*Pi +
(-968/3*I*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
((528/5)*I*m2*nc^2*(costh - 1)*(costh + 1)*(7*costh^2 - 1))*Log[m2/mu2]*Log[2] +
(-11/6*m2*nc^2*(303*costh^4 - 325*costh^2 + 46))*Log[m2/mu2]*Pi +
(16*I*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Zeta[3] +
(-128/25*I*m2*nc^2*(costh - 1)*(costh + 1)*(7*costh^2 - 1))*Log[2]^2 +
((1/225)*m2*nc^2*(150708*costh^4 - 169277*costh^2 + 12194))*Log[2]*Pi +
(32*I*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Log[2]*Zeta[3] +
((1/18)*m2*nc^2*(310*costh^4 - 845*costh^2 - 119))*Log[1 + costh]*Pi +
((1/2700)*I*m2*nc^2*(675653*costh^4 - 807382*costh^2 + 152429))*Pi^2 +
(16*costh^2*m2*nc^2*(costh - 1)*(costh + 1))*Pi*Zeta[3] +
((32/45)*I*m2*nc^2*(costh - 1)*(costh + 1)*(2614*costh^2 - 297))*Log[m2/mu2] +
(-4/3375*I*m2*nc^2*(costh - 1)*(costh + 1)*(2630483*costh^2 - 335569))*Log[2] +
((1/2700)*m2*nc^2*(3774507*costh^4 - 4385558*costh^2 + 882326))*Pi +
((1/90)*I*m2*nc^2*(costh - 1)*(costh + 1)*(34933*costh^2 - 7704))*Zeta[3] +
(-1/10125*I*m2*nc^2*(costh - 1)*(costh + 1)*(34752977*costh^2 - 4960836)),

(-1/36*I*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Pi^4 +
(-1/6*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[beta]^2*Pi +
(-1/6*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 - costh]*Log[beta]*Pi +
(-1/3*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[2]*Log[beta]*Pi +
(-1/6*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 + costh]*Log[beta]*Pi +
(-1/6*I*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[beta]*Pi^2 +
(-1/24*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 - costh]^2*Pi +
(-1/6*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 - costh]*Log[2]*Pi +
(-1/12*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 - costh]*Log[1 + costh]*Pi +
(-1/12*I*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 - costh]*Pi^2 +
((11/18)*I*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]*Pi^2 +
((2/105)*m2*nc^2*(costh - 1)*(costh + 1)*(5105*costh^4 - 4546*costh^2 - 652))*Log[2]^2*Pi +
(-1/6*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[2]*Log[1 + costh]*Pi +
(-1/630*I*m2*nc^2*(139855*costh^6 - 273369*costh^4 + 147261*costh^2 - 3667))*Log[2]*Pi^2 +
(-1/24*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 + costh]^2*Pi +
(-1/12*I*m2*nc^2*(3149*costh^6 - 5443*costh^4 + 2483*costh^2 - 93))*Log[1 + costh]*Pi^2 +
((1/2520)*m2*nc^2*(372815*costh^6 - 600353*costh^4 + 242797*costh^2 - 11899))*Pi^3 +
((1/72)*m2*nc^2*(3797*costh^6 - 10815*costh^4 + 3183*costh^2 - 2645))*Log[beta]*Pi +
((1/144)*m2*nc^2*(3797*costh^6 - 10815*costh^4 + 3183*costh^2 - 2645))*Log[1 - costh]*Pi +
(-242/3*I*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]^2 +
((352/105)*I*m2*nc^2*(costh - 1)*(costh + 1)*(1245*costh^4 - 639*costh^2 + 32))*Log[m2/mu2]*Log[2] +
(-11/24*m2*nc^2*(5965*costh^6 - 9667*costh^4 + 4067*costh^2 - 269))*Log[m2/mu2]*Pi +
(4*I*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]*Zeta[3] +
(-16/11025*I*m2*nc^2*(costh - 1)*(costh + 1)*(591375*costh^4 - 318078*costh^2 + 17279))*Log[2]^2 +
((1/88200)*m2*nc^2*(301247225*costh^6 - 460496723*costh^4 + 168524887*costh^2 - 12538789))*Log[2]*Pi +
(8*I*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[2]*Zeta[3] +
((1/144)*m2*nc^2*(3797*costh^6 - 10815*costh^4 + 3183*costh^2 - 2645))*Log[1 + costh]*Pi +
((1/66150)*I*m2*nc^2*(85177200*costh^6 - 145294223*costh^4 + 64275487*costh^2 - 4224614))*Pi^2 +
(4*m2*nc^2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Pi*Zeta[3] +
((2/315)*I*m2*nc^2*(costh - 1)*(costh + 1)*(1182600*costh^4 - 615764*costh^2 + 36397))*Log[m2/mu2] +
(-2/1157625*I*m2*nc^2*(costh - 1)*(costh + 1)*(10500686400*costh^4 - 5733623684*costh^2 + 348609537))*Log[2] +
((1/2116800)*m2*nc^2*(15312708165*costh^6 - 25248502959*costh^4 + 10667064071*costh^2 - 549589037))*Pi +
((1/90)*I*m2*nc^2*(costh - 1)*(costh + 1)*(213145*costh^4 - 123074*costh^2 + 4762))*Zeta[3] +
(-1/6945750*I*m2*nc^2*(costh - 1)*(costh + 1)*(97983700350*costh^4 - 51214080896*costh^2 + 2794607653))
}


==> anc/data/series/M2_nf1.m <==
(* M_2^{II,(2),fin}, coefficient of n_f^1.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
((4/3)*m2*nc)*Log[beta]*Pi +
((2/3)*m2*nc)*Log[1 - costh]*Pi +
(m2*nc)*Log[m2/mu2]*Pi +
((2/3)*m2*nc)*Log[2]*Pi +
((2/3)*m2*nc)*Log[1 + costh]*Pi +
(-1/3*I*m2*nc)*Pi^2 +
(-10/9*m2*nc)*Pi,

(-1/9*I*m2*nc*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi^2 +
((1/6)*m2*(costh - 1)*(costh + 1)*(45*nc^2 - 13)/nc)*Log[2]^2*Pi +
((1/36)*I*m2*(costh - 1)*(costh + 1)*(31*nc^2 - 39)/nc)*Log[2]*Pi^2 +
((1/36)*m2*(costh - 1)*(costh + 1)*(9*nc^2 - 13)/nc)*Pi^3 +
((1/3)*m2*nc*(23*costh^2 + 5))*Log[beta]*Pi +
((1/6)*m2*nc*(23*costh^2 + 5))*Log[1 - costh]*Pi +
((88/3)*I*m2*nc*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
((88/3)*I*m2*nc*(costh - 1)*(costh + 1))*Log[m2/mu2]*Log[2] +
((1/6)*m2*nc*(221*costh^2 - 179))*Log[m2/mu2]*Pi +
((8/9)*I*m2*(costh - 1)*(costh + 1)*(7*nc^2 + 4)/nc)*Log[2]^2 +
((1/9)*m2*(73*costh^2*nc^2 + 28*costh^2 - 31*nc^2 - 28)/nc)*Log[2]*Pi +
((1/6)*m2*nc*(23*costh^2 + 5))*Log[1 + costh]*Pi +
(-1/108*I*m2*(1355*costh^2*nc^2 - 52*costh^2 - 1103*nc^2 + 52)/nc)*Pi^2 +
(-14/27*I*m2*(costh - 1)*(costh + 1)*(233*nc^2 - 27)/nc)*Log[m2/mu2] +
(-2/27*I*m2*(costh - 1)*(costh + 1)*(931*nc^2 - 235)/nc)*Log[2] +
(-1/36*m2*(2481*costh^2*nc^2 - 302*costh^2 - 2069*nc^2 + 302)/nc)*Pi +
((1/72)*I*m2*(costh - 1)*(costh + 1)*(3043*nc^2 + 909)/nc)*Zeta[3] +
((1/27)*I*m2*(costh - 1)*(costh + 1)*(4740*nc^2 - 1541)/nc),

(-4/9*I*costh^2*m2*nc*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi^2 +
((1/30)*m2*(costh - 1)*(costh + 1)*(914*costh^2*nc^2 - 274*costh^2 + 43*nc^2 - 43)/nc)*Log[2]^2*Pi +
((1/180)*I*m2*(costh - 1)*(costh + 1)*(662*costh^2*nc^2 - 822*costh^2 + 129*nc^2 - 129)/nc)*Log[2]*Pi^2 +
((1/180)*m2*(costh - 1)*(costh + 1)*(194*costh^2*nc^2 - 274*costh^2 + 43*nc^2 - 43)/nc)*Pi^3 +
((2/9)*m2*nc*(11*costh^4 + 23*costh^2 + 14))*Log[beta]*Pi +
((1/9)*m2*nc*(11*costh^4 + 23*costh^2 + 14))*Log[1 - costh]*Pi +
((352/3)*I*costh^2*m2*nc*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
(-32/15*I*m2*nc*(costh - 1)*(costh + 1)*(8*costh^2 - 9))*Log[m2/mu2]*Log[2] +
((1/3)*m2*nc*(479*costh^4 - 501*costh^2 + 46))*Log[m2/mu2]*Pi +
(-4/225*I*m2*(costh - 1)*(costh + 1)*(5481*costh^2*nc^2 - 121*costh^2 - 983*nc^2 - 97)/nc)*Log[2]^2 +
(-1/900*m2*(73033*costh^4*nc^2 - 11513*costh^4 - 84102*costh^2*nc^2 + 9822*costh^2 + 6269*nc^2 + 1691)/nc)*Log[2]*Pi +
((1/9)*m2*nc*(11*costh^4 + 23*costh^2 + 14))*Log[1 + costh]*Pi +
(-1/10800*I*m2*(715563*costh^4*nc^2 - 32603*costh^4 - 777922*costh^2*nc^2 + 29082*costh^2 + 91159*nc^2 + 3521)/nc)*Pi^2 +
(-4/135*I*m2*(costh - 1)*(costh + 1)*(21332*costh^2*nc^2 - 1890*costh^2 - 2781*nc^2)/nc)*Log[m2/mu2] +
((1/3375)*I*m2*(costh - 1)*(costh + 1)*(50293*costh^2*nc^2 + 305267*costh^2 - 96149*nc^2 + 32069)/nc)*Log[2] +
(-1/3600*m2*(1319619*costh^4*nc^2 - 189859*costh^4 - 1542836*costh^2*nc^2 + 206796*costh^2 + 247417*nc^2 - 16937)/nc)*Pi +
((1/360)*I*m2*(costh - 1)*(costh + 1)*(61742*costh^2*nc^2 + 17298*costh^2 + 2709*nc^2 - 2709)/nc)*Zeta[3] +
((1/13500)*I*m2*(costh - 1)*(costh + 1)*(14519689*costh^2*nc^2 - 3571409*costh^2 - 2226527*nc^2 + 198487)/nc),

(-1/9*I*m2*nc*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]*Pi^2 +
((1/210)*m2*(costh - 1)*(costh + 1)*(22475*costh^4*nc^2 - 4555*costh^4 - 8194*costh^2*nc^2 - 766*costh^2 + 1422*nc^2 - 302)/nc)*Log[2]^2*Pi +
((1/1260)*I*m2*(costh - 1)*(costh + 1)*(9185*costh^4*nc^2 - 13665*costh^4 + 4538*costh^2*nc^2 - 2298*costh^2 + 626*nc^2 - 906)/nc)*Log[2]*Pi^2 +
((1/1260)*m2*(costh - 1)*(costh + 1)*(2315*costh^4*nc^2 - 4555*costh^4 + 1886*costh^2*nc^2 - 766*costh^2 + 162*nc^2 - 302)/nc)*Pi^3 +
((1/18)*m2*(3*costh^6 + 44*costh^4*nc^2 - 9*costh^4 + 92*costh^2*nc^2 + 9*costh^2 + 56*nc^2 - 3)/nc)*Log[beta]*Pi +
((1/36)*m2*(3*costh^6 + 44*costh^4*nc^2 - 9*costh^4 + 92*costh^2*nc^2 + 9*costh^2 + 56*nc^2 - 3)/nc)*Log[1 - costh]*Pi +
((88/3)*I*m2*nc*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]^2 +
(-8/105*I*m2*nc*(costh - 1)*(costh + 1)*(3800*costh^4 - 2032*costh^2 - 129))*Log[m2/mu2]*Log[2] +
((1/12)*m2*nc*(8781*costh^6 - 13891*costh^4 + 5651*costh^2 - 445))*Log[m2/mu2]*Pi +
(-8/11025*I*m2*(costh - 1)*(costh + 1)*(835040*costh^4*nc^2 - 4840*costh^4 - 431061*costh^2*nc^2 + 2101*costh^2 + 16508*nc^2 - 3103)/nc)*Log[2]^2 +
(-1/44100*m2*(20216965*costh^6*nc^2 - 1334815*costh^6 - 28933311*costh^4*nc^2 + 1120421*costh^4 + 8933434*costh^2*nc^2 + 126176*costh^2 - 452288*nc^2 + 88218)/nc)*Log[2]*Pi +
((1/36)*m2*(3*costh^6 + 44*costh^4*nc^2 - 9*costh^4 + 92*costh^2*nc^2 + 9*costh^2 + 56*nc^2 - 3)/nc)*Log[1 + costh]*Pi +
(-1/529200*I*m2*(169294565*costh^6*nc^2 - 3871615*costh^6 - 269946671*costh^4*nc^2 + 3205301*costh^4 + 109888624*costh^2*nc^2 + 478906*costh^2 - 7825318*nc^2 + 187408)/nc)*Pi^2 +
(-2/945*I*m2*(costh - 1)*(costh + 1)*(1265560*costh^4*nc^2 - 105840*costh^4 - 696944*costh^2*nc^2 + 52920*costh^2 + 40732*nc^2 - 6615)/nc)*Log[m2/mu2] +
((2/1157625)*I*m2*(costh - 1)*(costh + 1)*(588912340*costh^4*nc^2 + 123878060*costh^4 - 438856981*costh^2*nc^2 + 20887261*costh^2 + 20481243*nc^2 + 5617067)/nc)*Log[2] +
(-1/529200*m2*(923982510*costh^6*nc^2 - 111237885*costh^6 - 1498980144*costh^4*nc^2 + 162146709*costh^4 + 610095636*costh^2*nc^2 - 54551521*costh^2 - 33833802*nc^2 + 3642697)/nc)*Pi +
((1/360)*I*m2*(costh - 1)*(costh + 1)*(218915*costh^4*nc^2 + 97245*costh^4 - 82066*costh^2*nc^2 - 76014*costh^2 + 13838*nc^2 + 5922)/nc)*Zeta[3] +
((1/13891500)*I*m2*(costh - 1)*(costh + 1)*(66569708795*costh^4*nc^2 - 14478644595*costh^4 - 37733330778*costh^2*nc^2 + 7120896618*costh^2 + 2292288984*nc^2 - 630441804)/nc)
}


==> anc/data/series/M2_nf2.m <==
(* M_2^{II,(2),fin}, coefficient of n_f^2.
   Threshold expansion {c0, c2, c4, c6} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
{
0,

(-8/3*I*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
(-16/3*I*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Log[2] +
(-8/3*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi +
(-32/9*I*m2*(costh - 1)*(costh + 1))*Log[2]^2 +
(-32/9*m2*(costh - 1)*(costh + 1))*Log[2]*Pi +
((23/27)*I*m2*(costh - 1)*(costh + 1))*Pi^2 +
((160/27)*I*m2*(costh - 1)*(costh + 1))*Log[m2/mu2] +
((160/27)*I*m2*(costh - 1)*(costh + 1))*Log[2] +
((80/27)*m2*(costh - 1)*(costh + 1))*Pi +
(-200/81*I*m2*(costh - 1)*(costh + 1)),

(-32/3*I*costh^2*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]^2 +
(-64/3*I*costh^2*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Log[2] +
(-32/3*costh^2*m2*(costh - 1)*(costh + 1))*Log[m2/mu2]*Pi +
(-128/9*I*costh^2*m2*(costh - 1)*(costh + 1))*Log[2]^2 +
(-128/9*costh^2*m2*(costh - 1)*(costh + 1))*Log[2]*Pi +
((92/27)*I*costh^2*m2*(costh - 1)*(costh + 1))*Pi^2 +
((8/27)*I*m2*(costh - 1)*(costh + 1)*(134*costh^2 - 27))*Log[m2/mu2] +
((32/27)*I*m2*(costh - 1)*(costh + 1)*(29*costh^2 - 6))*Log[2] +
((16/27)*m2*(costh - 1)*(costh + 1)*(29*costh^2 - 6))*Pi +
(-16/81*I*m2*(costh - 1)*(costh + 1)*(158*costh^2 - 45)),

(-8/3*I*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]^2 +
(-16/3*I*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]*Log[2] +
(-8/3*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[m2/mu2]*Pi +
(-32/9*I*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[2]^2 +
(-32/9*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Log[2]*Pi +
((23/27)*I*m2*(costh - 1)*(costh + 1)*(2*costh - 1)^2*(2*costh + 1)^2)*Pi^2 +
((4/27)*I*m2*(costh - 1)*(costh + 1)*(1240*costh^4 - 752*costh^2 + 31))*Log[m2/mu2] +
((16/27)*I*m2*(costh - 1)*(costh + 1)*(260*costh^4 - 164*costh^2 + 7))*Log[2] +
((8/27)*m2*(costh - 1)*(costh + 1)*(260*costh^4 - 164*costh^2 + 7))*Pi +
(-8/81*I*m2*(costh - 1)*(costh + 1)*(1820*costh^4 - 1262*costh^2 + 73))
}


==> anc/data/timing/README.md <==
# Timing benchmark

Measurements of the Mathematica timing run of 2026-09-25 (host and software in
`timing_run.json`). `timing_benchmark.csv` holds, for each point, the first-call and warm
(median of `WarmRepeats`) evaluation times of the two complete two-loop coefficients, from the
unexpanded expressions and from the sixth-order series, at `WorkingPrecision` digits.
`timing_run.json` also records the on-disk sizes of the two representations that were timed.
The manuscript table and all quoted timing numbers are generated from these files
(`scripts/make_tables.py`, `scripts/make_numbers.py`).


==> anc/data/timing/timing_benchmark.csv <==
Beta,CosTheta,Parameters,WorkingPrecision,WarmRepeats,ExactFirstSeconds,SeriesFirstSeconds,FirstCallSpeedup,ExactWarmMedianSeconds,SeriesWarmMedianSeconds,WarmSpeedup,ScanLikeSpeedup,P1RelativeError,P2RelativeError
1/10,0,"{15625, 15625, 3}",80,7,56.038748,11.605528,4.828625461935037,0.342209,0.017842,19.179968613384148,3140.833314650824,6.543750496757573e-09,2.0960840396278012e-07
1/5,0,"{15625, 15625, 3}",80,7,45.683361,11.640987,3.924354610137439,0.340288,0.017921,18.98822610345405,2549.1524468500643,1.5255967948925953e-06,5.9105604498107635e-05
3/10,0,"{15625, 15625, 3}",80,7,44.643582,11.636164,3.836623650199499,0.348492,0.018134,19.21760229403331,2461.8717326568876,4.018663146974091e-05,0.0015354374215892006


==> anc/data/timing/timing_run.json <==
{
  "representation_bytes": {
    "unexpanded": 44844413,
    "beta6": 637268
  },
  "description": {
    "unexpanded": "Wolfram Language rational-input files of the two complete two-loop coefficients used in the timing run",
    "beta6": "Wolfram Language files of the two complete sixth-order series used in the timing run"
  },
  "environment": {
    "wolfram": "\"13.2.0 for Linux x86 (64-bit) (November 18, 2022)\"",
    "os": "Ubuntu 24.04.2 LTS",
    "kernel": "Linux 7.0.0-31-generic x86_64 GNU/Linux",
    "cpu": "AMD Ryzen 9 7950X 16-Core Processor",
    "ram_gib": "124.9"
  }
}


==> anc/data/validation/forward_angles.csv <==
quantity,mA_GeV,muR_GeV,Nc,beta,costheta,relative_error4,relative_error6,re_exact,im_exact,re_series6,im_series6
M1_nf5,125,125,3,1/10,9/10,7.119421435377441e-7,6.3591073830515105e-9,-2.1258303023217045e10,-8.738266282192778e9,-2.1258302879876026e10,-8.738266253630985e9
M2_nf5,125,125,3,1/10,9/10,7.309922876593481e-6,1.391383479927182e-7,3.4637981280153376e8,6.740257345529248e8,3.4637983122132796e8,6.740256307325972e8
M1_nf5,125,125,3,1/5,9/10,0.000034174802286763196,1.1058320397044192e-6,-1.7410601059435783e10,-4.001261030774733e9,-1.7410581319291443e10,-4.00126026226922e9
M2_nf5,125,125,3,1/5,9/10,0.0004627555087911512,0.000030806761896645217,5.175117112580645e8,6.419010361253741e8,5.1751557165330935e8,6.418759299806209e8
M1_nf5,125,125,3,3/10,9/10,0.00029107829214234374,0.000017823090994560684,-1.5246223079613531e10,-1.633956337809608e9,-1.5245952504202711e10,-1.6339947677447717e9
M2_nf5,125,125,3,3/10,9/10,0.004918410843445255,0.0006680578977566034,6.653253862190334e8,7.101928099407041e8,6.65406046615943e8,7.095477088403597e8
M1_nf5,125,125,3,1/10,99/100,1.0880068889780967e-6,1.061884687897825e-8,-2.6304452195833485e10,-1.9039266016923283e10,-2.630445185250548e10,-1.903926604889115e10
M2_nf5,125,125,3,1/10,99/100,6.988798385015459e-6,6.675843651438905e-8,5.224658205793777e7,8.926580588769512e8,5.224653886893909e7,8.926580176684971e8
M1_nf5,125,125,3,1/5,99/100,0.00006322634426547399,2.4310145133237094e-6,-2.459793804434932e10,-1.2507188041585157e10,-2.4597873487167587e10,-1.2507206279949368e10
M2_nf5,125,125,3,1/5,99/100,0.00040288494743374675,0.00001466098240559618,3.186644418151485e8,9.101474088793783e8,3.1865371104059577e8,9.101382039581182e8
M1_nf5,125,125,3,3/10,99/100,0.0006708259815144031,0.000057582854171550736,-2.379062375776111e10,-9.160010525342304e9,-2.3789286181427715e10,-9.16061535330531e9
M2_nf5,125,125,3,3/10,99/100,0.0036494769387325696,0.00028819648703651854,5.802437305863656e8,1.0568526500557067e9,5.799785735756859e8,1.0566280940168772e9
M1_nf5,125,125,3,1/10,999/1000,1.219094113346211e-6,1.2260710346492492e-8,-2.663083284234325e10,-3.284861529643089e10,-2.6630832325194996e10,-3.2848615259365986e10
M2_nf5,125,125,3,1/10,999/1000,5.959189071729364e-6,6.207616346360247e-8,-4.141238854155068e8,1.1119500389605138e9,-4.141239320416583e8,1.111949981939503e9
M1_nf5,125,125,3,1/5,999/1000,0.00007425324236533472,2.9565670371119515e-6,-2.8472335875716e10,-2.467889018833951e10,-2.847222462546425e10,-2.4678895982921913e10
M2_nf5,125,125,3,1/5,999/1000,0.0003917922436034107,0.000016547410007682945,-1.1988297999659356e8,1.1764154471731806e9,-1.1989802990498546e8,1.176402941767657e9
M1_nf5,125,125,3,3/10,999/1000,0.0008064983660215452,0.00007181389646665555,-2.986092997729375e10,-2.0677472562230953e10,-2.9858347060380856e10,-2.0677836067161144e10
M2_nf5,125,125,3,3/10,999/1000,0.003942080012251534,0.0003740871571004066,1.1290079085439886e8,1.4083184472080927e9,1.1246363562737754e8,1.4080214068407917e9
M1_nf5,125,125,3,1/10,-99/100,1.0880068889780967e-6,1.061884687897825e-8,-2.6304452195833485e10,-1.9039266016923283e10,-2.630445185250548e10,-1.903926604889115e10
M2_nf5,125,125,3,1/10,-99/100,6.988798385015459e-6,6.675843651438905e-8,5.224658205793777e7,8.926580588769512e8,5.224653886893909e7,8.926580176684971e8
M1_nf5,125,125,3,1/5,-99/100,0.00006322634426547399,2.4310145133237094e-6,-2.459793804434932e10,-1.2507188041585157e10,-2.4597873487167587e10,-1.2507206279949368e10
M2_nf5,125,125,3,1/5,-99/100,0.00040288494743374675,0.00001466098240559618,3.186644418151485e8,9.101474088793783e8,3.1865371104059577e8,9.101382039581182e8
M1_nf5,125,125,3,3/10,-99/100,0.0006708259815144031,0.000057582854171550736,-2.379062375776111e10,-9.160010525342304e9,-2.3789286181427715e10,-9.16061535330531e9
M2_nf5,125,125,3,3/10,-99/100,0.0036494769387325696,0.00028819648703651854,5.802437305863656e8,1.0568526500557067e9,5.799785735756859e8,1.0566280940168772e9


==> anc/data/validation/one_loop_reference.csv <==
form_factor,mA_GeV,muR_GeV,Nc,nf,beta,costheta,re,im
M1,125,125,3,5,1/5,0,-2531583.169999240279096260950887850230295,-2978915.948647069844502666628586329640816
M1,125,125,3,5,1/20,1/3,-3913373.109349235511597142496959412264570,-2837172.630447448685840910447580954868025
M1,125,125,3,5,1/100,-2/3,-5803501.543879644181511287326357275554737,-2828779.769826054469437596419450625980692
M2,125,125,3,5,1/5,0,43777.086616189371143600715233558821193373,-131253.5921098234173317956435366048043330
M2,125,125,3,5,1/20,1/3,72022.736864875084501751203350282143856877,-7210.453973694149180843078263205110862019
M2,125,125,3,5,1/100,-2/3,73610.118538321318701167297002168708509076,-180.0114496451644375941130718738722313236


==> anc/data/validation/validation_1080.csv <==
quantity,mA_GeV,muR_GeV,Nc,beta,costheta,re_exact,im_exact,re_series4,im_series4,re_series6,im_series6
M1_nf0,125,125,3,1/1000,-2/3,-4.017803012816481816363088510108228787410E+10,-6.399265078904143554283660025838788247665E+10,-4.017803012816481813902760225468140230552E+10,-6.399265078904143547284183406428618283660E+10,-4.017803012816481816363086532790389373813E+10,-6.399265078904143554283653075431449571746E+10
M1_nf0,125,125,3,1/500,-2/3,-4.405902340706858003627116782155217073928E+10,-5.178965352719987212503420495509556295369E+10,-4.405902340706857825003008752965513698727E+10,-5.178965352719986846465255255140595033151E+10,-4.405902340706858003626513922005907096839E+10,-5.178965352719987212501968727740413771247E+10
M1_nf0,125,125,3,1/200,-2/3,-4.462805501560813473626510598240390810648E+10,-3.749274802424129357896446853973972937771E+10,-4.462805501560769968613364339333309933647E+10,-3.749274802424063158568258495637300065720E+10,-4.462805501560813472684814097678617102553E+10,-3.749274802424129356260004513727776368706E+10
M1_nf0,125,125,3,1/100,-2/3,-4.228771728186690406985868254812261401993E+10,-2.806651018162548894246614734671568379798E+10,-4.228771728184169307000188115346546319092E+10,-2.806651018159274968434852754094281542497E+10,-4.228771728186690187472055485152352122502E+10,-2.806651018162548571531122612244935194731E+10
M1_nf0,125,125,3,1/50,-2/3,-3.815033116920062750894880716017998710174E+10,-1.983945078503567338616873922415256482390E+10,-3.815033116785503863002175743164468213083E+10,-1.983945078346890160761385558585803008214E+10,-3.815033116920016046755941655926995126124E+10,-1.983945078503505847084473550087874909203E+10
M1_nf0,125,125,3,1/20,-2/3,-3.085034101795390534971908679855171642612E+10,-1.081542119520302109512759221981785707809E+10,-3.085034079700426561666614227837029461179E+10,-1.081542095020835474834425023990484972690E+10,-3.085034101748541879060698761126410952508E+10,-1.081542119460813895758119082589541313839E+10
M1_nf0,125,125,3,1/10,-2/3,-2.468754864834890124467078161118241941395E+10,-5.403599678901522134911455841762766476893E+9,-2.468753995084272500721724934871978885775E+10,-5.403589029084451317333394969926716566450E+9,-2.468754857813122983253621081474261988438E+10,-5.403599576809121174009562873314119443178E+9
M1_nf0,125,125,3,1/5,-2/3,-1.867987342120883889948668024916079593386E+10,-1.207568744103755329516212180333539046042E+9,-1.867963750165546973109704871995673481180E+10,-1.207115229358224953412571686050796559283E+9,-1.867986714597404755469317173636386547474E+10,-1.207551678953767935921516516764618922611E+9
M1_nf0,125,125,3,3/10,-2/3,-1.549452746827207120633210895291877617650E+10,7.104401695372739776166093109253688561250E+8,-1.549372995099812492598655101964003165305E+10,7.146351809379690003666473331720801857814E+8,-1.549452254781925261795326103087763111808E+10,7.107920750449267432127773355972305780803E+8
M1_nf0,125,125,3,1/1000,-1/3,-4.186588483969684950825114369717850855158E+10,-5.972145088650997536215026209248604679046E+10,-4.186588483969684950239353321172207021825E+10,-5.972145088650997528777380509169671696576E+10,-4.186588483969684950825114356065674305756E+10,-5.972145088650997536215018677674754601961E+10
M1_nf0,125,125,3,1/500,-1/3,-4.466073726925946070932209510417963933201E+10,-4.792359654464144052357992773826241314978E+10,-4.466073726925945993931097801903140510794E+10,-4.792359654464143661148138087603874165722E+10,-4.466073726925946070932036146881462476674E+10,-4.792359654464144052356403920308819023854E+10
M1_nf0,125,125,3,1/200,-1/3,-4.406816686290080750198896337437126835304E+10,-3.416231925779417494957491522409716412389E+10,-4.406816686290056608539357441461439605596E+10,-3.416231925779346076695997707096057921134E+10,-4.406816686290080749776994730393349009825E+10,-3.416231925779417493135456251988986365117E+10
M1_nf0,125,125,3,1/100,-1/3,-4.105616160189813642532814959839942961263E+10,-2.514146779538365264588961860253199780959E+10,-4.105616160188291127028218079055513108327E+10,-2.514146779534802158970901615320389103645E+10,-4.105616160189813532178479510661252535150E+10,-2.514146779538364898926897579806305863371E+10
M1_nf0,125,125,3,1/50,-1/3,-3.642427409637578482986053359197967305898E+10,-1.732054101580679927986317285738777940182E+10,-3.642427409552803604792530846680011187495E+10,-1.732054101408359395566791772705894375899E+10,-3.642427409637554122858577501752939175139E+10,-1.732054101580608609304311592277674513019E+10
M1_nf0,125,125,3,1/20,-1/3,-2.873524600059651159288910471454339727024E+10,-8.838943569352361059731156364185246047337E+9,-2.873524586048551927163229327033335478731E+10,-8.838943295329864333146653463576337889080E+9,-2.873524600036835511583314218444347270523E+10,-8.838943568630931952628918252790985546117E+9
M1_nf0,125,125,3,1/10,-1/3,-2.245945271881850141144018193585637808001E+10,-3.856553613474351743488390257838634212448E+9,-2.245944747430573103306515996933671470506E+10,-3.856541534645799938333630369080398631403E+9,-2.245945269312864500119497918716401199805E+10,-3.856553483422669294620330539646165618095E+9
M1_nf0,125,125,3,1/5,-1/3,-1.644350236968234382620217553310161962560E+10,-1.635473906041146925975219239275697764678E+8,-1.644339290216822348674423288273597186030E+10,-1.630268311840922099956980990391108911515E+8,-1.644350372368077386630189599970721479310E+10,-1.635242358043227778048367227344695601707E+8
M1_nf0,125,125,3,3/10,-1/3,-1.325683262565566691741403642449761113331E+10,1.349085224871345009040622507898798939059E+9,-1.325693942439965493127533082552988183661E+10,1.353925200145559282569771259997534150081E+9,-1.325697342453638404321099715253414569505E+10,1.349579091127081519388362178882940746042E+9
M1_nf0,125,125,3,1/1000,0,-4.222721588451498678447874493215593564187E+10,-5.867261123009105912697181613991371943293E+10,-4.222721588451498678385468909868554247068E+10,-5.867261123009105905055015203341730099524E+10,-4.222721588451498678447874876978645428551E+10,-5.867261123009105912697174027403352157875E+10
M1_nf0,125,125,3,1/500,0,-4.475937656993857859049843987515645265225E+10,-4.697628769799116749523508928415880455332E+10,-4.475937656993857811007819044355252604573E+10,-4.697628769799116345975394720407386315193E+10,-4.475937656993857859049754485503327277935E+10,-4.697628769799116749521908963977223470452E+10
M1_nf0,125,125,3,1/200,0,-4.388825229951851010714154864497729245741E+10,-3.334925094405597980903298215604718473954E+10,-4.388825229951832599557347272789488344529E+10,-3.334925094405523792761902786866979902754E+10,-4.388825229951851010387230594354343277457E+10,-3.334925094405597979070304380697879330608E+10
M1_nf0,125,125,3,1/100,0,-4.071739594400494087583473084246663470509E+10,-2.443002826415963546900617017018377774141E+10,-4.071739594399279490268536225569423057412E+10,-2.443002826412234903549263630138152899556E+10,-4.071739594400493995751954118189676129899E+10,-2.443002826415963179593477951443390812796E+10
M1_nf0,125,125,3,1/50,0,-3.597100618909245122617928804861158724193E+10,-1.671101947793381773012030357712928551928E+10,-3.597100618840744470343697021433157914833E+10,-1.671101947611217879759510343638295234978E+10,-3.597100618909224154089410035942003789712E+10,-1.671101947793310329598251386154033084725E+10
M1_nf0,125,125,3,1/20,0,-2.819675808856978021115498479600914474336E+10,-8.366215688147029143767522968860921579971E+9,-2.819675797836683336276992285092932238792E+10,-8.366215392521193172834367327389189008353E+9,-2.819675808836931250236079808613442869545E+10,-8.366215687429611576215022194683916972180E+9
M1_nf0,125,125,3,1/10,0,-2.190178715145296454257597099926507577998E+10,-3.494075457444678659584767672079384361549E+9,-2.190178340593546237258626714862386399558E+10,-3.494062115223777253005118405263022310187E+9,-2.190178712885217312237646261812358959303E+10,-3.494075329515855411036675354811384013000E+9
M1_nf0,125,125,3,1/5,0,-1.589392605204823835545738830830805551518E+10,6.456995231145930702635829124710453401448E+7,-1.589388892805356095838054385267833173371E+10,6.516321124493594346535411672717147414399E+7,-1.589392734924191536305978654659551024424E+10,6.459232438678960012030759926862575700593E+7
M1_nf0,125,125,3,3/10,0,-1.271636639060699899192443396966159137865E+10,1.466180053699316950016830290038124891461E+9,-1.271714845617515912181617695070554234185E+10,1.471784662792110011986906218704500230958E+9,-1.271649577176066784762861341917091137934E+10,1.466651589852245551936395534068828633380E+9
M1_nf0,125,125,3,1/1000,1/3,-4.186588483969684950825114369717850855158E+10,-5.972145088650997536215026209248604679046E+10,-4.186588483969684950239353321172207021825E+10,-5.972145088650997528777380509169671696576E+10,-4.186588483969684950825114356065674305756E+10,-5.972145088650997536215018677674754601961E+10
M1_nf0,125,125,3,1/500,1/3,-4.466073726925946070932209510417963933201E+10,-4.792359654464144052357992773826241314978E+10,-4.466073726925945993931097801903140510794E+10,-4.792359654464143661148138087603874165722E+10,-4.466073726925946070932036146881462476674E+10,-4.792359654464144052356403920308819023854E+10
M1_nf0,125,125,3,1/200,1/3,-4.406816686290080750198896337437126835304E+10,-3.416231925779417494957491522409716412389E+10,-4.406816686290056608539357441461439605596E+10,-3.416231925779346076695997707096057921134E+10,-4.406816686290080749776994730393349009825E+10,-3.416231925779417493135456251988986365117E+10
M1_nf0,125,125,3,1/100,1/3,-4.105616160189813642532814959839942961263E+10,-2.514146779538365264588961860253199780959E+10,-4.105616160188291127028218079055513108327E+10,-2.514146779534802158970901615320389103645E+10,-4.105616160189813532178479510661252535150E+10,-2.514146779538364898926897579806305863371E+10
M1_nf0,125,125,3,1/50,1/3,-3.642427409637578482986053359197967305898E+10,-1.732054101580679927986317285738777940182E+10,-3.642427409552803604792530846680011187495E+10,-1.732054101408359395566791772705894375899E+10,-3.642427409637554122858577501752939175139E+10,-1.732054101580608609304311592277674513019E+10
M1_nf0,125,125,3,1/20,1/3,-2.873524600059651159288910471454339727024E+10,-8.838943569352361059731156364185246047337E+9,-2.873524586048551927163229327033335478731E+10,-8.838943295329864333146653463576337889080E+9,-2.873524600036835511583314218444347270523E+10,-8.838943568630931952628918252790985546117E+9
M1_nf0,125,125,3,1/10,1/3,-2.245945271881850141144018193585637808001E+10,-3.856553613474351743488390257838634212448E+9,-2.245944747430573103306515996933671470506E+10,-3.856541534645799938333630369080398631403E+9,-2.245945269312864500119497918716401199805E+10,-3.856553483422669294620330539646165618095E+9
M1_nf0,125,125,3,1/5,1/3,-1.644350236968234382620217553310161962560E+10,-1.635473906041146925975219239275697764678E+8,-1.644339290216822348674423288273597186030E+10,-1.630268311840922099956980990391108911515E+8,-1.644350372368077386630189599970721479310E+10,-1.635242358043227778048367227344695601707E+8
M1_nf0,125,125,3,3/10,1/3,-1.325683262565566691741403642449761113331E+10,1.349085224871345009040622507898798939059E+9,-1.325693942439965493127533082552988183661E+10,1.353925200145559282569771259997534150081E+9,-1.325697342453638404321099715253414569505E+10,1.349579091127081519388362178882940746042E+9
M1_nf0,125,125,3,1/1000,2/3,-4.017803012816481816363088510108228787410E+10,-6.399265078904143554283660025838788247665E+10,-4.017803012816481813902760225468140230552E+10,-6.399265078904143547284183406428618283660E+10,-4.017803012816481816363086532790389373813E+10,-6.399265078904143554283653075431449571746E+10
M1_nf0,125,125,3,1/500,2/3,-4.405902340706858003627116782155217073928E+10,-5.178965352719987212503420495509556295369E+10,-4.405902340706857825003008752965513698727E+10,-5.178965352719986846465255255140595033151E+10,-4.405902340706858003626513922005907096839E+10,-5.178965352719987212501968727740413771247E+10
M1_nf0,125,125,3,1/200,2/3,-4.462805501560813473626510598240390810648E+10,-3.749274802424129357896446853973972937771E+10,-4.462805501560769968613364339333309933647E+10,-3.749274802424063158568258495637300065720E+10,-4.462805501560813472684814097678617102553E+10,-3.749274802424129356260004513727776368706E+10
M1_nf0,125,125,3,1/100,2/3,-4.228771728186690406985868254812261401993E+10,-2.806651018162548894246614734671568379798E+10,-4.228771728184169307000188115346546319092E+10,-2.806651018159274968434852754094281542497E+10,-4.228771728186690187472055485152352122502E+10,-2.806651018162548571531122612244935194731E+10
M1_nf0,125,125,3,1/50,2/3,-3.815033116920062750894880716017998710174E+10,-1.983945078503567338616873922415256482390E+10,-3.815033116785503863002175743164468213083E+10,-1.983945078346890160761385558585803008214E+10,-3.815033116920016046755941655926995126124E+10,-1.983945078503505847084473550087874909203E+10
M1_nf0,125,125,3,1/20,2/3,-3.085034101795390534971908679855171642612E+10,-1.081542119520302109512759221981785707809E+10,-3.085034079700426561666614227837029461179E+10,-1.081542095020835474834425023990484972690E+10,-3.085034101748541879060698761126410952508E+10,-1.081542119460813895758119082589541313839E+10
M1_nf0,125,125,3,1/10,2/3,-2.468754864834890124467078161118241941395E+10,-5.403599678901522134911455841762766476893E+9,-2.468753995084272500721724934871978885775E+10,-5.403589029084451317333394969926716566450E+9,-2.468754857813122983253621081474261988438E+10,-5.403599576809121174009562873314119443178E+9
M1_nf0,125,125,3,1/5,2/3,-1.867987342120883889948668024916079593386E+10,-1.207568744103755329516212180333539046042E+9,-1.867963750165546973109704871995673481180E+10,-1.207115229358224953412571686050796559283E+9,-1.867986714597404755469317173636386547474E+10,-1.207551678953767935921516516764618922611E+9
M1_nf0,125,125,3,3/10,2/3,-1.549452746827207120633210895291877617650E+10,7.104401695372739776166093109253688561250E+8,-1.549372995099812492598655101964003165305E+10,7.146351809379690003666473331720801857814E+8,-1.549452254781925261795326103087763111808E+10,7.107920750449267432127773355972305780803E+8
M1_nf0,125,250,3,1/1000,-2/3,-6.507545841127556302597969051719512933713E+10,-5.650323679309821773747909901695743906471E+10,-6.507545841127556297437620424858870575831E+10,-5.650323679309821767053766734279371011440E+10,-6.507545841127556302597964374985917929092E+10,-5.650323679309821773747903225908360343292E+10
M1_nf0,125,250,3,1/500,-2/3,-6.686452094693618384681022206588902779794E+10,-4.430022131385778212726258895680001117787E+10,-6.686452094693618048556723522976336958877E+10,-4.430022131385777866229487310115332954982E+10,-6.686452094693618384679789500451392732040E+10,-4.430022131385778212724877430789266494074E+10
M1_nf0,125,250,3,1/200,-2/3,-6.466855786142938473082857477579532882347E+10,-3.000318828716254101428602841309234012152E+10,-6.466855786142861453563203926921026273421E+10,-3.000318828716192673038586443215227708021E+10,-6.466855786142938471303534483922968316937E+10,-3.000318828716254099899435995025137848179E+10
M1_nf0,125,250,3,1/100,-2/3,-6.023775439911612394334581789419406042745E+10,-2.057649497484851882647937004642141553181E+10,-6.023775439907185316008331248273116778615E+10,-2.057649497481883317477734642902077645347E+10,-6.023775439911611984283396725493164302107E+10,-2.057649497484851587396630659096496876571E+10
M1_nf0,125,250,3,1/50,-2/3,-5.401373410671285443021706267044523163794E+10,-1.234761326524278103896050044667939288542E+10,-5.401373410430015034927930802093294962228E+10,-1.234761326387149281923680251441055569470E+10,-5.401373410671196069755303166302315646147E+10,-1.234761326524223644894842357744124525832E+10
M1_nf0,125,250,3,1/20,-2/3,-4.397895357113921251059445959052617673332E+10,-3.310807992914841961448039000879574193586E+9,-4.397895313862261548749189283861233852673E+10,-3.310807795735974363806366981115539491107E+9,-4.397895357014204503087386768295498852169E+10,-3.310807992427449608380501905477820121391E+9
M1_nf0,125,250,3,1/10,-2/3,-3.581271303071302253253752808473635292452E+10,2.146921611291370322502721357219822406119E+9,-3.581269310541001513720086727062984604284E+10,2.146929180091765403774974253137549367593E+9,-3.581271284827815587668601356682899724914E+10,2.146921685698869285518368693960244487875E+9
M1_nf0,125,250,3,1/5,-2/3,-2.799584268432582677599924644151669660807E+10,6.531112787554737881186072091680808650276E+9,-2.799502513392889351652836659648562206534E+10,6.531363625089954194273828595851670915417E+9,-2.799581315966085912252966898103324120258E+10,6.531122588727930470616873794584120360748E+9
M1_nf0,125,250,3,3/10,-2/3,-2.398960136858620597156248388537721325892E+10,8.780039489007838000745905350465311202273E+9,-2.398293534542464637770583424061986251405E+10,8.781814404907390700069187208208007997666E+9,-2.398906869849518632012863250149407153352E+10,8.780197177877403750776266139794598210470E+9
M1_nf0,125,250,3,1/1000,-1/3,-6.605404567166684505592549758542828601939E+10,-5.223203820200195514004545754693397929893E+10,-6.605404567166684502308026993789769146690E+10,-5.223203820200195506830883508985416263955E+10,-6.605404567166684505592547046021326044684E+10,-5.223203820200195514004538409107275738177E+10
M1_nf0,125,250,3,1/500,-1/3,-6.675696613130880817881383549721132456735E+10,-4.043416957704892444470132289847225529933E+10,-6.675696613130880583460633356538943301615E+10,-4.043416957704892070155254393134672962492E+10,-6.675696613130880817880580480082577502559E+10,-4.043416957704892444468591049313318226148E+10
M1_nf0,125,250,3,1/200,-1/3,-6.339939244414909560509952638814170876891E+10,-2.667279230703454647074867931791066440602E+10,-6.339939244414851924010142819580063739226E+10,-2.667279230703387353624595588603457380627E+10,-6.339939244414909559250637989846796497592E+10,-2.667279230703454645325485645630273891878E+10
M1_nf0,125,250,3,1/100,-1/3,-5.829689078741963181541720635636023497630E+10,-1.765158373937329228599630444185367048298E+10,-5.829689078738535946376665253875506667170E+10,-1.765158373934030124850339924904520315455E+10,-5.829689078741962880704658084299550503870E+10,-1.765158373937328881537952665959273380332E+10
M1_nf0,125,250,3,1/50,-1/3,-5.157824643082706135824537595424088658069E+10,-9.829228186940788964227802548987488836218E+9,-5.157824642891300303450716283062591361937E+10,-9.829228185386580561309391096016528161148E+9,-5.157824643082639120560500039442025267271E+10,-9.829228186940123406919326295789564828717E+9
M1_nf0,125,250,3,1/20,-1/3,-4.115356912963601537721652782918064905990E+10,-1.337613534495224375826638966118469486695E+9,-4.115356877815493966461380298373661441873E+10,-1.337613301792924185561355866453526452421E+9,-4.115356912887939164908256329409084772059E+10,-1.337613533846606120164959536340853885075E+9
M1_nf0,125,250,3,1/10,-1/3,-3.287125871053612508522274605372683633571E+10,3.680779713299025984422180918306597044272E+9,-3.287124225086764770078276181664340204920E+10,3.680789133531955487295890362533852618527E+9,-3.287125857268394291599280649154495886752E+10,3.680779824587769963243501828916579992348E+9
M1_nf0,125,250,3,1/5,-1/3,-2.503380948450413576936152866819860101604E+10,7.521476826213569714715422838687971771392E+9,-2.503311920589020934155544480051355889662E+10,7.521823503163036193079214700518986045748E+9,-2.503378760329584881001688740709340842511E+10,7.521495047834570888266020841527266449579E+9
M1_nf0,125,250,3,3/10,-1/3,-2.100563425453642640058561925808731423988E+10,9.294363205903195451273776717974450006733E+9,-2.099988209511471622941284193208221510997E+10,9.297146418485595946786113612717458996861E+9,-2.100524767612120528614021351732087149931E+10,9.294724747493631882417887867055254407003E+9
M1_nf0,125,250,3,1/1000,0,-6.623763414445052909045643361428408212885E+10,-5.118319898272777944914492882754840960992E+10,-6.623763414445052906284360060071495469267E+10,-5.118319898272777937495483813712616631343E+10,-6.623763414445052909045641046313742067375E+10,-5.118319898272777944914485491113009829317E+10
M1_nf0,125,250,3,1/500,0,-6.667786267739792868952187263211297375607E+10,-3.948686247897663766673357543223177068246E+10,-6.667786267739792663483099718414974572223E+10,-3.948686247897663377407350627859187023437E+10,-6.667786267739792868951468052948572844596E+10,-3.948686247897663766671807485110377114656E+10
M1_nf0,125,250,3,1/200,0,-6.304173384829895998065316352894752263802E+10,-2.585973492186607374448325669579524950787E+10,-6.304173384829844090255706527517681261215E+10,-2.585973492186536673213498917274631159081E+10,-6.304173384829895996900975762695524574765E+10,-2.585973492186607372691483929404587217895E+10
M1_nf0,125,250,3,1/100,0,-5.778037653336585354159620961078492475240E+10,-1.694018792181857798340183738595746936258E+10,-5.778037653333465921181592328603006132621E+10,-1.694018792178352331631419748094574872015E+10,-5.778037653336585071844535685844125310037E+10,-1.694018792181857450528972840539437166684E+10
M1_nf0,125,250,3,1/50,0,-5.094721167506045537309374743569225806060E+10,-9.219881494010000027986647724618025368633E+9,-5.094721167330906506525181662951894863596E+10,-9.219881492331231589061259183637538907772E+9,-5.094721167505981913429451990131195139526E+10,-9.219881494009335513585483138154521519007E+9
M1_nf0,125,250,3,1/20,0,-4.043718671256497406047109772926012866632E+10,-8.659780134122550421216476325154719218167E+8,-4.043718639097381526161917558717883529228E+10,-8.659777527310034617270239936076542274202E+8,-4.043718671183603582180074386889290894086E+10,-8.659780127711176992906694272119802783425E+8
M1_nf0,125,250,3,1/10,0,-3.213524428977578392633369266105037283821E+10,4.038894146640728121178678190065231542971E+9,-3.213522932794171692024474530129321683184E+10,4.038905237662165354231308144628791148792E+9,-3.213524415501182685777319184481772720903E+10,4.038894254941553808488354951266151871900E+9
M1_nf0,125,250,3,1/5,0,-2.430409147099622581965220507499041071640E+10,7.732212572024976354137414568164299690098E+9,-2.430347346144505124443221585431670476977E+10,7.732657879547835913267456135678218558500E+9,-2.430406953276764294012887752267610615885E+10,7.732229813263552756393050014105908100328E+9
M1_nf0,125,250,3,3/10,0,-2.028212595521459396519447519613803737311E+10,9.372480177298381401941344739652801737776E+9,-2.027704821141699729894074563304209492651E+10,9.376321614243968352462796613618692826745E+9,-2.028172795352534470924556211667476696692E+10,9.372815356903264250804424188374669725825E+9
M1_nf0,125,250,3,1/1000,1/3,-6.605404567166684505592549758542828601939E+10,-5.223203820200195514004545754693397929893E+10,-6.605404567166684502308026993789769146690E+10,-5.223203820200195506830883508985416263955E+10,-6.605404567166684505592547046021326044684E+10,-5.223203820200195514004538409107275738177E+10
M1_nf0,125,250,3,1/500,1/3,-6.675696613130880817881383549721132456735E+10,-4.043416957704892444470132289847225529933E+10,-6.675696613130880583460633356538943301615E+10,-4.043416957704892070155254393134672962492E+10,-6.675696613130880817880580480082577502559E+10,-4.043416957704892444468591049313318226148E+10
M1_nf0,125,250,3,1/200,1/3,-6.339939244414909560509952638814170876891E+10,-2.667279230703454647074867931791066440602E+10,-6.339939244414851924010142819580063739226E+10,-2.667279230703387353624595588603457380627E+10,-6.339939244414909559250637989846796497592E+10,-2.667279230703454645325485645630273891878E+10
M1_nf0,125,250,3,1/100,1/3,-5.829689078741963181541720635636023497630E+10,-1.765158373937329228599630444185367048298E+10,-5.829689078738535946376665253875506667170E+10,-1.765158373934030124850339924904520315455E+10,-5.829689078741962880704658084299550503870E+10,-1.765158373937328881537952665959273380332E+10
M1_nf0,125,250,3,1/50,1/3,-5.157824643082706135824537595424088658069E+10,-9.829228186940788964227802548987488836218E+9,-5.157824642891300303450716283062591361937E+10,-9.829228185386580561309391096016528161148E+9,-5.157824643082639120560500039442025267271E+10,-9.829228186940123406919326295789564828717E+9
M1_nf0,125,250,3,1/20,1/3,-4.115356912963601537721652782918064905990E+10,-1.337613534495224375826638966118469486695E+9,-4.115356877815493966461380298373661441873E+10,-1.337613301792924185561355866453526452421E+9,-4.115356912887939164908256329409084772059E+10,-1.337613533846606120164959536340853885075E+9
M1_nf0,125,250,3,1/10,1/3,-3.287125871053612508522274605372683633571E+10,3.680779713299025984422180918306597044272E+9,-3.287124225086764770078276181664340204920E+10,3.680789133531955487295890362533852618527E+9,-3.287125857268394291599280649154495886752E+10,3.680779824587769963243501828916579992348E+9
M1_nf0,125,250,3,1/5,1/3,-2.503380948450413576936152866819860101604E+10,7.521476826213569714715422838687971771392E+9,-2.503311920589020934155544480051355889662E+10,7.521823503163036193079214700518986045748E+9,-2.503378760329584881001688740709340842511E+10,7.521495047834570888266020841527266449579E+9
M1_nf0,125,250,3,3/10,1/3,-2.100563425453642640058561925808731423988E+10,9.294363205903195451273776717974450006733E+9,-2.099988209511471622941284193208221510997E+10,9.297146418485595946786113612717458996861E+9,-2.100524767612120528614021351732087149931E+10,9.294724747493631882417887867055254407003E+9
M1_nf0,125,250,3,1/1000,2/3,-6.507545841127556302597969051719512933713E+10,-5.650323679309821773747909901695743906471E+10,-6.507545841127556297437620424858870575831E+10,-5.650323679309821767053766734279371011440E+10,-6.507545841127556302597964374985917929092E+10,-5.650323679309821773747903225908360343292E+10
M1_nf0,125,250,3,1/500,2/3,-6.686452094693618384681022206588902779794E+10,-4.430022131385778212726258895680001117787E+10,-6.686452094693618048556723522976336958877E+10,-4.430022131385777866229487310115332954982E+10,-6.686452094693618384679789500451392732040E+10,-4.430022131385778212724877430789266494074E+10
M1_nf0,125,250,3,1/200,2/3,-6.466855786142938473082857477579532882347E+10,-3.000318828716254101428602841309234012152E+10,-6.466855786142861453563203926921026273421E+10,-3.000318828716192673038586443215227708021E+10,-6.466855786142938471303534483922968316937E+10,-3.000318828716254099899435995025137848179E+10
M1_nf0,125,250,3,1/100,2/3,-6.023775439911612394334581789419406042745E+10,-2.057649497484851882647937004642141553181E+10,-6.023775439907185316008331248273116778615E+10,-2.057649497481883317477734642902077645347E+10,-6.023775439911611984283396725493164302107E+10,-2.057649497484851587396630659096496876571E+10
M1_nf0,125,250,3,1/50,2/3,-5.401373410671285443021706267044523163794E+10,-1.234761326524278103896050044667939288542E+10,-5.401373410430015034927930802093294962228E+10,-1.234761326387149281923680251441055569470E+10,-5.401373410671196069755303166302315646147E+10,-1.234761326524223644894842357744124525832E+10
M1_nf0,125,250,3,1/20,2/3,-4.397895357113921251059445959052617673332E+10,-3.310807992914841961448039000879574193586E+9,-4.397895313862261548749189283861233852673E+10,-3.310807795735974363806366981115539491107E+9,-4.397895357014204503087386768295498852169E+10,-3.310807992427449608380501905477820121391E+9
M1_nf0,125,250,3,1/10,2/3,-3.581271303071302253253752808473635292452E+10,2.146921611291370322502721357219822406119E+9,-3.581269310541001513720086727062984604284E+10,2.146929180091765403774974253137549367593E+9,-3.581271284827815587668601356682899724914E+10,2.146921685698869285518368693960244487875E+9
M1_nf0,125,250,3,1/5,2/3,-2.799584268432582677599924644151669660807E+10,6.531112787554737881186072091680808650276E+9,-2.799502513392889351652836659648562206534E+10,6.531363625089954194273828595851670915417E+9,-2.799581315966085912252966898103324120258E+10,6.531122588727930470616873794584120360748E+9
M1_nf0,125,250,3,3/10,2/3,-2.398960136858620597156248388537721325892E+10,8.780039489007838000745905350465311202273E+9,-2.398293534542464637770583424061986251405E+10,8.781814404907390700069187208208007997666E+9,-2.398906869849518632012863250149407153352E+10,8.780197177877403750776266139794598210470E+9
M1_nf0,150,75,4,1/1000,-2/3,-3.911834072333842765128212399352178281233E+10,-1.758504726775650410570710649630625462036E+11,-3.911834072333842765741824066758169306300E+10,-1.758504726775650408772115403071166616736E+11,-3.911834072333842765128214247922843695448E+10,-1.758504726775650410570708871459769972095E+11
M1_nf0,150,75,4,1/500,-2/3,-5.440902622003449913787421075767120302242E+10,-1.446108248928665118321037719535250134837E+11,-5.440902622003449859710192596364007522756E+10,-1.446108248928665024184596788240280187718E+11,-5.440902622003449913787490159514678941793E+10,-1.446108248928665118320666357154060703690E+11
M1_nf0,150,75,4,1/200,-2/3,-6.294413355465442493875619120387196771709E+10,-1.080109232459812436572297632132392143087E+11,-6.294413355465416918178623364468719600312E+10,-1.080109232459795384400456734025217261467E+11,-6.294413355465442493609199901271720673712E+10,-1.080109232459812436153811275258654346103E+11
M1_nf0,150,75,4,1/100,-2/3,-6.230446122142127154271116083725098908779E+10,-8.388038453388175281676787936493484462207E+10,-6.230446122140552442859635154995138200496E+10,-8.388038453379726740402327496229626620056E+10,-6.230446122142127080091428466717542253814E+10,-8.388038453388174456660017118551396655503E+10
M1_nf0,150,75,4,1/50,-2/3,-5.705453627312230550446221222378174096779E+10,-6.282163344613293748249276219292790091872E+10,-5.705453627240941289155636951643242147681E+10,-6.282163344207893755409502888234505354461E+10,-5.705453627312220220816845172612286991618E+10,-6.282163344613136621595890415669997307587E+10
M1_nf0,150,75,4,1/20,-2/3,-4.536762486980761136343990785683777566443E+10,-3.973777825468774875754145967094755630037E+10,-4.536762484578794430935140279840832178394E+10,-3.973777761699154878212536392008939769229E+10,-4.536762486996170892887067530130747015287E+10,-3.973777825316942311383215933533238502937E+10
M1_nf0,150,75,4,1/10,-2/3,-3.471970372092103668941832995232892391265E+10,-2.594678601584887355975329677558337073259E+10,-3.471971019846511328571809645263291308200E+10,-2.594675808067814741463838912565598493724E+10,-3.471970382843981769826920464039998085019E+10,-2.594678575577661463558393992518501653652E+10
M1_nf0,150,75,4,1/5,-2/3,-2.397159464471513861881373198542053186467E+10,-1.546114442638625259771526699026320297828E+10,-2.397247966561803762090427095917528974916E+10,-1.545994081538118300020385993158434467761E+10,-2.397163809865532412635308669873789375209E+10,-1.546110119343776585811866057707766495843E+10
M1_nf0,150,75,4,3/10,-2/3,-1.791860113397231728922043909237846808086E+10,-1.098933090912317908944179607949782286097E+10,-1.793158286482330489412420556457011402768E+10,-1.097811897039369618888753748855442039810E+10,-1.791993957668689642439139727426864819876E+10,-1.098844788257461511317638952130332660293E+10
M1_nf0,150,75,4,1/1000,-1/3,-4.525497345978074613907658191085755157447E+10,-1.649161975698103971813871357169052044906E+11,-4.525497345978074619316939900299890936221E+10,-1.649161975698103969913690425349838379505E+11,-4.525497345978074613907665065241657771082E+10,-1.649161975698103971813869452909419806475E+11
M1_nf0,150,75,4,1/500,-1/3,-5.776514152245788989396570806053876248746E+10,-1.347137055883980177000147137126583415368E+11,-5.776514152245789195267999353004384563129E+10,-1.347137055883980077097236425208528061672E+11,-5.776514152245788989397739043021689474022E+10,-1.347137055883980176999746489406926949614E+11
M1_nf0,150,75,4,1/200,-1/3,-6.332656968103044966112870492313811951914E+10,-9.948494167089966230621086392081437004080E+10,-6.332656968103068910255544482157607608233E+10,-9.948494167089784002518408690727144872519E+10,-6.332656968103044967176579765606147896466E+10,-9.948494167089966226049738546934790370784E+10
M1_nf0,150,75,4,1/100,-1/3,-6.096750698592420105021207767152287807735E+10,-7.639194027914013092193270014240779968655E+10,-6.096750698593398547660213514842930046680E+10,-7.639194027904930129073028143781044097656E+10,-6.096750698592420310149890398778763690063E+10,-7.639194027914012179924600614896906629312E+10
M1_nf0,150,75,4,1/50,-1/3,-5.445197251052674125177776954807925641543E+10,-5.637188122813420176952396901318347392365E+10,-5.445197251108625679703924250361423393415E+10,-5.637188122374753775642600027638244205596E+10,-5.445197251052720960401036708003463892498E+10,-5.637188122813243702920910095784601469104E+10
M1_nf0,150,75,4,1/20,-1/3,-4.177132255118593998991790489575973243029E+10,-3.466959062388659039550249217909701587254E+10,-4.177132273360921312934600590574104359908E+10,-3.466958992850788631262089687882217046170E+10,-4.177132255195473557141432595147801008604E+10,-3.466959062213308257830831222602834932192E+10
M1_nf0,150,75,4,1/10,-1/3,-3.084197562137824700840350161404395475021E+10,-2.195258690200135965018101746227395661230E+10,-3.084199090622416477528974879239687004394E+10,-2.195255638995913896797313960937737343219E+10,-3.084197584274776854117670881992464672918E+10,-2.195258659319356674808741120229331184354E+10
M1_nf0,150,75,4,1/5,-1/3,-2.010417985244301282058962533889187388200E+10,-1.265108703543470203052671078980297790812E+10,-2.010538649202236833774853367029346514938E+10,-1.264978550459671327085125559403284079042E+10,-2.010424280080818924182247575634181417240E+10,-1.265103417982560611774307647181775421014E+10
M1_nf0,150,75,4,3/10,-1/3,-1.410055935174376303166068119272424454845E+10,-9.036136941064850481902199211817256175766E+9,-1.411583168943255970083281848058252432193E+10,-9.024204026811039375602874578752290658824E+9,-1.410226988275600076872135881663339492041E+10,-9.035048938451526676159946745467770406089E+9
M1_nf0,150,75,4,1/1000,0,-4.663500191892337786496270400007114023653E+10,-1.622311669302874358259788459613619468240E+11,-4.663500191892337793245639064743969343663E+10,-1.622311669302874356317701710755768987763E+11,-4.663500191892337786496278291567484901701E+10,-1.622311669302874358259786538976993827771E+11
M1_nf0,150,75,4,1/500,0,-5.847267958394682493817601822259182476399E+10,-1.322885904646136739464865743412235061421E+11,-5.847267958394682773843298227956558430524E+10,-1.322885904646136637072255185114450682599E+11,-5.847267958394682493818984750228689180861E+10,-1.322885904646136739464461664201102950814E+11
M1_nf0,150,75,4,1/200,0,-6.332101312188943419809263042817807942859E+10,-9.740345881059139336587564852501393773218E+10,-6.332101312188982038679009326236916295277E+10,-9.740345881058951650628250177756060545570E+10,-6.332101312188943421116122690593694669178E+10,-9.740345881059139331979205359462080239495E+10
M1_nf0,150,75,4,1/100,0,-6.055530330788871221778752530981976232394E+10,-7.457054317221323159093127983187918780566E+10,-6.055530330790638231950029113691750354441E+10,-7.457054317211920931954677312281455067926E+10,-6.055530330788871474327993729370180991389E+10,-7.457054317221322240320480470753562277309E+10
M1_nf0,150,75,4,1/50,0,-5.374668979999858452291796137351914604354E+10,-5.481105848812735591161783464864581172204E+10,-5.374668980097491031455263692580917673141E+10,-5.481105848355558551604840880381157852945E+10,-5.374668979999913970558382289287199846138E+10,-5.481105848812558211519345688786128443521E+10
M1_nf0,150,75,4,1/20,0,-4.084820342931094108630751196866089170021E+10,-3.345661080608769248005346700906014836572E+10,-4.084820368834521974763691549358031227789E+10,-3.345661007172600702483788145602940108838E+10,-4.084820343015062830827738189664242803208E+10,-3.345661080433557260850734708789007465660E+10
M1_nf0,150,75,4,1/10,0,-2.987092483361317160657471830394823352771E+10,-2.101347169248419093069110283888870169237E+10,-2.987094395885877203181513982964354856786E+10,-2.101343898909172007844582787679544930504E+10,-2.987092506289284963066811748205939706118E+10,-2.101347138689636630796592064915413403711E+10
M1_nf0,150,75,4,1/5,0,-1.915842722073664228163218314656179280375E+10,-1.202260974898416414937274291556804491033E+10,-1.915981925033490092116191193866229426600E+10,-1.202118849090517640881256632331711031275E+10,-1.915849002423344073213618066051818068385E+10,-1.202255839114530432517153222496322881212E+10
M1_nf0,150,75,4,3/10,0,-1.318555347455847428775524542255397218352E+10,-8.636590864237310177812989502760487730934E+9,-1.320255667438930161841051716702461377844E+10,-8.623452079202132999519452072479782929235E+9,-1.318723479038973692418986168746766282691E+10,-8.635549705067345692583548949493727639105E+9
M1_nf0,150,75,4,1/1000,1/3,-4.525497345978074613907658191085755157447E+10,-1.649161975698103971813871357169052044906E+11,-4.525497345978074619316939900299890936221E+10,-1.649161975698103969913690425349838379505E+11,-4.525497345978074613907665065241657771082E+10,-1.649161975698103971813869452909419806475E+11
M1_nf0,150,75,4,1/500,1/3,-5.776514152245788989396570806053876248746E+10,-1.347137055883980177000147137126583415368E+11,-5.776514152245789195267999353004384563129E+10,-1.347137055883980077097236425208528061672E+11,-5.776514152245788989397739043021689474022E+10,-1.347137055883980176999746489406926949614E+11
M1_nf0,150,75,4,1/200,1/3,-6.332656968103044966112870492313811951914E+10,-9.948494167089966230621086392081437004080E+10,-6.332656968103068910255544482157607608233E+10,-9.948494167089784002518408690727144872519E+10,-6.332656968103044967176579765606147896466E+10,-9.948494167089966226049738546934790370784E+10
M1_nf0,150,75,4,1/100,1/3,-6.096750698592420105021207767152287807735E+10,-7.639194027914013092193270014240779968655E+10,-6.096750698593398547660213514842930046680E+10,-7.639194027904930129073028143781044097656E+10,-6.096750698592420310149890398778763690063E+10,-7.639194027914012179924600614896906629312E+10
M1_nf0,150,75,4,1/50,1/3,-5.445197251052674125177776954807925641543E+10,-5.637188122813420176952396901318347392365E+10,-5.445197251108625679703924250361423393415E+10,-5.637188122374753775642600027638244205596E+10,-5.445197251052720960401036708003463892498E+10,-5.637188122813243702920910095784601469104E+10
M1_nf0,150,75,4,1/20,1/3,-4.177132255118593998991790489575973243029E+10,-3.466959062388659039550249217909701587254E+10,-4.177132273360921312934600590574104359908E+10,-3.466958992850788631262089687882217046170E+10,-4.177132255195473557141432595147801008604E+10,-3.466959062213308257830831222602834932192E+10
M1_nf0,150,75,4,1/10,1/3,-3.084197562137824700840350161404395475021E+10,-2.195258690200135965018101746227395661230E+10,-3.084199090622416477528974879239687004394E+10,-2.195255638995913896797313960937737343219E+10,-3.084197584274776854117670881992464672918E+10,-2.195258659319356674808741120229331184354E+10
M1_nf0,150,75,4,1/5,1/3,-2.010417985244301282058962533889187388200E+10,-1.265108703543470203052671078980297790812E+10,-2.010538649202236833774853367029346514938E+10,-1.264978550459671327085125559403284079042E+10,-2.010424280080818924182247575634181417240E+10,-1.265103417982560611774307647181775421014E+10
M1_nf0,150,75,4,3/10,1/3,-1.410055935174376303166068119272424454845E+10,-9.036136941064850481902199211817256175766E+9,-1.411583168943255970083281848058252432193E+10,-9.024204026811039375602874578752290658824E+9,-1.410226988275600076872135881663339492041E+10,-9.035048938451526676159946745467770406089E+9
M1_nf0,150,75,4,1/1000,2/3,-3.911834072333842765128212399352178281233E+10,-1.758504726775650410570710649630625462036E+11,-3.911834072333842765741824066758169306300E+10,-1.758504726775650408772115403071166616736E+11,-3.911834072333842765128214247922843695448E+10,-1.758504726775650410570708871459769972095E+11
M1_nf0,150,75,4,1/500,2/3,-5.440902622003449913787421075767120302242E+10,-1.446108248928665118321037719535250134837E+11,-5.440902622003449859710192596364007522756E+10,-1.446108248928665024184596788240280187718E+11,-5.440902622003449913787490159514678941793E+10,-1.446108248928665118320666357154060703690E+11
M1_nf0,150,75,4,1/200,2/3,-6.294413355465442493875619120387196771709E+10,-1.080109232459812436572297632132392143087E+11,-6.294413355465416918178623364468719600312E+10,-1.080109232459795384400456734025217261467E+11,-6.294413355465442493609199901271720673712E+10,-1.080109232459812436153811275258654346103E+11
M1_nf0,150,75,4,1/100,2/3,-6.230446122142127154271116083725098908779E+10,-8.388038453388175281676787936493484462207E+10,-6.230446122140552442859635154995138200496E+10,-8.388038453379726740402327496229626620056E+10,-6.230446122142127080091428466717542253814E+10,-8.388038453388174456660017118551396655503E+10
M1_nf0,150,75,4,1/50,2/3,-5.705453627312230550446221222378174096779E+10,-6.282163344613293748249276219292790091872E+10,-5.705453627240941289155636951643242147681E+10,-6.282163344207893755409502888234505354461E+10,-5.705453627312220220816845172612286991618E+10,-6.282163344613136621595890415669997307587E+10
M1_nf0,150,75,4,1/20,2/3,-4.536762486980761136343990785683777566443E+10,-3.973777825468774875754145967094755630037E+10,-4.536762484578794430935140279840832178394E+10,-3.973777761699154878212536392008939769229E+10,-4.536762486996170892887067530130747015287E+10,-3.973777825316942311383215933533238502937E+10
M1_nf0,150,75,4,1/10,2/3,-3.471970372092103668941832995232892391265E+10,-2.594678601584887355975329677558337073259E+10,-3.471971019846511328571809645263291308200E+10,-2.594675808067814741463838912565598493724E+10,-3.471970382843981769826920464039998085019E+10,-2.594678575577661463558393992518501653652E+10
M1_nf0,150,75,4,1/5,2/3,-2.397159464471513861881373198542053186467E+10,-1.546114442638625259771526699026320297828E+10,-2.397247966561803762090427095917528974916E+10,-1.545994081538118300020385993158434467761E+10,-2.397163809865532412635308669873789375209E+10,-1.546110119343776585811866057707766495843E+10
M1_nf0,150,75,4,3/10,2/3,-1.791860113397231728922043909237846808086E+10,-1.098933090912317908944179607949782286097E+10,-1.793158286482330489412420556457011402768E+10,-1.097811897039369618888753748855442039810E+10,-1.791993957668689642439139727426864819876E+10,-1.098844788257461511317638952130332660293E+10
M1_nf1,125,125,3,1/1000,-2/3,5.780914691732348799876083051457431691707E+9,7.552111909671652681529063922650298484109E+8,5.780914691732348796001852841278834832009E+9,7.552111909671652668645639699087188744147E+8,5.780914691732348799876079467633929524244E+9,7.552111909671652681529051872554621563182E+8
M1_nf1,125,125,3,1/500,-2/3,4.876919677693801035643468892168316419473E+9,6.594391761667207653993363249199044153377E+8,4.876919677693800841558058654100796008629E+9,6.594391761667206899504925395414836115680E+8,4.876919677693801035642760488163662432631E+9,6.594391761667207653990558627433663114700E+8
M1_nf1,125,125,3,1/200,-2/3,3.811681623251880638543161949083937665339E+9,5.328505564099800599414556219850751387081E+8,3.811681623251848321844227237234877514680E+9,5.328505564099639003673729345071240723626E+8,3.811681623251880637825988098862444751926E+9,5.328505564099800595700180174541966674125E+8
M1_nf1,125,125,3,1/100,-2/3,3.104136027012048988054893604144649593172E+9,4.371344744758253873993167997921928582712E+8,3.104136027010597993877229280752851504187E+9,4.371344744749005716970112695272175671018E+8,3.104136027012048863684851283395771635791E+9,4.371344744758253032508748642751460906282E+8
M1_nf1,125,125,3,1/50,-2/3,2.481513563996640578958716125456868563611E+9,3.415590091137404465043693368837090607354E+8,2.481513563937093901906338662212993734727E+9,3.415590090615441562868330557743644277774E+8,2.481513563996621427840404126744892604560E+9,3.415590091137217011471134322998661148103E+8
M1_nf1,125,125,3,1/20,-2/3,1.790113855363803209012032432823413589054E+9,2.160319948230078522336388262346525179357E+8,1.790113849261031730238083228657249342488E+9,2.160319843222078323863670847458625369181E+8,1.790113855354390082111428612880163950637E+9,2.160319948000094855451183139814474832979E+8
M1_nf1,125,125,3,1/10,-2/3,1.369360761136378200033782732721778446214E+9,1.231576642324165329407536757133059381886E+8,1.369360667938503600004897079264859168752E+9,1.231570982827433967077021469953956948649E+8,1.369360761461358342390125037470151894764E+9,1.231576594046337771539161005131657999105E+8
M1_nf1,125,125,3,1/5,-2/3,1.041990131377291734891803847551918974501E+9,3.579713754062386607828644997890020590317E+7,1.041997499031177036435126723502116321176E+9,3.576724699331133400667788156267568704835E+7,1.041990694012625726874365122504946356200E+9,3.579615351970869287702898288130876097111E+7
M1_nf1,125,125,3,3/10,-2/3,8.969119185887662533811456687751332724504E+8,-9.033058293489037592371383448985885571405E+6,8.970618218846362572920534927978476196589E+8,-9.337701260823304364389369303476346540185E+6,8.969317300117701670782494754086438752812E+8,-9.055114623011659859086858594106803777010E+6
M1_nf1,125,125,3,1/1000,-1/3,5.464952034530469300232486665559610197078E+9,7.227400916991321470029375434526278833892E+8,5.464952034530469296540669446800486329907E+9,7.227400916991321457611746546836440106908E+8,5.464952034530469300232483338740099696797E+9,7.227400916991321470029362479446941250321E+8
M1_nf1,125,125,3,1/500,-1/3,4.589613249782733297777479386539141644602E+9,6.269685267368787928178072596800245065003E+8,4.589613249782733114199893851819246124069E+9,6.269685267368787203500362482109803011600E+8,4.589613249782733297776832114613578215669E+9,6.269685267368787928175036299285002770760E+8
M1_nf1,125,125,3,1/200,-1/3,3.562251469586827632892614040286698099475E+9,5.003830558443328103907815809826330507405E+8,3.562251469586797505128698255506632758210E+9,5.003830558443173785879743903367014486997E+8,3.562251469586827632259319648611043023821E+9,5.003830558443328099839931343280308830880E+8
M1_nf1,125,125,3,1/100,-1/3,2.883341644016266443955167249990373409867E+9,4.046782198087929986997398073217531821538E+8,2.883341644014937326975139488263565372780E+9,4.046782198079147535717701066153661608594E+8,2.883341644016266339238449915900840881993E+9,4.046782198087929055015480081957324020407E+8
M1_nf1,125,125,3,1/50,-1/3,2.289297623596313401029720226919775737124E+9,3.091477373369426147332478566341475957125E+8,2.289297623543403521322304001280002310900E+9,3.091477372877251037886187165753276977306E+8,2.289297623596298815851750935940345333151E+9,3.091477373369215527074147303768433146760E+8
M1_nf1,125,125,3,1/20,-1/3,1.635290612917925043683237288272583816513E+9,1.839355711509567677974703310527130981218E+8,1.635290608063863412031418933996263819468E+9,1.839355613744291445431394923346638720472E+8,1.635290612914545469809777406571253472402E+9,1.839355711244241713629349784095871759951E+8
M1_nf1,125,125,3,1/10,-1/3,1.241632976667666006030797342981806771413E+9,9.218520675742013134128434130475041987985E+7,1.241632946139324536673579015862583099285E+9,9.218468648329465785798409022840914572485E+7,1.241632978359825071390121030162950234011E+9,9.218520102556095261103048146383413512183E+7
M1_nf1,125,125,3,1/5,-1/3,9.373391291650654656987132585670728225450E+8,9.311005127876293601444745508183091233591E+6,9.373495604116594600519880296458242188917E+8,9.283865026692495103984752670602736356420E+6,9.373399986938701819658157187187951299622E+8,9.309790457148369611611867919148408769157E+6
M1_nf1,125,125,3,3/10,-1/3,8.004545615536898630525600887381801571775E+8,-2.808775274756260612604980132525915471247E+7,8.006353748882269530360527162525192140127E+8,-2.836430821002305145142127067757281795187E+7,8.004816559898211695192826127044323712247E+8,-2.811567811816987726527166379779258301382E+7
M1_nf1,125,125,3,1/1000,0,5.387294184502307978050227508836159694858E+9,7.146028413654927802448491569291858062421E+8,5.387294184502307974431272719124117021966E+9,7.146028413654927789234022607745913634392E+8,5.387294184502307978050224163431486741723E+9,7.146028413654927802448479312452696719212E+8
M1_nf1,125,125,3,1/500,0,4.519136656972323002296814268086373213751E+9,6.188314367104760747279011591797704525029E+8,4.519136656972322823243901730792674197795E+9,6.188314367104759971603670812036119972283E+8,4.519136656972323002296161684988013009212E+9,6.188314367104760747276154043373363981555E+8
M1_nf1,125,125,3,1/200,0,3.501266642393420248688115864465014439792E+9,4.922470879395531220395405881928699400106E+8,3.501266642393391180867866634160058115625E+9,4.922470879395364452003015227769581629042E+8,3.501266642393420248045601436731693811984E+9,4.922470879395531216600266672088210472948E+8
M1_nf1,125,125,3,1/100,0,2.829532722454170101182996221064468458818E+9,3.965462590665307669184227424358466944143E+8,2.829532722452906654262553839819888054335E+9,3.965462590655728446951370390233495812226E+8,2.829532722454169993890182857736720950013E+9,3.965462590665306807021245687978566225569E+8
M1_nf1,125,125,3,1/50,0,2.242649243446503915464100586622589953421E+9,3.010317987684914642272494889794020446589E+8,2.242649243397657851683195447745221424933E+9,3.010317987141759593118839416744444822482E+8,2.242649243446488615868896760433545569022E+9,3.010317987684721891720961599009713089917E+8
M1_nf1,125,125,3,1/20,0,1.598001680586809644350300821871039601273E+9,1.759314986541408351119929392485538403270E+8,1.598001676679162448395639275614791856742E+9,1.759314876352720036028041246178631761351E+8,1.598001680582232431315245078152857671559E+9,1.759314986303307368230401441427888721760E+8
M1_nf1,125,125,3,1/10,0,1.211088306001715444577816828342823424265E+9,8.457658145835128592672317726739373683297E+7,1.211088333631554027474459506516535148615E+9,8.457598219328971150638029597117416954460E+7,1.211088307369230831615207768272340721665E+9,8.457657641963321588762082800675225290044E+7
M1_nf1,125,125,3,1/5,0,9.124007330649586134328409772458870517447E+8,3.223895152569910456629208717380476650210E+6,9.124146835045632451234270744023596597917E+8,3.191828899959884498235454517025837471398E+6,9.124015174043950747865909090114916020725E+8,3.222854111357175210287580975369523250940E+6
M1_nf1,125,125,3,3/10,0,7.773540702791073118179907456884009113129E+8,-3.182864870020939306455834241261626583096E+7,7.775728896956770338420597179599103984455E+8,-3.215899831649800953522391171475888270469E+7,7.773790375891919630154764171706267780470E+8,-3.185227853235901639554566152337315176039E+7
M1_nf1,125,125,3,1/1000,1/3,5.464952034530469300232486665559610197078E+9,7.227400916991321470029375434526278833892E+8,5.464952034530469296540669446800486329907E+9,7.227400916991321457611746546836440106908E+8,5.464952034530469300232483338740099696797E+9,7.227400916991321470029362479446941250321E+8
M1_nf1,125,125,3,1/500,1/3,4.589613249782733297777479386539141644602E+9,6.269685267368787928178072596800245065003E+8,4.589613249782733114199893851819246124069E+9,6.269685267368787203500362482109803011600E+8,4.589613249782733297776832114613578215669E+9,6.269685267368787928175036299285002770760E+8
M1_nf1,125,125,3,1/200,1/3,3.562251469586827632892614040286698099475E+9,5.003830558443328103907815809826330507405E+8,3.562251469586797505128698255506632758210E+9,5.003830558443173785879743903367014486997E+8,3.562251469586827632259319648611043023821E+9,5.003830558443328099839931343280308830880E+8
M1_nf1,125,125,3,1/100,1/3,2.883341644016266443955167249990373409867E+9,4.046782198087929986997398073217531821538E+8,2.883341644014937326975139488263565372780E+9,4.046782198079147535717701066153661608594E+8,2.883341644016266339238449915900840881993E+9,4.046782198087929055015480081957324020407E+8
M1_nf1,125,125,3,1/50,1/3,2.289297623596313401029720226919775737124E+9,3.091477373369426147332478566341475957125E+8,2.289297623543403521322304001280002310900E+9,3.091477372877251037886187165753276977306E+8,2.289297623596298815851750935940345333151E+9,3.091477373369215527074147303768433146760E+8
M1_nf1,125,125,3,1/20,1/3,1.635290612917925043683237288272583816513E+9,1.839355711509567677974703310527130981218E+8,1.635290608063863412031418933996263819468E+9,1.839355613744291445431394923346638720472E+8,1.635290612914545469809777406571253472402E+9,1.839355711244241713629349784095871759951E+8
M1_nf1,125,125,3,1/10,1/3,1.241632976667666006030797342981806771413E+9,9.218520675742013134128434130475041987985E+7,1.241632946139324536673579015862583099285E+9,9.218468648329465785798409022840914572485E+7,1.241632978359825071390121030162950234011E+9,9.218520102556095261103048146383413512183E+7
M1_nf1,125,125,3,1/5,1/3,9.373391291650654656987132585670728225450E+8,9.311005127876293601444745508183091233591E+6,9.373495604116594600519880296458242188917E+8,9.283865026692495103984752670602736356420E+6,9.373399986938701819658157187187951299622E+8,9.309790457148369611611867919148408769157E+6
M1_nf1,125,125,3,3/10,1/3,8.004545615536898630525600887381801571775E+8,-2.808775274756260612604980132525915471247E+7,8.006353748882269530360527162525192140127E+8,-2.836430821002305145142127067757281795187E+7,8.004816559898211695192826127044323712247E+8,-2.811567811816987726527166379779258301382E+7
M1_nf1,125,125,3,1/1000,2/3,5.780914691732348799876083051457431691707E+9,7.552111909671652681529063922650298484109E+8,5.780914691732348796001852841278834832009E+9,7.552111909671652668645639699087188744147E+8,5.780914691732348799876079467633929524244E+9,7.552111909671652681529051872554621563182E+8
M1_nf1,125,125,3,1/500,2/3,4.876919677693801035643468892168316419473E+9,6.594391761667207653993363249199044153377E+8,4.876919677693800841558058654100796008629E+9,6.594391761667206899504925395414836115680E+8,4.876919677693801035642760488163662432631E+9,6.594391761667207653990558627433663114700E+8
M1_nf1,125,125,3,1/200,2/3,3.811681623251880638543161949083937665339E+9,5.328505564099800599414556219850751387081E+8,3.811681623251848321844227237234877514680E+9,5.328505564099639003673729345071240723626E+8,3.811681623251880637825988098862444751926E+9,5.328505564099800595700180174541966674125E+8
M1_nf1,125,125,3,1/100,2/3,3.104136027012048988054893604144649593172E+9,4.371344744758253873993167997921928582712E+8,3.104136027010597993877229280752851504187E+9,4.371344744749005716970112695272175671018E+8,3.104136027012048863684851283395771635791E+9,4.371344744758253032508748642751460906282E+8
M1_nf1,125,125,3,1/50,2/3,2.481513563996640578958716125456868563611E+9,3.415590091137404465043693368837090607354E+8,2.481513563937093901906338662212993734727E+9,3.415590090615441562868330557743644277774E+8,2.481513563996621427840404126744892604560E+9,3.415590091137217011471134322998661148103E+8
M1_nf1,125,125,3,1/20,2/3,1.790113855363803209012032432823413589054E+9,2.160319948230078522336388262346525179357E+8,1.790113849261031730238083228657249342488E+9,2.160319843222078323863670847458625369181E+8,1.790113855354390082111428612880163950637E+9,2.160319948000094855451183139814474832979E+8
M1_nf1,125,125,3,1/10,2/3,1.369360761136378200033782732721778446214E+9,1.231576642324165329407536757133059381886E+8,1.369360667938503600004897079264859168752E+9,1.231570982827433967077021469953956948649E+8,1.369360761461358342390125037470151894764E+9,1.231576594046337771539161005131657999105E+8
M1_nf1,125,125,3,1/5,2/3,1.041990131377291734891803847551918974501E+9,3.579713754062386607828644997890020590317E+7,1.041997499031177036435126723502116321176E+9,3.576724699331133400667788156267568704835E+7,1.041990694012625726874365122504946356200E+9,3.579615351970869287702898288130876097111E+7
M1_nf1,125,125,3,3/10,2/3,8.969119185887662533811456687751332724504E+8,-9.033058293489037592371383448985885571405E+6,8.970618218846362572920534927978476196589E+8,-9.337701260823304364389369303476346540185E+6,8.969317300117701670782494754086438752812E+8,-9.055114623011659859086858594106803777010E+6
M1_nf1,125,250,3,1/1000,-2/3,7.481477506768090626229481728949954081304E+9,9.713890468075800540455702518758290119131E+7,7.481477506768090620527247786214718840835E+9,9.713890468075800425192096586356667606305E+7,7.481477506768090626229476317489135496312E+9,9.713890468075800540455592053336510997574E+7
M1_nf1,125,250,3,1/500,-2/3,6.450699386206469912598419885812345247877E+9,1.365559604795143546101214849604223305477E+6,6.450699386206469610794134727618745161452E+9,1.365559604795076782483931793757990950729E+6,6.450699386206469912597280700110688102647E+9,1.365559604795143545846443671170419439028E+6
M1_nf1,125,250,3,1/200,-2/3,5.217889920057539250117578884471722443778E+9,-1.252323721906912059186961486145079740680E+8,5.217889920057483627340787980541214487396E+9,-1.252323721907052450432228520160088508485E+8,5.217889920057539248817896220928762602246E+9,-1.252323721906912062509320963321861126728E+8
M1_nf1,125,250,3,1/100,-2/3,4.383663805041871682141683308131887996674E+9,-2.209817129792789231052122018801672712078E+8,4.383663805039073902835173719807684652716E+9,-2.209817129800680225089380534422749615841E+8,4.383663805041871423129771595446720190447E+9,-2.209817129792789972177514035423372780040E+8
M1_nf1,125,250,3,1/50,-2/3,3.634636181495643351218332001401316275419E+9,-3.166902383463722745607968925443177795141E+8,3.634636181359153953069659427519746715801E+9,-3.166902383898807944906984615058671332454E+8,3.634636181495593432393773234672742902405E+9,-3.166902383463884504417425552517792027728E+8
M1_nf1,125,250,3,1/20,-2/3,2.777895188996258540459450045961442880949E+9,-4.431497758787292507317712017706570340577E+8,2.777895167069562139040253085320001670455E+9,-4.431497842551951646717683666430095980761E+8,2.777895188947299932925968339069171700448E+9,-4.431497758978038658402803872642988119024E+8
M1_nf1,125,250,3,1/10,-2/3,2.237176355973311800797485168538087575507E+9,-5.393704043767519280157909527540950351761E+8,2.237175388739693952091856891687980798612E+9,-5.393708336129176267744269824024405987815E+8,2.237176347561617726901113838813067489514E+9,-5.393704081972899232730610197246167469314E+8
M1_nf1,125,250,3,1/5,-2/3,1.806206387419787862097552826396785142354E+9,-6.403701860268823799736388330366139088350E+8,1.806165729547787983048907170073505954379E+9,-6.403911307609956968519112128771216190706E+8,1.806205029991878341096870571267755619663E+9,-6.403709094354096624518315253150487496584E+8
M1_nf1,125,250,3,3/10,-2/3,1.622344636031769445512124121574213738420E+9,-7.088884938804824944917506335557185173986E+8,1.621985359663636572261590355144059130466E+9,-7.090874179728342201588037495015797947388E+8,1.622318646490569714516879687624001159101E+9,-7.089037612005140684476865611130288314787E+8
M1_nf1,125,250,3,1/1000,-1/3,7.122528943436468743878342826211946889994E+9,6.466792555828506105113228183027802763861E+7,7.122528943436468738359284678540510811208E+9,6.466792555828505991800699169461991731049E+7,7.122528943436468743878337672086289416530E+9,6.466792555828506105113100328548097381829E+7
M1_nf1,125,250,3,1/500,-1/3,6.120406977821568457093199237679826726138E+9,-3.110460924221956367764904846020668491267E+7,6.120406977821568165845558279655364689420E+9,-3.110460924221962919261049048150827292334E+7,6.120406977821568457092121268836742910341E+9,-3.110460924221956367794833565608799834815E+7
M1_nf1,125,250,3,1/200,-1/3,4.925473265509276432863824564788362859663E+9,-1.576968690880057858787451698041685629937E+8,4.925473265509223010940983720346853242354E+9,-1.576968690880195202127126282469975178005E+8,4.925473265509276431648150724137419221647E+9,-1.576968690880057862789074809596967310680E+8
M1_nf1,125,250,3,1/100,-1/3,4.119881062547439169351164312273936598590E+9,-2.534259526063574061816479338358818251740E+8,4.119881062544764030078722740587139793623E+9,-2.534259526071270120317286253934988856340E+8,4.119881062547438930025695884495720217931E+9,-2.534259526063574976836209128709660944157E+8
M1_nf1,125,250,3,1/50,-1/3,3.399424446970410088872159548439736720781E+9,-3.490534440961627864145690360812941796246E+8,3.399424446840606315959824995346605852761E+9,-3.490534441384270579740621296161274489384E+8,3.399424446970364744467278242240174765607E+9,-3.490534440961834142821582155159526296225E+8
M1_nf1,125,250,3,1/20,-1/3,2.580024102662755928067142799753812592193E+9,-4.749455298481256700027377986383099044932E+8,2.580024081996701125206665102971817099949E+9,-4.749455379265294072013158227251969289415E+8,2.580024102619843823229319619909139768804E+9,-4.749455298739965939782243652979292962730E+8
M1_nf1,125,250,3,1/10,-1/3,2.066214729647236115031822060271844673138E+9,-5.691364908602331883354508061071327059309E+8,2.066213825849280133471689369218833829693E+9,-5.691369023281669562142324649368283219881E+8,2.066214722606046387455535561947960950258E+9,-5.691364964234823316502439071513662944717E+8
M1_nf1,125,250,3,1/5,-1/3,1.657575861068458809064873567275034791381E+9,-6.619703396102331478295042435777819595759E+8,1.657538316470607501779701448414104748021E+9,-6.619904847360708476318815821739434274425E+8,1.657574811396047849271866268252320630042E+9,-6.619715121108418652239558077230273153889E+8
M1_nf1,125,250,3,3/10,-1/3,1.480658656485579401725429929484610079156E+9,-7.167086621594929128952004746137589997680E+8,1.480330868805926652636997329239488446782E+9,-7.169050032357629796581877067931518012328E+8,1.480639972523704810336933727596776648307E+9,-7.167355699409473732951986849363707772607E+8
M1_nf1,125,250,3,1/1000,0,7.034098816315310255532649414572033904087E+9,5.653071527313398829282173957176948506205E+7,7.034098816315310250086383391824977319834E+9,5.653071527313398703630368039701050547355E+7,7.034098816315310255532644241856127915939E+9,5.653071527313398829282054646974730330429E+7
M1_nf1,125,250,3,1/500,0,6.039158096854188624008394262495230166105E+9,-3.924153907485476390183994274473479471397E+7,6.039158096854188337280926837067531658194E+9,-3.924153907485483731392219832005568788898E+7,6.039158096854188624007310981177317425567E+9,-3.924153907485476390211735665458796864507E+7
M1_nf1,125,250,3,1/200,0,4.853716072711757640804844684130302822086E+9,-1.658318357898604801806585551684581422695E+8,4.853716072711705277727166569672744528893E+9,-1.658318357898761424946019943682625528626E+8,4.853716072711757639579948820674878379228E+9,-1.658318357898604805474455677725035950544E+8
M1_nf1,125,250,3,1/100,0,4.055299498793792358437927950642424658671E+9,-2.615539086529166587734078157315099494074E+8,4.055299498791182818920445533485031879037E+9,-2.615539086538096489345222353266353952626E+8,4.055299498793792116535854883311085868628E+9,-2.615539086529167417319326470627796552030E+8
M1_nf1,125,250,3,1/50,0,3.342002318427675004429547000555851379317E+9,-3.571533657357874459772806733084013046167E+8,3.342002318301930547849988687348889678503E+9,-3.571533657859466737441518434020173111971E+8,3.342002318427628945477223713097075157650E+9,-3.571533657358058873654078818571737660355E+8
M1_nf1,125,250,3,1/20,0,2.531953685177439926612308746601585475941E+9,-4.828495771014950584217666803596795923666E+8,2.531953665456700858896203203550724123462E+9,-4.828495871045827082313032249963422151197E+8,2.531953685133329983897849392891417012207E+9,-4.828495771240365437289033093979989365304E+8
M1_nf1,125,250,3,1/10,0,2.024861037563418626910669275567093980689E+9,-5.763461347387771088229751538198204829914E+8,2.024860191853287677602319938985674696727E+9,-5.763466687534810358699253477407709151429E+8,2.024861030197534318626010295349059968005E+9,-5.763461394559419294301954670064675486967E+8
M1_nf1,125,250,3,1/5,0,1.621719786430545624740544536352962584870E+9,-6.664775034994358833390303431070816522734E+8,1.621685756513178222077835043707657522239E+9,-6.665053354796318785816824397836188887921E+8,1.621718651555703204720162644526496028371E+9,-6.664784657117160561263119966068570852335E+8
M1_nf1,125,250,3,3/10,0,1.446464706770199001405918670852209190134E+9,-7.169394823906176296104318128714913032967E+8,1.446174873584696544290704790085317165232E+9,-7.172206490135714602449633763663149861551E+8,1.446443895346097156480868885560978920785E+9,-7.169612623278385664665499248041978823833E+8
M1_nf1,125,250,3,1/1000,1/3,7.122528943436468743878342826211946889994E+9,6.466792555828506105113228183027802763861E+7,7.122528943436468738359284678540510811208E+9,6.466792555828505991800699169461991731049E+7,7.122528943436468743878337672086289416530E+9,6.466792555828506105113100328548097381829E+7
M1_nf1,125,250,3,1/500,1/3,6.120406977821568457093199237679826726138E+9,-3.110460924221956367764904846020668491267E+7,6.120406977821568165845558279655364689420E+9,-3.110460924221962919261049048150827292334E+7,6.120406977821568457092121268836742910341E+9,-3.110460924221956367794833565608799834815E+7
M1_nf1,125,250,3,1/200,1/3,4.925473265509276432863824564788362859663E+9,-1.576968690880057858787451698041685629937E+8,4.925473265509223010940983720346853242354E+9,-1.576968690880195202127126282469975178005E+8,4.925473265509276431648150724137419221647E+9,-1.576968690880057862789074809596967310680E+8
M1_nf1,125,250,3,1/100,1/3,4.119881062547439169351164312273936598590E+9,-2.534259526063574061816479338358818251740E+8,4.119881062544764030078722740587139793623E+9,-2.534259526071270120317286253934988856340E+8,4.119881062547438930025695884495720217931E+9,-2.534259526063574976836209128709660944157E+8
M1_nf1,125,250,3,1/50,1/3,3.399424446970410088872159548439736720781E+9,-3.490534440961627864145690360812941796246E+8,3.399424446840606315959824995346605852761E+9,-3.490534441384270579740621296161274489384E+8,3.399424446970364744467278242240174765607E+9,-3.490534440961834142821582155159526296225E+8
M1_nf1,125,250,3,1/20,1/3,2.580024102662755928067142799753812592193E+9,-4.749455298481256700027377986383099044932E+8,2.580024081996701125206665102971817099949E+9,-4.749455379265294072013158227251969289415E+8,2.580024102619843823229319619909139768804E+9,-4.749455298739965939782243652979292962730E+8
M1_nf1,125,250,3,1/10,1/3,2.066214729647236115031822060271844673138E+9,-5.691364908602331883354508061071327059309E+8,2.066213825849280133471689369218833829693E+9,-5.691369023281669562142324649368283219881E+8,2.066214722606046387455535561947960950258E+9,-5.691364964234823316502439071513662944717E+8
M1_nf1,125,250,3,1/5,1/3,1.657575861068458809064873567275034791381E+9,-6.619703396102331478295042435777819595759E+8,1.657538316470607501779701448414104748021E+9,-6.619904847360708476318815821739434274425E+8,1.657574811396047849271866268252320630042E+9,-6.619715121108418652239558077230273153889E+8
M1_nf1,125,250,3,3/10,1/3,1.480658656485579401725429929484610079156E+9,-7.167086621594929128952004746137589997680E+8,1.480330868805926652636997329239488446782E+9,-7.169050032357629796581877067931518012328E+8,1.480639972523704810336933727596776648307E+9,-7.167355699409473732951986849363707772607E+8
M1_nf1,125,250,3,1/1000,2/3,7.481477506768090626229481728949954081304E+9,9.713890468075800540455702518758290119131E+7,7.481477506768090620527247786214718840835E+9,9.713890468075800425192096586356667606305E+7,7.481477506768090626229476317489135496312E+9,9.713890468075800540455592053336510997574E+7
M1_nf1,125,250,3,1/500,2/3,6.450699386206469912598419885812345247877E+9,1.365559604795143546101214849604223305477E+6,6.450699386206469610794134727618745161452E+9,1.365559604795076782483931793757990950729E+6,6.450699386206469912597280700110688102647E+9,1.365559604795143545846443671170419439028E+6
M1_nf1,125,250,3,1/200,2/3,5.217889920057539250117578884471722443778E+9,-1.252323721906912059186961486145079740680E+8,5.217889920057483627340787980541214487396E+9,-1.252323721907052450432228520160088508485E+8,5.217889920057539248817896220928762602246E+9,-1.252323721906912062509320963321861126728E+8
M1_nf1,125,250,3,1/100,2/3,4.383663805041871682141683308131887996674E+9,-2.209817129792789231052122018801672712078E+8,4.383663805039073902835173719807684652716E+9,-2.209817129800680225089380534422749615841E+8,4.383663805041871423129771595446720190447E+9,-2.209817129792789972177514035423372780040E+8
M1_nf1,125,250,3,1/50,2/3,3.634636181495643351218332001401316275419E+9,-3.166902383463722745607968925443177795141E+8,3.634636181359153953069659427519746715801E+9,-3.166902383898807944906984615058671332454E+8,3.634636181495593432393773234672742902405E+9,-3.166902383463884504417425552517792027728E+8
M1_nf1,125,250,3,1/20,2/3,2.777895188996258540459450045961442880949E+9,-4.431497758787292507317712017706570340577E+8,2.777895167069562139040253085320001670455E+9,-4.431497842551951646717683666430095980761E+8,2.777895188947299932925968339069171700448E+9,-4.431497758978038658402803872642988119024E+8
M1_nf1,125,250,3,1/10,2/3,2.237176355973311800797485168538087575507E+9,-5.393704043767519280157909527540950351761E+8,2.237175388739693952091856891687980798612E+9,-5.393708336129176267744269824024405987815E+8,2.237176347561617726901113838813067489514E+9,-5.393704081972899232730610197246167469314E+8
M1_nf1,125,250,3,1/5,2/3,1.806206387419787862097552826396785142354E+9,-6.403701860268823799736388330366139088350E+8,1.806165729547787983048907170073505954379E+9,-6.403911307609956968519112128771216190706E+8,1.806205029991878341096870571267755619663E+9,-6.403709094354096624518315253150487496584E+8
M1_nf1,125,250,3,3/10,2/3,1.622344636031769445512124121574213738420E+9,-7.088884938804824944917506335557185173986E+8,1.621985359663636572261590355144059130466E+9,-7.090874179728342201588037495015797947388E+8,1.622318646490569714516879687624001159101E+9,-7.089037612005140684476865611130288314787E+8
M1_nf1,150,75,4,1/1000,-2/3,7.839815996240949357487040575215291458195E+9,2.062750692498792076213557840997332530996E+9,7.839815996240949353556966685565075163609E+9,2.062750692498792074122804689990401660123E+9,7.839815996240949357487037202398856987117E+9,2.062750692498792076213555976833085366704E+9
M1_nf1,150,75,4,1/500,-2/3,6.347569144323045326907603979632958463294E+9,1.878869038709441394721049132363108971203E+9,6.347569144323045160997949706758495521192E+9,1.878869038709441274362670554765644747071E+9,6.347569144323045326907070695011372130883E+9,1.878869038709441394720625705677202271822E+9
M1_nf1,150,75,4,1/200,-2/3,4.624049263855785106953012439297903823076E+9,1.635823191055292429528255915412737782422E+9,4.624049263855767785107066692236775276025E+9,1.635823191055267385569253999576427079584E+9,4.624049263855785106694055415469404778408E+9,1.635823191055292428990669073469264699205E+9
M1_nf1,150,75,4,1/100,-2/3,3.508788577939996356641622350989033877464E+9,1.452063677398187369062430330429023187529E+9,3.508788577939794878932080314931958708467E+9,1.452063677396794631715520753294967567157E+9,3.508788577939996376257405735289080724963E+9,1.452063677398187252448475791816317508336E+9
M1_nf1,150,75,4,1/50,-2/3,2.556052408678644376242933154864521497225E+9,1.268620213122236983357025884581958469988E+9,2.556052408711953907085119719058973038100E+9,1.268620213046534904417496603204223291929E+9,2.556052408678666651974764801206918890966E+9,1.268620213122212504119598868874125795556E+9
M1_nf1,150,75,4,1/20,-2/3,1.546027604851908338406005919622724685912E+9,1.028037207208695097806253748224238215362E+9,1.546027623493819082960579446199543916747E+9,1.028037193047019314475317225123700830143E+9,1.546027604909717571100923851475662195574E+9,1.028037207182150825054754043493149055298E+9
M1_nf1,150,75,4,1/10,-2/3,9.685423705228758884303322921126622139406E+8,8.512335349345707977304959427324089467811E+8,9.685438682462362072499503503534927781389E+8,8.512328357272555680689657684230215635342E+8,9.685423879093124629801390437915175480177E+8,8.512335302174346354623018863531483639828E+8
M1_nf1,150,75,4,1/5,-2/3,5.390100223781499435332592742571583650779E+8,6.892838513377526184392301806011076345055E+8,5.391162782579655799436179147453891310169E+8,6.892521766479930488039240228114832199812E+8,5.390147859190726921943734333365940748291E+8,6.892831738922463417777390766077834426237E+8
M1_nf1,150,75,4,3/10,-2/3,3.351149007941783446135365906040031423635E+8,6.117004438394465655660608998459291569945E+8,3.363791503992609419038053403878824172508E+8,6.114278923893868498323370150416453578570E+8,3.352407878581137273496917265302738259548E+8,6.116913509869976340678013469136117768084E+8
M1_nf1,150,75,4,1/1000,-1/3,7.315700632347218076189854343053426724309E+9,2.000405951839474792083119807757882748988E+9,7.315700632347218072609510614639129775779E+9,2.000405951839474790132081215468409293077E+9,7.315700632347218076189851463988608048621E+9,2.000405951839474792083117928418404327055E+9
M1_nf1,150,75,4,1/500,-1/3,5.878473877902635287305692823327345473814E+9,1.816524471544264030480523333824400360583E+9,5.878473877902635141534280490834484867800E+9,1.816524471544263919063873600580562455395E+9,5.878473877902635287305276967044807000735E+9,1.816524471544264030480096022360044933527E+9
M1_nf1,150,75,4,1/200,-1/3,4.227677404633513062809322545995407246518E+9,1.573479838296606249019274860468715615426E+9,4.227677404633499933253077320470156264341E+9,1.573479838296583388094563178966928879361E+9,4.227677404633513062711451099359232236569E+9,1.573479838296606248475761179599257070306E+9
M1_nf1,150,75,4,1/100,-1/3,3.167400829295560196332863813154521608138E+9,1.389724661055609321911000637878517340325E+9,3.167400829295591981117547471936104877199E+9,1.389724661054356297621501712844177748657E+9,3.167400829295560253683500092942768098408E+9,1.389724661055609203780564062692924254615E+9
M1_nf1,150,75,4,1/50,-1/3,2.269548993623494697034521689464544295546E+9,1.206298530720183033499272070752154438787E+9,2.269548993669494802690295068253187293878E+9,1.206298530653422299877524330087723218552E+9,2.269548993623525737187033864737666863953E+9,1.206298530720158166850494520711005868020E+9
M1_nf1,150,75,4,1/20,-1/3,1.331414247036040168881509263343885529008E+9,9.658363354169746742631300426673653040823E+8,1.331414268061266782963230340610630016431E+9,9.658363234377566230185844954828675493193E+8,1.331414247105425845401484320601299047320E+9,9.658363353898479165247608044236404424709E+8
M1_nf1,150,75,4,1/10,-1/3,8.062955758354952852311617160815340589376E+8,7.894565019594395567076941008533812743257E+8,8.062971929007468475826827981298710789635E+8,7.894559423255969405511195817044064945175E+8,8.062955958439718420177212404337623912553E+8,7.894564971012021152557830961993120467439E+8
M1_nf1,150,75,4,1/5,-1/3,4.224461945430605695061160370513103323946E+8,6.290767919700328356564149607125579283255E+8,4.225582641629015433865006506820098261485E+8,6.290540315075109906380910023439232946676E+8,4.224515463277348856204059933042517551769E+8,6.290760870190351515368594362860636310851E+8
M1_nf1,150,75,4,3/10,-1/3,2.365844353229109425849874193586261559393E+8,5.536154339836181160098808251851527104095E+8,2.379072047475781789294604552376459536012E+8,5.534444376602357444850752523247143928519E+8,2.367242763344891277501809313443425027323E+8,5.536060443334787586782116799203908577727E+8
M1_nf1,150,75,4,1/1000,0,7.187280331699960515115985050346811228801E+9,1.984782354510717079967318813027181171051E+9,7.187280331699960511676003245354263496736E+9,1.984782354510717077946894492307178962923E+9,7.187280331699960515115982136014509383910E+9,1.984782354510717079967317037447442331323E+9
M1_nf1,150,75,4,1/500,0,5.763841610521060110470657149709852352413E+9,1.800900951941254857320250585790973648963E+9,5.763841610521059973413863591359674152141E+9,1.800900951941254741462934154835181394111E+9,5.763841610521060110470231191602935226768E+9,1.800900951941254857319849836791837275234E+9
M1_nf1,150,75,4,1/200,0,4.131269463088535465376424645069867947794E+9,1.557856862733402862105460067810089141392E+9,4.131269463088524376731057561473578428372E+9,1.557856862733378917067651218464144184168E+9,4.131269463088535465260974708821113818662E+9,1.557856862733402861602477192039197714712E+9
M1_nf1,150,75,4,1/100,0,3.084771111730372378445307294195375565059E+9,1.374103627914133385309287542573157482853E+9,3.084771111730530581850100710465739684846E+9,1.374103627912810985563209961517115561030E+9,3.084771111730372430877331159870437345957E+9,1.374103627914133277554462579700283801279E+9
M1_nf1,150,75,4,1/50,0,2.200669455961353191003443863495011235715E+9,1.190685258244034824230439848810682579262E+9,2.200669456015174500927938540862690085876E+9,1.190685258172836053224191837707185884081E+9,2.200669455961382865426602166445801583328E+9,1.190685258244012613457339201733459528211E+9
M1_nf1,150,75,4,1/20,0,1.280518419413440405957251742841024162784E+9,9.502769842928507993534617774024072815995E+8,1.280518442259515096091422730157603139411E+9,9.502769712335286771654001322428442527359E+8,1.280518419480533513883459914912925982375E+9,9.502769842697735986445191665232154518660E+8
M1_nf1,150,75,4,1/10,0,7.683970168269599660859147607036166216522E+8,7.740840140889626464502031592084067864083E+8,7.683987457553621043306528855446963048803E+8,7.740833861032892542046544870353628445631E+8,7.683970362134683436548730644703934297155E+8,7.740840102647266191776524232645599794171E+8
M1_nf1,150,75,4,1/5,0,3.955020260369684760546453995044059730820E+8,6.143653414506575387401171655366952308872E+8,3.956208628441180920524404507302365370354E+8,6.143384024371796471027254183070272026949E+8,3.955072144978312510056013649216082118774E+8,6.143648986419639851748968432438288272818E+8
M1_nf1,150,75,4,3/10,0,2.134762800833684484135814948223824428022E+8,5.397177262197879916922502123853089470908E+8,2.148721235679316269825957850107913104396E+8,5.395027741962482782009997374684339071706E+8,2.136120415839428268782479721091848528684E+8,5.397149631411579980099296093626741076448E+8
M1_nf1,150,75,4,1/1000,1/3,7.315700632347218076189854343053426724309E+9,2.000405951839474792083119807757882748988E+9,7.315700632347218072609510614639129775779E+9,2.000405951839474790132081215468409293077E+9,7.315700632347218076189851463988608048621E+9,2.000405951839474792083117928418404327055E+9
M1_nf1,150,75,4,1/500,1/3,5.878473877902635287305692823327345473814E+9,1.816524471544264030480523333824400360583E+9,5.878473877902635141534280490834484867800E+9,1.816524471544263919063873600580562455395E+9,5.878473877902635287305276967044807000735E+9,1.816524471544264030480096022360044933527E+9
M1_nf1,150,75,4,1/200,1/3,4.227677404633513062809322545995407246518E+9,1.573479838296606249019274860468715615426E+9,4.227677404633499933253077320470156264341E+9,1.573479838296583388094563178966928879361E+9,4.227677404633513062711451099359232236569E+9,1.573479838296606248475761179599257070306E+9
M1_nf1,150,75,4,1/100,1/3,3.167400829295560196332863813154521608138E+9,1.389724661055609321911000637878517340325E+9,3.167400829295591981117547471936104877199E+9,1.389724661054356297621501712844177748657E+9,3.167400829295560253683500092942768098408E+9,1.389724661055609203780564062692924254615E+9
M1_nf1,150,75,4,1/50,1/3,2.269548993623494697034521689464544295546E+9,1.206298530720183033499272070752154438787E+9,2.269548993669494802690295068253187293878E+9,1.206298530653422299877524330087723218552E+9,2.269548993623525737187033864737666863953E+9,1.206298530720158166850494520711005868020E+9
M1_nf1,150,75,4,1/20,1/3,1.331414247036040168881509263343885529008E+9,9.658363354169746742631300426673653040823E+8,1.331414268061266782963230340610630016431E+9,9.658363234377566230185844954828675493193E+8,1.331414247105425845401484320601299047320E+9,9.658363353898479165247608044236404424709E+8
M1_nf1,150,75,4,1/10,1/3,8.062955758354952852311617160815340589376E+8,7.894565019594395567076941008533812743257E+8,8.062971929007468475826827981298710789635E+8,7.894559423255969405511195817044064945175E+8,8.062955958439718420177212404337623912553E+8,7.894564971012021152557830961993120467439E+8
M1_nf1,150,75,4,1/5,1/3,4.224461945430605695061160370513103323946E+8,6.290767919700328356564149607125579283255E+8,4.225582641629015433865006506820098261485E+8,6.290540315075109906380910023439232946676E+8,4.224515463277348856204059933042517551769E+8,6.290760870190351515368594362860636310851E+8
M1_nf1,150,75,4,3/10,1/3,2.365844353229109425849874193586261559393E+8,5.536154339836181160098808251851527104095E+8,2.379072047475781789294604552376459536012E+8,5.534444376602357444850752523247143928519E+8,2.367242763344891277501809313443425027323E+8,5.536060443334787586782116799203908577727E+8
M1_nf1,150,75,4,1/1000,2/3,7.839815996240949357487040575215291458195E+9,2.062750692498792076213557840997332530996E+9,7.839815996240949353556966685565075163609E+9,2.062750692498792074122804689990401660123E+9,7.839815996240949357487037202398856987117E+9,2.062750692498792076213555976833085366704E+9
M1_nf1,150,75,4,1/500,2/3,6.347569144323045326907603979632958463294E+9,1.878869038709441394721049132363108971203E+9,6.347569144323045160997949706758495521192E+9,1.878869038709441274362670554765644747071E+9,6.347569144323045326907070695011372130883E+9,1.878869038709441394720625705677202271822E+9
M1_nf1,150,75,4,1/200,2/3,4.624049263855785106953012439297903823076E+9,1.635823191055292429528255915412737782422E+9,4.624049263855767785107066692236775276025E+9,1.635823191055267385569253999576427079584E+9,4.624049263855785106694055415469404778408E+9,1.635823191055292428990669073469264699205E+9
M1_nf1,150,75,4,1/100,2/3,3.508788577939996356641622350989033877464E+9,1.452063677398187369062430330429023187529E+9,3.508788577939794878932080314931958708467E+9,1.452063677396794631715520753294967567157E+9,3.508788577939996376257405735289080724963E+9,1.452063677398187252448475791816317508336E+9
M1_nf1,150,75,4,1/50,2/3,2.556052408678644376242933154864521497225E+9,1.268620213122236983357025884581958469988E+9,2.556052408711953907085119719058973038100E+9,1.268620213046534904417496603204223291929E+9,2.556052408678666651974764801206918890966E+9,1.268620213122212504119598868874125795556E+9
M1_nf1,150,75,4,1/20,2/3,1.546027604851908338406005919622724685912E+9,1.028037207208695097806253748224238215362E+9,1.546027623493819082960579446199543916747E+9,1.028037193047019314475317225123700830143E+9,1.546027604909717571100923851475662195574E+9,1.028037207182150825054754043493149055298E+9
M1_nf1,150,75,4,1/10,2/3,9.685423705228758884303322921126622139406E+8,8.512335349345707977304959427324089467811E+8,9.685438682462362072499503503534927781389E+8,8.512328357272555680689657684230215635342E+8,9.685423879093124629801390437915175480177E+8,8.512335302174346354623018863531483639828E+8
M1_nf1,150,75,4,1/5,2/3,5.390100223781499435332592742571583650779E+8,6.892838513377526184392301806011076345055E+8,5.391162782579655799436179147453891310169E+8,6.892521766479930488039240228114832199812E+8,5.390147859190726921943734333365940748291E+8,6.892831738922463417777390766077834426237E+8
M1_nf1,150,75,4,3/10,2/3,3.351149007941783446135365906040031423635E+8,6.117004438394465655660608998459291569945E+8,3.363791503992609419038053403878824172508E+8,6.114278923893868498323370150416453578570E+8,3.352407878581137273496917265302738259548E+8,6.116913509869976340678013469136117768084E+8
M1_nf2,125,125,3,1/1000,-2/3,-1.565887234244135015941943080777937930641E+6,-8.337575627356483020245617788538234618945E+6,-1.565887234244135031101858030589567611883E+6,-8.337575627356483014254142602712377433180E+6,-1.565887234244135015941959705058288697144E+6,-8.337575627356483020245615534534269960723E+6
M1_nf2,125,125,3,1/500,-2/3,-1.565865868153618111418166073943256016181E+6,-8.337603163780178248068063252673179912119E+6,-1.565865868153619081655914737995854492869E+6,-8.337603163780177864613218590202402020312E+6,-1.565865868153618111422421903994003949610E+6,-8.337603163780178248067486226803523783036E+6
M1_nf2,125,125,3,1/200,-2/3,-1.565716299132807988476781290232278850770E+6,-8.337795923509432778293322921331724474194E+6,-1.565716299133044868382151560515087589851E+6,-8.337795923509339160648282472142424449397E+6,-1.565716299132807994970815134282044802154E+6,-8.337795923509432777412842189213167301878E+6
M1_nf2,125,125,3,1/100,-2/3,-1.565182032802081586435890838658172505200E+6,-8.338484419166583252281489210830337839633E+6,-1.565182032817243147373566936301276223092E+6,-8.338484419160591553938253043497509112731E+6,-1.565182032802083249048035657386537810494E+6,-8.338484419166583026870074936025051671543E+6
M1_nf2,125,125,3,1/50,-2/3,-1.563043540922089688159185369021290806364E+6,-8.341239465385127287517790430586432674952E+6,-1.563043541892748952589199572308738363520E+6,-8.341239465001615306011521380223722579041E+6,-1.563043540922515459755197721765479957263E+6,-8.341239465385069573648122501986446343006E+6
M1_nf2,125,125,3,1/20,-2/3,-1.548009998271000616386414002173251999931E+6,-8.360572512567137048899304861383994846823E+6,-1.548010235795618067497334776610274160812E+6,-8.360572418862216785844094835810408464409E+6,-1.548009998922206731071101733822577320561E+6,-8.360572512478981345561165578662889901174E+6
M1_nf2,125,125,3,1/10,-2/3,-1.493392105632411281001631950240577279489E+6,-8.430305167823531484266575973987150589883E+6,-1.493407433653414597865056966962913641066E+6,-8.430299153699153718384644298665595500707E+6,-1.493392273755089066586142228550315865004E+6,-8.430305145172085540277171841224407453628E+6
M1_nf2,125,125,3,1/5,-2/3,-1.259724829475211092611191302192542421493E+6,-8.720227791857694428754893566494510591500E+6,-1.260739612211493219047274355449546181448E+6,-8.719838453188690582407355208834473377783E+6,-1.259769378718659217196731097043288513466E+6,-8.720221907456327183529117932598438364719E+6
M1_nf2,125,125,3,3/10,-2/3,-8.100057052004736114581085089797254715955E+5,-9.244730081972125187017905560548453417887E+6,-8.222697307039086977690273436421990620508E+5,-9.240207899508724498393697601331508886273E+6,-8.112181648245963954401830408584203126980E+5,-9.244575683276022658046276126705422565597E+6
M1_nf2,125,125,3,1/1000,-1/3,-1.565885372559392701394517896099578006644E+6,-8.337577966340934944579333642771604622359E+6,-1.565885372559392716646369243295482860679E+6,-8.337577966340934940286953177145495411029E+6,-1.565885372559392701394535878976025268638E+6,-8.337577966340934944579330160585278656630E+6
M1_nf2,125,125,3,1/500,-1/3,-1.565858421412166601664739817033708559292E+6,-8.337612519698717660258569724448009425055E+6,-1.565858421412167577786678764532335127849E+6,-8.337612519698717385545551344729868922923E+6,-1.565858421412166601669343448087049237200E+6,-8.337612519698717660257678284875996641410E+6
M1_nf2,125,125,3,1/200,-1/3,-1.565669756890136387709832822067800793049E+6,-8.337854397157295221273663397056459688135E+6,-1.565669756890374704630890663803950799549E+6,-8.337854397157228151523069672720123456391E+6,-1.565669756890136394734573172279075152848E+6,-8.337854397157295219913435919333335977613E+6
M1_nf2,125,125,3,1/100,-1/3,-1.564995862279905080976753219806020913179E+6,-8.338718301713825743319365752639380165818E+6,-1.564995862295158712818008169969003934342E+6,-8.338718301709533018118937342680174650378E+6,-1.564995862279906879453688712376962545441E+6,-8.338718301713825395102377125925776008590E+6
M1_nf2,125,125,3,1/50,-1/3,-1.562298834005372849239302364162094277888E+6,-8.342174802790350442848671871459871301574E+6,-1.562298834981950741558721635176047167793E+6,-8.342174802515549173638826526904296884364E+6,-1.562298834005833406242276349285398278089E+6,-8.342174802790261300578972654622783809948E+6
M1_nf2,125,125,3,1/20,-1/3,-1.543354492606259782365491516994375029510E+6,-8.366409915698550682616074425571873799137E+6,-1.543354731620483563196222028123364905715E+6,-8.366409848494153935589599812872654642334E+6,-1.543354493310587245704697152476663317737E+6,-8.366409915562544301836213025393876708766E+6
M1_nf2,125,125,3,1/10,-1/3,-1.474754469320312893353703154108156056554E+6,-8.453532773262807469073199708863112409203E+6,-1.474769902915081075508811095764001166343E+6,-8.453528446081909132721632925609676921773E+6,-1.474754651081716756051219054375099535736E+6,-8.453532738458892572504878526967889173438E+6
M1_nf2,125,125,3,1/5,-1/3,-1.184917064583357227300889016055188584106E+6,-8.811112407951187263143901800930561207526E+6,-1.185941264653431047193572834633489013189E+6,-8.810828804399821285434809215732346411921E+6,-1.184965147318114601907682185743784654379E+6,-8.811103516526761431562527702657930518481E+6
M1_nf2,125,125,3,3/10,-1/3,-6.406190638924971999153504312139418332754E+5,-9.441066369246875459688283908803743264923E+6,-6.530426064305385019905062867295431733554E+5,-9.437710621034177501503592238557525775116E+6,-6.419240199079496174059081142202544612744E+5,-9.440839763855105103489635628694257238907E+6
M1_nf2,125,125,3,1/1000,0,-1.565884751998363539273809139217133595111E+6,-8.337578746001433250274513369388422194238E+6,-1.565884751998363555393935386261272468101E+6,-8.337578746001433244407935777401268360330E+6,-1.565884751998363539273826655609016257087E+6,-8.337578746001433250274511748571976517456E+6
M1_nf2,125,125,3,1/500,0,-1.565855939173841808529155619830840412197E+6,-8.337615638322460195078337888005408982807E+6,-1.565855939173842840220598593065581064679E+6,-8.337615638322459819617060803354762530747E+6,-1.565855939173841808533639831321183559787E+6,-8.337615638322460195077922958280084586814E+6
M1_nf2,125,125,3,1/200,0,-1.565654243153989161961364885803983947724E+6,-8.337873887757238299809277255990686824545E+6,-1.565654243154241045502807071453066342237E+6,-8.337873887757146633926587559204537719948E+6,-1.565654243153989168803890629949769249379E+6,-8.337873887757238299176137101519492814484E+6
M1_nf2,125,125,3,1/100,0,-1.564933810954444368024819119175383403486E+6,-8.338796252708334678031952672041342895460E+6,-1.564933810970566228590209219370158069365E+6,-8.338796252702467939969919889743963342533E+6,-1.564933810954446119859556963159144126482E+6,-8.338796252708334515941090597901089392841E+6
M1_nf2,125,125,3,1/50,0,-1.562050686570519660982985532910876844073E+6,-8.342486424354967101392176908351584491792E+6,-1.562050687602655241200092533655735136247E+6,-8.342486423979464736833332733177557859838E+6,-1.562050686570968282438348136150842791768E+6,-8.342486424354925598988258055233625079543E+6
M1_nf2,125,125,3,1/20,0,-1.541806091896527270137839479578030955134E+6,-8.368349589654973789562773542512030797800E+6,-1.541806344459393285129583306905789699424E+6,-8.368349497926320771392964390372682288861E+6,-1.541806092582694368688080009812932160688E+6,-8.368349589591570320935279345467218349710E+6
M1_nf2,125,125,3,1/10,0,-1.468596256423845148909726545025362476226E+6,-8.461178859295336058303910424329499714565E+6,-1.468612553692242808596444257813343067960E+6,-8.461172976420498845045102496926166790962E+6,-1.468596433583512156340233243870460588881E+6,-8.461178842996470015753259622976474685316E+6
M1_nf2,125,125,3,1/5,0,-1.160812418677332325725721226945165227244E+6,-8.839961542704181308337906199420967911294E+6,-1.161891058506443505211114233545140248174E+6,-8.839581847512938040488867682060374417981E+6,-1.160859371547681760813609341200661587086E+6,-8.839957308375092965810923749280079656609E+6
M1_nf2,125,125,3,3/10,0,-5.880720097598493358687225512943866734796E+5,-9.499948055780628737095824597067897811849E+6,-6.011016078911872537812572494593220590033E+5,-9.495560924634032346975899466778345773636E+6,-5.893500486265417590034280850979948100449E+5,-9.499837658517015793222444357452800757387E+6
M1_nf2,125,125,3,1/1000,1/3,-1.565885372559392701394517896099578006644E+6,-8.337577966340934944579333642771604622359E+6,-1.565885372559392716646369243295482860679E+6,-8.337577966340934940286953177145495411029E+6,-1.565885372559392701394535878976025268638E+6,-8.337577966340934944579330160585278656630E+6
M1_nf2,125,125,3,1/500,1/3,-1.565858421412166601664739817033708559292E+6,-8.337612519698717660258569724448009425055E+6,-1.565858421412167577786678764532335127849E+6,-8.337612519698717385545551344729868922923E+6,-1.565858421412166601669343448087049237200E+6,-8.337612519698717660257678284875996641410E+6
M1_nf2,125,125,3,1/200,1/3,-1.565669756890136387709832822067800793049E+6,-8.337854397157295221273663397056459688135E+6,-1.565669756890374704630890663803950799549E+6,-8.337854397157228151523069672720123456391E+6,-1.565669756890136394734573172279075152848E+6,-8.337854397157295219913435919333335977613E+6
M1_nf2,125,125,3,1/100,1/3,-1.564995862279905080976753219806020913179E+6,-8.338718301713825743319365752639380165818E+6,-1.564995862295158712818008169969003934342E+6,-8.338718301709533018118937342680174650378E+6,-1.564995862279906879453688712376962545441E+6,-8.338718301713825395102377125925776008590E+6
M1_nf2,125,125,3,1/50,1/3,-1.562298834005372849239302364162094277888E+6,-8.342174802790350442848671871459871301574E+6,-1.562298834981950741558721635176047167793E+6,-8.342174802515549173638826526904296884364E+6,-1.562298834005833406242276349285398278089E+6,-8.342174802790261300578972654622783809948E+6
M1_nf2,125,125,3,1/20,1/3,-1.543354492606259782365491516994375029510E+6,-8.366409915698550682616074425571873799137E+6,-1.543354731620483563196222028123364905715E+6,-8.366409848494153935589599812872654642334E+6,-1.543354493310587245704697152476663317737E+6,-8.366409915562544301836213025393876708766E+6
M1_nf2,125,125,3,1/10,1/3,-1.474754469320312893353703154108156056554E+6,-8.453532773262807469073199708863112409203E+6,-1.474769902915081075508811095764001166343E+6,-8.453528446081909132721632925609676921773E+6,-1.474754651081716756051219054375099535736E+6,-8.453532738458892572504878526967889173438E+6
M1_nf2,125,125,3,1/5,1/3,-1.184917064583357227300889016055188584106E+6,-8.811112407951187263143901800930561207526E+6,-1.185941264653431047193572834633489013189E+6,-8.810828804399821285434809215732346411921E+6,-1.184965147318114601907682185743784654379E+6,-8.811103516526761431562527702657930518481E+6
M1_nf2,125,125,3,3/10,1/3,-6.406190638924971999153504312139418332754E+5,-9.441066369246875459688283908803743264923E+6,-6.530426064305385019905062867295431733554E+5,-9.437710621034177501503592238557525775116E+6,-6.419240199079496174059081142202544612744E+5,-9.440839763855105103489635628694257238907E+6
M1_nf2,125,125,3,1/1000,2/3,-1.565887234244135015941943080777937930641E+6,-8.337575627356483020245617788538234618945E+6,-1.565887234244135031101858030589567611883E+6,-8.337575627356483014254142602712377433180E+6,-1.565887234244135015941959705058288697144E+6,-8.337575627356483020245615534534269960723E+6
M1_nf2,125,125,3,1/500,2/3,-1.565865868153618111418166073943256016181E+6,-8.337603163780178248068063252673179912119E+6,-1.565865868153619081655914737995854492869E+6,-8.337603163780177864613218590202402020312E+6,-1.565865868153618111422421903994003949610E+6,-8.337603163780178248067486226803523783036E+6
M1_nf2,125,125,3,1/200,2/3,-1.565716299132807988476781290232278850770E+6,-8.337795923509432778293322921331724474194E+6,-1.565716299133044868382151560515087589851E+6,-8.337795923509339160648282472142424449397E+6,-1.565716299132807994970815134282044802154E+6,-8.337795923509432777412842189213167301878E+6
M1_nf2,125,125,3,1/100,2/3,-1.565182032802081586435890838658172505200E+6,-8.338484419166583252281489210830337839633E+6,-1.565182032817243147373566936301276223092E+6,-8.338484419160591553938253043497509112731E+6,-1.565182032802083249048035657386537810494E+6,-8.338484419166583026870074936025051671543E+6
M1_nf2,125,125,3,1/50,2/3,-1.563043540922089688159185369021290806364E+6,-8.341239465385127287517790430586432674952E+6,-1.563043541892748952589199572308738363520E+6,-8.341239465001615306011521380223722579041E+6,-1.563043540922515459755197721765479957263E+6,-8.341239465385069573648122501986446343006E+6
M1_nf2,125,125,3,1/20,2/3,-1.548009998271000616386414002173251999931E+6,-8.360572512567137048899304861383994846823E+6,-1.548010235795618067497334776610274160812E+6,-8.360572418862216785844094835810408464409E+6,-1.548009998922206731071101733822577320561E+6,-8.360572512478981345561165578662889901174E+6
M1_nf2,125,125,3,1/10,2/3,-1.493392105632411281001631950240577279489E+6,-8.430305167823531484266575973987150589883E+6,-1.493407433653414597865056966962913641066E+6,-8.430299153699153718384644298665595500707E+6,-1.493392273755089066586142228550315865004E+6,-8.430305145172085540277171841224407453628E+6
M1_nf2,125,125,3,1/5,2/3,-1.259724829475211092611191302192542421493E+6,-8.720227791857694428754893566494510591500E+6,-1.260739612211493219047274355449546181448E+6,-8.719838453188690582407355208834473377783E+6,-1.259769378718659217196731097043288513466E+6,-8.720221907456327183529117932598438364719E+6
M1_nf2,125,125,3,3/10,2/3,-8.100057052004736114581085089797254715955E+5,-9.244730081972125187017905560548453417887E+6,-8.222697307039086977690273436421990620508E+5,-9.240207899508724498393697601331508886273E+6,-8.112181648245963954401830408584203126980E+5,-9.244575683276022658046276126705422565597E+6
M1_nf2,125,250,3,1/1000,-2/3,-1.317969132966744180191906984850531337716E+7,-1.224975210824092941289569489694630019161E+5,-1.317969132966744180546518070289363627242E+7,-1.224975210824092809881585555972594746196E+5,-1.317969132966744180191907485898156872035E+7,-1.224975210824092941289465312924364068083E+5
M1_nf2,125,250,3,1/500,-2/3,-1.317970480512857737392555689410714439087E+7,-1.225238253207824071562597742794736265695E+5,-1.317970480512857760087761359176235006709E+7,-1.225238253207815661431623959092127104673E+5,-1.317970480512857737392683958139002673473E+7,-1.225238253207824071535928404005363705402E+5
M1_nf2,125,250,3,1/200,-2/3,-1.317979913282286160248747234810933349628E+7,-1.227079623176374911743427801758738453234E+5,-1.317979913282291701234856621130442331831E+7,-1.227079623174321622927129584182600458282E+5,-1.317979913282286160444475508524892225469E+7,-1.227079623176374871048331955578254933126E+5
M1_nf2,125,250,3,1/100,-2/3,-1.318013600981899464041162920309522392948E+7,-1.233656991478204078880578184550579489574E+5,-1.318013600982254124737228838768435190901E+7,-1.233656991346785780343032577416388782203E+5,-1.318013600981899514152837632013228383720E+7,-1.233656991478193660099984346738275172217E+5
M1_nf2,125,250,3,1/50,-2/3,-1.318148339848432594533239544365175070946E+7,-1.259982829691825637060881198601078101711E+5,-1.318148339871140505887842652648011282184E+7,-1.259982821279053268318430990920034102927E+5,-1.318148339848445428486805420314775622619E+7,-1.259982829689157572763344227520763063858E+5
M1_nf2,125,250,3,1/20,-2/3,-1.319090972921757842357472557169767076599E+7,-1.444998492593367900628892465193951769735E+5,-1.319090978482188757864536810881732465305E+7,-1.444996435264932136514252422913994069885E+5,-1.319090972941398376751931260775370266593E+7,-1.444998488513053338885648077388838047100E+5
M1_nf2,125,250,3,1/10,-2/3,-1.322449562241949346551712769832199921801E+7,-2.116360438412618894550011541643104859214E+5,-1.322449921933697999529836819954858749817E+7,-2.116227977500305985328365215298747121651E+5,-1.322449567323113608323081613147678032271E+7,-2.116359385380062937097687101688761663396E+5
M1_nf2,125,250,3,1/5,-2/3,-1.335742533116188959539279629240150879560E+7,-4.973415284988279361058300714702589103783E+5,-1.335766586106606377440470132293913918170E+7,-4.964726570550384498449222069758009749283E+5,-1.335743891029205340208136896634347995262E+7,-4.973136674854829411685822798718940420938E+5
M1_nf2,125,250,3,3/10,-2/3,-1.357241502566114543856837311403533834977E+7,-1.039717302852976111338127974099300299164E+6,-1.357537525476996469511732856580072639844E+7,-1.029381506690881088383520370690656006847E+6,-1.357279014360975279787187094145329549211E+7,-1.038961141125162872367085888522716100029E+6
M1_nf2,125,250,3,1/1000,-1/3,-1.317968946798269948737164466382695345316E+7,-1.225023245904437120908860047849306685845E+5,-1.317968946798269949100969191559955152122E+7,-1.225023245904437005274756783359617905269E+5,-1.317968946798269948737165103289930529185E+7,-1.225023245904437120908725603975520739780E+5
M1_nf2,125,250,3,1/500,-1/3,-1.317969735838712586417213063719759693398E+7,-1.225430393369378322405736779762299892691E+5,-1.317969735838712609700837761829883070207E+7,-1.225430393369370921797314547555134731471E+5,-1.317969735838712586417376112548307202232E+7,-1.225430393369378322371319066972916140119E+5
M1_nf2,125,250,3,1/200,-1/3,-1.317975259058019000172052387994485543855E+7,-1.228280492193657280687644549823544986518E+5,-1.317975259058024684859730531459328652801E+7,-1.228280492191850447406694214603928960377E+5,-1.317975259058019000420851312324595260538E+7,-1.228280492193657228169516338085718181122E+5
M1_nf2,125,250,3,1/100,-1/3,-1.317994983929681813495249158424307233746E+7,-1.238460367644097738143371476911841169880E+5,-1.317994983930045681281672962135207962026E+7,-1.238460367528450323889840420923571856423E+5,-1.317994983929681877193402937512270857215E+7,-1.238460367644084292710456323758081984083E+5
M1_nf2,125,250,3,1/50,-1/3,-1.318073869156760910641251243879255418099E+7,-1.279194735194516219328211188043350435097E+5,-1.318073869180060684784794858934742162612E+7,-1.279194727790499372562451514098671453257E+5,-1.318073869156777223135513283066767454701E+7,-1.279194735191073377081869295507319623506E+5
M1_nf2,125,250,3,1/20,-1/3,-1.318625422355283758955380308651879379556E+7,-1.565002741088754024786321855988140406871E+5,-1.318625428064675307434425536033041539795E+7,-1.565000929045942228023905968088823597814E+5,-1.318625422380236428215290802640778866311E+7,-1.565002735826705050147387757309568287569E+5
M1_nf2,125,250,3,1/10,-1/3,-1.320585798610739507786919890218957799508E+7,-2.595364057194179536491378902475702238717E+5,-1.320586168859864647294212232834967502345E+7,-2.595247068116802636860197614688723638612E+5,-1.320585805055776377269589295730156399345E+7,-2.595362702085623252763032124816383782977E+5
M1_nf2,125,250,3,1/5,-1/3,-1.328261756627003573008249400626415495821E+7,-6.872576812102765936601986013654588610780E+5,-1.328286751350800160255099980212308201344E+7,-6.864820780895671672468043166368450301095E+5,-1.328263467889150878679232005504397609353E+7,-6.872221354900191090249451814538699540490E+5
M1_nf2,125,250,3,3/10,-1/3,-1.340302838435316902702561503626955471145E+7,-1.460289929704690190262426204949814033282E+6,-1.340614813049659449933880750888807050974E+7,-1.450909396973308415497064429571955562493E+6,-1.340349599869310601983759601481512964069E+7,-1.459339113300331314813700217878380086742E+6
M1_nf2,125,250,3,1/1000,0,-1.317968884742167032525093590694450904163E+7,-1.225039257580726209758442334573796523807E+5,-1.317968884742167032975725805856534112864E+7,-1.225039257580726066888026588943747396618E+5,-1.317968884742167032525094180953229628029E+7,-1.225039257580726209758332679784925815601E+5
M1_nf2,125,250,3,1/500,0,-1.317969487614880107103654643999472878689E+7,-1.225494439815354429362276622732221995368E+5,-1.317969487614880135944229744683207663890E+7,-1.225494439815345285634615086991418953586E+5,-1.317969487614880107103805750871720634491E+7,-1.225494439815354429334204900826837768531E+5
M1_nf2,125,250,3,1/200,0,-1.317973707684404277597205594368103859323E+7,-1.228680771142215248317247843876515442849E+5,-1.317973707684411318946922172224240207069E+7,-1.228680771139982856949505209195479080189E+5,-1.317973707684404277827783058091664670191E+7,-1.228680771142215205482174602608275697632E+5
M1_nf2,125,250,3,1/100,0,-1.317988778797135742200055748361243482777E+7,-1.240061321475184600006142154405262775424E+5,-1.317988778797586432858893067075323375528E+7,-1.240061321332303327199407586643682786981E+5,-1.317988778797135801233989762590489015319E+7,-1.240061321475173633290248765062666303334E+5
M1_nf2,125,250,3,1/50,0,-1.318049054413275591815619560754133674717E+7,-1.285595960333593257013641581460155984941E+5,-1.318049054442131134748931948782710959457E+7,-1.285595951187085228013891174641682396456E+5,-1.318049054413290710755120461753311906069E+7,-1.285595960330784817827726593456627443008E+5
M1_nf2,125,250,3,1/20,0,-1.318470582284310507732615104910244972119E+7,-1.604897419845102564878045978363117233400E+5,-1.318470589348566279627761663911284019166E+7,-1.604895183200959421421634994219957910072E+5,-1.318470582307447140513629088374405750606E+7,-1.604897415549492090815047790837400916029E+5
M1_nf2,125,250,3,1/10,0,-1.319969977321092733342522229310678441475E+7,-2.753348177416263010028317291535226222588E+5,-1.319970433937580820602975549039901692506E+7,-2.753204197970522793682987258317773991450E+5,-1.319969983305955917298490714679692504659E+7,-2.753347068276613634861406241834126372731E+5
M1_nf2,125,250,3,1/5,0,-1.325851292036401082850732621715413160135E+7,-7.480168740589284011329439699805738085216E+5,-1.325881730736101406056854120103473324843E+7,-7.470731112048974431469178366556861373310E+5,-1.325852890312107594569824721050085302624E+7,-7.479874811638788266887993311603413775341E+5
M1_nf2,125,250,3,3/10,0,-1.335048133022052116297898715634999955165E+7,-1.588734121187307263355675198917678787271E+6,-1.335420713195724325112955847161784939539E+7,-1.577519900884709835663561084241426676565E+6,-1.335092202741169816143511598569286998946E+7,-1.587935146198732157570304982583515272004E+6
M1_nf2,125,250,3,1/1000,1/3,-1.317968946798269948737164466382695345316E+7,-1.225023245904437120908860047849306685845E+5,-1.317968946798269949100969191559955152122E+7,-1.225023245904437005274756783359617905269E+5,-1.317968946798269948737165103289930529185E+7,-1.225023245904437120908725603975520739780E+5
M1_nf2,125,250,3,1/500,1/3,-1.317969735838712586417213063719759693398E+7,-1.225430393369378322405736779762299892691E+5,-1.317969735838712609700837761829883070207E+7,-1.225430393369370921797314547555134731471E+5,-1.317969735838712586417376112548307202232E+7,-1.225430393369378322371319066972916140119E+5
M1_nf2,125,250,3,1/200,1/3,-1.317975259058019000172052387994485543855E+7,-1.228280492193657280687644549823544986518E+5,-1.317975259058024684859730531459328652801E+7,-1.228280492191850447406694214603928960377E+5,-1.317975259058019000420851312324595260538E+7,-1.228280492193657228169516338085718181122E+5
M1_nf2,125,250,3,1/100,1/3,-1.317994983929681813495249158424307233746E+7,-1.238460367644097738143371476911841169880E+5,-1.317994983930045681281672962135207962026E+7,-1.238460367528450323889840420923571856423E+5,-1.317994983929681877193402937512270857215E+7,-1.238460367644084292710456323758081984083E+5
M1_nf2,125,250,3,1/50,1/3,-1.318073869156760910641251243879255418099E+7,-1.279194735194516219328211188043350435097E+5,-1.318073869180060684784794858934742162612E+7,-1.279194727790499372562451514098671453257E+5,-1.318073869156777223135513283066767454701E+7,-1.279194735191073377081869295507319623506E+5
M1_nf2,125,250,3,1/20,1/3,-1.318625422355283758955380308651879379556E+7,-1.565002741088754024786321855988140406871E+5,-1.318625428064675307434425536033041539795E+7,-1.565000929045942228023905968088823597814E+5,-1.318625422380236428215290802640778866311E+7,-1.565002735826705050147387757309568287569E+5
M1_nf2,125,250,3,1/10,1/3,-1.320585798610739507786919890218957799508E+7,-2.595364057194179536491378902475702238717E+5,-1.320586168859864647294212232834967502345E+7,-2.595247068116802636860197614688723638612E+5,-1.320585805055776377269589295730156399345E+7,-2.595362702085623252763032124816383782977E+5
M1_nf2,125,250,3,1/5,1/3,-1.328261756627003573008249400626415495821E+7,-6.872576812102765936601986013654588610780E+5,-1.328286751350800160255099980212308201344E+7,-6.864820780895671672468043166368450301095E+5,-1.328263467889150878679232005504397609353E+7,-6.872221354900191090249451814538699540490E+5
M1_nf2,125,250,3,3/10,1/3,-1.340302838435316902702561503626955471145E+7,-1.460289929704690190262426204949814033282E+6,-1.340614813049659449933880750888807050974E+7,-1.450909396973308415497064429571955562493E+6,-1.340349599869310601983759601481512964069E+7,-1.459339113300331314813700217878380086742E+6
M1_nf2,125,250,3,1/1000,2/3,-1.317969132966744180191906984850531337716E+7,-1.224975210824092941289569489694630019161E+5,-1.317969132966744180546518070289363627242E+7,-1.224975210824092809881585555972594746196E+5,-1.317969132966744180191907485898156872035E+7,-1.224975210824092941289465312924364068083E+5
M1_nf2,125,250,3,1/500,2/3,-1.317970480512857737392555689410714439087E+7,-1.225238253207824071562597742794736265695E+5,-1.317970480512857760087761359176235006709E+7,-1.225238253207815661431623959092127104673E+5,-1.317970480512857737392683958139002673473E+7,-1.225238253207824071535928404005363705402E+5
M1_nf2,125,250,3,1/200,2/3,-1.317979913282286160248747234810933349628E+7,-1.227079623176374911743427801758738453234E+5,-1.317979913282291701234856621130442331831E+7,-1.227079623174321622927129584182600458282E+5,-1.317979913282286160444475508524892225469E+7,-1.227079623176374871048331955578254933126E+5
M1_nf2,125,250,3,1/100,2/3,-1.318013600981899464041162920309522392948E+7,-1.233656991478204078880578184550579489574E+5,-1.318013600982254124737228838768435190901E+7,-1.233656991346785780343032577416388782203E+5,-1.318013600981899514152837632013228383720E+7,-1.233656991478193660099984346738275172217E+5
M1_nf2,125,250,3,1/50,2/3,-1.318148339848432594533239544365175070946E+7,-1.259982829691825637060881198601078101711E+5,-1.318148339871140505887842652648011282184E+7,-1.259982821279053268318430990920034102927E+5,-1.318148339848445428486805420314775622619E+7,-1.259982829689157572763344227520763063858E+5
M1_nf2,125,250,3,1/20,2/3,-1.319090972921757842357472557169767076599E+7,-1.444998492593367900628892465193951769735E+5,-1.319090978482188757864536810881732465305E+7,-1.444996435264932136514252422913994069885E+5,-1.319090972941398376751931260775370266593E+7,-1.444998488513053338885648077388838047100E+5
M1_nf2,125,250,3,1/10,2/3,-1.322449562241949346551712769832199921801E+7,-2.116360438412618894550011541643104859214E+5,-1.322449921933697999529836819954858749817E+7,-2.116227977500305985328365215298747121651E+5,-1.322449567323113608323081613147678032271E+7,-2.116359385380062937097687101688761663396E+5
M1_nf2,125,250,3,1/5,2/3,-1.335742533116188959539279629240150879560E+7,-4.973415284988279361058300714702589103783E+5,-1.335766586106606377440470132293913918170E+7,-4.964726570550384498449222069758009749283E+5,-1.335743891029205340208136896634347995262E+7,-4.973136674854829411685822798718940420938E+5
M1_nf2,125,250,3,3/10,2/3,-1.357241502566114543856837311403533834977E+7,-1.039717302852976111338127974099300299164E+6,-1.357537525476996469511732856580072639844E+7,-1.029381506690881088383520370690656006847E+6,-1.357279014360975279787187094145329549211E+7,-1.038961141125162872367085888522716100029E+6
M1_nf2,150,75,4,1/1000,-2/3,1.446900028009800734885066450920719002286E+7,-9.076290029329506850493427347465064039214E+6,1.446900028009800731029650908406888151006E+7,-9.076290029329506866920259845841063287787E+6,1.446900028009800734885062384636558750953E+7,-9.076290029329506850493450616919911218985E+6
M1_nf2,150,75,4,1/500,-2/3,1.446908121910273125756848363455771059626E+7,-9.076287177355335443752640970512679298532E+6,1.446908121910272879009472912670972315715E+7,-9.076287177355336495074388623107694329531E+6,1.446908121910273125755807391369890712314E+7,-9.076287177355335443758597972153961926174E+6
M1_nf2,150,75,4,1/200,-2/3,1.446964780976243370076883006540847714442E+7,-9.076267209263002979284454069668452375456E+6,1.446964780976183127684133884999491731959E+7,-9.076267209263259657268545562544152632538E+6,1.446964780976243368488449973602615901655E+7,-9.076267209263002988374343669543077594094E+6
M1_nf2,150,75,4,1/100,-2/3,1.447167159966935731325738043712158564348E+7,-9.076195833591067030303605231817261717299E+6,1.447167159963079913178022250171779122647E+7,-9.076195833607496166751327468674946726121E+6,1.447167159966935324654251920771725983135E+7,-9.076195833591069357522406316606144265729E+6
M1_nf2,150,75,4,1/50,-2/3,1.447977069596181105938019557607720349930E+7,-9.075909376163728004264259854858170045328E+6,1.447977069349330630132803942988219597652E+7,-9.075909377215639775051986024010848725258E+6,1.447977069596076964611502861384818668879E+7,-9.075909376164323984401032291607491260143E+6
M1_nf2,150,75,4,1/20,-2/3,1.453664121505283115475473249698568014322E+7,-9.073861196049736524369122088549707500939E+6,1.453664061105213807885700592005935791725E+7,-9.073861453630296185711581611772270710369E+6,1.453664121346018123974303716175630915572E+7,-9.073861196961401983818580536733827078732E+6
M1_nf2,150,75,4,1/10,-2/3,1.474230443206272610105996386889081630901E+7,-9.065920366496163891475173901919570506649E+6,1.474226546692341715137828614249677471109E+7,-9.065937028791942688852790145350320530848E+6,1.474230402103817944808428561110165397350E+7,-9.065920601982713767700721342889928106101E+6
M1_nf2,150,75,4,1/5,-2/3,1.560668496798451307064539571074365049176E+7,-9.023587794129402137474417326133738577196E+6,1.560410875676603136428661976133766741908E+7,-9.024701641414232396726932406918767838602E+6,1.560657622011081835347058575204994021298E+7,-9.023650325623581442994529049453652654794E+6
M1_nf2,150,75,4,3/10,-2/3,1.721146120597468543053910477834927786547E+7,-8.908380722644898931940279546231335905507E+6,1.718040354244149211139415438506351271504E+7,-8.922064216142772826505820628666172998956E+6,1.720850949210320641006776699802049500807E+7,-8.910089072214889306647663635040095358387E+6
M1_nf2,150,75,4,1/1000,-1/3,1.446900296092403628179895677514402831341E+7,-9.076289848553158830709351167282896209044E+6,1.446900296092403624311241293777236355180E+7,-9.076289848553158849758137643464711729085E+6,1.446900296092403628179891415592404684658E+7,-9.076289848553158830709375258035449702474E+6
M1_nf2,150,75,4,1/500,-1/3,1.446909194241042143161341744450745893418E+7,-9.076286454217465138739887587900859133501E+6,1.446909194241041895566642892849719104277E+7,-9.076286454217466357866847511408125910791E+6,1.446909194241042143160250689020492190901E+7,-9.076286454217465138746054843935356207691E+6
M1_nf2,150,75,4,1/200,-1/3,1.446971483059188080587323585956532554754E+7,-9.076262688230358153939867428034357650813E+6,1.446971483059127631264315454125895429763E+7,-9.076262688230655800262875393427254468379E+6,1.446971483059188078922468816131043531155E+7,-9.076262688230358163350603061208088672499E+6
M1_nf2,150,75,4,1/100,-1/3,1.447193968522129148111853860826868393599E+7,-9.076177729159236717558847438127281934750E+6,1.447193968518260071754022712523626332227E+7,-9.076177729178287889320957920855989111857E+6,1.447193968522128721875837880853104821302E+7,-9.076177729159239126935528658829378175517E+6
M1_nf2,150,75,4,1/50,-1/3,1.448084307392188330742482710307444650031E+7,-9.075836633498383247770702886093986073992E+6,1.448084307144485572521192765935327129836E+7,-9.075836634718121074807485891113178946141E+6,1.448084307392079180317363539021950430680E+7,-9.075836633499000282140013121410079020347E+6
M1_nf2,150,75,4,1/20,-1/3,1.454334514321005795574486087564326298062E+7,-9.073392305284872187594748601136435719855E+6,1.454334453706433176505060827788050724459E+7,-9.073392603865809723801245835206364250770E+6,1.454334514154091329867065975889442531979E+7,-9.073392306228897451469026669410483929971E+6
M1_nf2,150,75,4,1/10,-1/3,1.476914262835214777927298133532150287004E+7,-9.063839349056733995278693358402446523641E+6,1.476910351118661742357128019702320867469E+7,-9.063858641805502764322733525437118405074E+6,1.476914219768783557525457498191396548764E+7,-9.063839593043117335060706914500777873933E+6
M1_nf2,150,75,4,1/5,-1/3,1.571440814942878263669223100278144001760E+7,-9.011856228574175433636470358260476422345E+6,1.571181837724964089175594995131278974137E+7,-9.013140286612567468387289708872738737458E+6,1.571429431332760259948681618432122577007E+7,-9.011921165819899995617586608946944744412E+6
M1_nf2,150,75,4,3/10,-1/3,1.745537796945817146316067641033200630466E+7,-8.868204647329711443579979736781830887841E+6,1.742409060139514519331522470701773719477E+7,-8.883871892129382124418813739088030278696E+6,1.745229306078317777043712289237945383412E+7,-8.869985344350404192401414366495783076654E+6
M1_nf2,150,75,4,1/1000,0,1.446900385453191827525277738505474826602E+7,-9.076289788294008322317128930651004279389E+6,1.446900385453191823531591769190162651711E+7,-9.076289788294008340754256680197223176318E+6,1.446900385453191827525273543757253982321E+7,-9.076289788294008322317154812520585210734E+6
M1_nf2,150,75,4,1/500,0,1.446909551683360913372865868847958906599E+7,-9.076286213165623079619078161558501077041E+6,1.446909551683360657776158437540931689374E+7,-9.076286213165624259600223474568994573340E+6,1.446909551683360913371792009834776848448E+7,-9.076286213165623079625703943264164775965E+6
M1_nf2,150,75,4,1/200,0,1.446973717037193281095102968778522180480E+7,-9.076261180989601872783772467421304057962E+6,1.446973717037130878178759491424422791616E+7,-9.076261180989889962610842123281184330169E+6,1.446973717037193279456487102226463581254E+7,-9.076261180989601882894159675812972080309E+6
M1_nf2,150,75,4,1/100,0,1.447202903912995490776932371317680194995E+7,-9.076171690671745941422858788445881884920E+6,1.447202903909001389482825761409860136784E+7,-9.076171690690185631775209984536004571264E+6,1.447202903912995071257392852740470673632E+7,-9.076171690671748529907533346570420580187E+6
M1_nf2,150,75,4,1/50,0,1.448120040622807189851392334007619960500E+7,-9.075812327184452130949295415690100062642E+6,1.448120040367104124572835356554252062379E+7,-9.075812328365089533622656454061976979685E+6,1.448120040622699758145129201713326420710E+7,-9.075812327185115014091351624264601550772E+6
M1_nf2,150,75,4,1/20,0,1.454557484023207277335267980952279844773E+7,-9.073233732538456545828033784302091212983E+6,1.454557421457630176546656803643381554165E+7,-9.073234021632127735065662838643560531802E+6,1.454557483858907904157458844433019818594E+7,-9.073233733552411052618194626393699957391E+6
M1_nf2,150,75,4,1/10,0,1.477801045492306133127230765240072562571E+7,-9.063110363518436312073821090921070509407E+6,1.477797009406750452792508844367215633636E+7,-9.063129062481705433231844182146025977531E+6,1.477801003088525019883839454904064557111E+7,-9.063110625379837756593878598154949215217E+6
M1_nf2,150,75,4,1/5,0,1.574911883953345849496047261909987365148E+7,-9.007448498960739681034449695107082204878E+6,1.574645067410130295221069033688001196300E+7,-9.008697963092268125646814623070328200512E+6,1.574900663043702589066228108046332298697E+7,-9.007517988572736820817017247641415412402E+6
M1_nf2,150,75,4,3/10,0,1.753104572740918438738782055741616573476E+7,-8.852824268811952297259418367668870737244E+6,1.749888563929181099073654332068685559943E+7,-8.868161640864546034339303373639953470168E+6,1.752799957942840508653669413431550773189E+7,-8.854720993603009765262392644144993743099E+6
M1_nf2,150,75,4,1/1000,1/3,1.446900296092403628179895677514402831341E+7,-9.076289848553158830709351167282896209044E+6,1.446900296092403624311241293777236355180E+7,-9.076289848553158849758137643464711729085E+6,1.446900296092403628179891415592404684658E+7,-9.076289848553158830709375258035449702474E+6
M1_nf2,150,75,4,1/500,1/3,1.446909194241042143161341744450745893418E+7,-9.076286454217465138739887587900859133501E+6,1.446909194241041895566642892849719104277E+7,-9.076286454217466357866847511408125910791E+6,1.446909194241042143160250689020492190901E+7,-9.076286454217465138746054843935356207691E+6
M1_nf2,150,75,4,1/200,1/3,1.446971483059188080587323585956532554754E+7,-9.076262688230358153939867428034357650813E+6,1.446971483059127631264315454125895429763E+7,-9.076262688230655800262875393427254468379E+6,1.446971483059188078922468816131043531155E+7,-9.076262688230358163350603061208088672499E+6
M1_nf2,150,75,4,1/100,1/3,1.447193968522129148111853860826868393599E+7,-9.076177729159236717558847438127281934750E+6,1.447193968518260071754022712523626332227E+7,-9.076177729178287889320957920855989111857E+6,1.447193968522128721875837880853104821302E+7,-9.076177729159239126935528658829378175517E+6
M1_nf2,150,75,4,1/50,1/3,1.448084307392188330742482710307444650031E+7,-9.075836633498383247770702886093986073992E+6,1.448084307144485572521192765935327129836E+7,-9.075836634718121074807485891113178946141E+6,1.448084307392079180317363539021950430680E+7,-9.075836633499000282140013121410079020347E+6
M1_nf2,150,75,4,1/20,1/3,1.454334514321005795574486087564326298062E+7,-9.073392305284872187594748601136435719855E+6,1.454334453706433176505060827788050724459E+7,-9.073392603865809723801245835206364250770E+6,1.454334514154091329867065975889442531979E+7,-9.073392306228897451469026669410483929971E+6
M1_nf2,150,75,4,1/10,1/3,1.476914262835214777927298133532150287004E+7,-9.063839349056733995278693358402446523641E+6,1.476910351118661742357128019702320867469E+7,-9.063858641805502764322733525437118405074E+6,1.476914219768783557525457498191396548764E+7,-9.063839593043117335060706914500777873933E+6
M1_nf2,150,75,4,1/5,1/3,1.571440814942878263669223100278144001760E+7,-9.011856228574175433636470358260476422345E+6,1.571181837724964089175594995131278974137E+7,-9.013140286612567468387289708872738737458E+6,1.571429431332760259948681618432122577007E+7,-9.011921165819899995617586608946944744412E+6
M1_nf2,150,75,4,3/10,1/3,1.745537796945817146316067641033200630466E+7,-8.868204647329711443579979736781830887841E+6,1.742409060139514519331522470701773719477E+7,-8.883871892129382124418813739088030278696E+6,1.745229306078317777043712289237945383412E+7,-8.869985344350404192401414366495783076654E+6
M1_nf2,150,75,4,1/1000,2/3,1.446900028009800734885066450920719002286E+7,-9.076290029329506850493427347465064039214E+6,1.446900028009800731029650908406888151006E+7,-9.076290029329506866920259845841063287787E+6,1.446900028009800734885062384636558750953E+7,-9.076290029329506850493450616919911218985E+6
M1_nf2,150,75,4,1/500,2/3,1.446908121910273125756848363455771059626E+7,-9.076287177355335443752640970512679298532E+6,1.446908121910272879009472912670972315715E+7,-9.076287177355336495074388623107694329531E+6,1.446908121910273125755807391369890712314E+7,-9.076287177355335443758597972153961926174E+6
M1_nf2,150,75,4,1/200,2/3,1.446964780976243370076883006540847714442E+7,-9.076267209263002979284454069668452375456E+6,1.446964780976183127684133884999491731959E+7,-9.076267209263259657268545562544152632538E+6,1.446964780976243368488449973602615901655E+7,-9.076267209263002988374343669543077594094E+6
M1_nf2,150,75,4,1/100,2/3,1.447167159966935731325738043712158564348E+7,-9.076195833591067030303605231817261717299E+6,1.447167159963079913178022250171779122647E+7,-9.076195833607496166751327468674946726121E+6,1.447167159966935324654251920771725983135E+7,-9.076195833591069357522406316606144265729E+6
M1_nf2,150,75,4,1/50,2/3,1.447977069596181105938019557607720349930E+7,-9.075909376163728004264259854858170045328E+6,1.447977069349330630132803942988219597652E+7,-9.075909377215639775051986024010848725258E+6,1.447977069596076964611502861384818668879E+7,-9.075909376164323984401032291607491260143E+6
M1_nf2,150,75,4,1/20,2/3,1.453664121505283115475473249698568014322E+7,-9.073861196049736524369122088549707500939E+6,1.453664061105213807885700592005935791725E+7,-9.073861453630296185711581611772270710369E+6,1.453664121346018123974303716175630915572E+7,-9.073861196961401983818580536733827078732E+6
M1_nf2,150,75,4,1/10,2/3,1.474230443206272610105996386889081630901E+7,-9.065920366496163891475173901919570506649E+6,1.474226546692341715137828614249677471109E+7,-9.065937028791942688852790145350320530848E+6,1.474230402103817944808428561110165397350E+7,-9.065920601982713767700721342889928106101E+6
M1_nf2,150,75,4,1/5,2/3,1.560668496798451307064539571074365049176E+7,-9.023587794129402137474417326133738577196E+6,1.560410875676603136428661976133766741908E+7,-9.024701641414232396726932406918767838602E+6,1.560657622011081835347058575204994021298E+7,-9.023650325623581442994529049453652654794E+6
M1_nf2,150,75,4,3/10,2/3,1.721146120597468543053910477834927786547E+7,-8.908380722644898931940279546231335905507E+6,1.718040354244149211139415438506351271504E+7,-8.922064216142772826505820628666172998956E+6,1.720850949210320641006776699802049500807E+7,-8.910089072214889306647663635040095358387E+6
M1_nf5,125,125,3,1/1000,-2/3,-1.131260385035917753964901842081457786383E+10,-6.042503422488952127757820874177618910007E+10,-1.131260385035917753479588449905196733577E+10,-6.042503422488952121387536777981039790035E+10,-1.131260385035917753964901698236070333434E+10,-6.042503422488952127757814520640054168489E+10
M1_nf5,125,125,3,1/500,-2/3,-1.971357166530341531083927751255917004232E+10,-4.870089772546077275423922491181287037481E+10,-1.971357166530341451928119212760105330645E+10,-4.870089772546076946151542031845359232418E+10,-1.971357166530341531083689732684060890398E+10,-4.870089772546077275422609511935739424969E+10
M1_nf5,125,125,3,1/200,-2/3,-2.560878980682705174326121576924002675105E+10,-3.503694014027912909871452350284764679602E+10,-2.560878980682678419862206099617158895281E+10,-3.503694014027854556286192734564094090662E+10,-2.560878980682705173759247086083099838595E+10,-3.503694014027912908418527610473710953255E+10
M1_nf5,125,125,3,1/100,-2/3,-2.680616669762671116924511179836582036670E+10,-2.608929991972552658677660057802547795261E+10,-2.680616669760913417930007392310873757556E+10,-2.608929991969726161471192751939416531728E+10,-2.680616669762670963752249932597932649132E+10,-2.608929991972552377472860367447424778596E+10
M1_nf5,125,125,3,1/50,-2/3,-2.578183943774047685635920616712117655384E+10,-1.834018672610159933583483730049868033709E+10,-2.578183943671688784430479410988743191628E+10,-1.834018672478622120882997834149180100773E+10,-2.578183943774011621485127586858962523737E+10,-1.834018672610107670445037140192907967656E+10
M1_nf5,125,125,3,1/20,-2/3,-2.193847199109166432006858498448897978085E+10,-9.944275533902160260181880710179194359585E+9,-2.193847180659399741716315950449930475337E+10,-9.944275339068871006058517187070797253918E+9,-2.193847199068652354832662209020885420491E+10,-9.944275533420066063494628395454747969425E+9
M1_nf5,125,125,3,1/10,-2/3,-1.787807964530782052652690874632954161487E+10,-4.998568986935027757314351862545915550697E+9,-1.787807179699154237213939037656956585501E+10,-4.998561016513213176754500342416377979643E+9,-1.787807957766831534725023918310561830718E+10,-4.998568908415254426746911666778900629967E+9
M1_nf5,125,125,3,1/5,-2/3,-1.350141588505926050234294079395601462189E+10,-1.246588751197078359843652269601400781313E+9,-1.350116849680487187939759696133239186046E+10,-1.246274955721385547939366158458279958486E+9,-1.350140791037888540075126440126521590658E+10,-1.246576459041632651124599550673036076874E+9
M1_nf5,125,125,3,3/10,-2/3,-1.103021801795825177971283332176760295104E+10,4.341566260205256599793047546667280928208E+8,-1.102897758484254135697050923924184853131E+10,4.369414771461343660848580466214107309237E+8,-1.103014435188101669244801822985587224949E+10,4.344021098479678774661861394590609950553E+8
M1_nf5,125,125,3,1/1000,-1/3,-1.458027180135848782462357331678294701636E+10,-5.631618987717283800075005771629219748907E+10,-1.458027180135848783760634520880202564024E+10,-5.631618987717283793247510564770713429758E+10,-1.458027180135848782462359026393064520530E+10,-5.631618987717283800074998879103870736087E+10
M1_nf5,125,125,3,1/500,-1/3,-2.175181748088109838547631666690977382298E+10,-4.499719422394951450099735568297349085290E+10,-2.175181748088109855775617572904848286579E+10,-4.499719422394951094436983841860208687449E+10,-2.175181748088109838547793448194890991933E+10,-4.499719422394951450098296301056758876920E+10
M1_nf5,125,125,3,1/200,-1/3,-2.629605125888892274721863899348947287549E+10,-3.186885033850144327815284890411041036239E+10,-2.629605125888883792736585540367633103490E+10,-3.186885033850080457780818186109507505425E+10,-2.629605125888892274634171339018525185796E+10,-3.186885033850144326193243274623304263517E+10
M1_nf5,125,125,3,1/100,-1/3,-2.667857827837380183257673217894271308613E+10,-2.332654465388253329597390370973921640297E+10,-2.667857827836560360322693355348652931773E+10,-2.332654465385118614730313905369406459841E+10,-2.667857827837380129757888774491774500517E+10,-2.332654465388253009663879518523254102372E+10
M1_nf5,125,125,3,1/50,-1/3,-2.501684344924435214594291501648484673031E+10,-1.598335669919184496726815037100353820580E+10,-2.501684344868556720985275650127950149964E+10,-1.598335669770785716606579480735491269244E+10,-2.501684344924419298448307724655980004259E+10,-1.598335669919123486202051658725809815206E+10
M1_nf5,125,125,3,1/20,-1/3,-2.059737679832204286903205556110533756342E+10,-8.128425961490040987809206569560977401706E+9,-2.059737668845671430055510415105511981261E+10,-8.128425734670072458820695997224834894902E+9,-2.059737679812839244792687258039912192616E+10,-8.128425960897874703360148686377896583860E+9
M1_nf5,125,125,3,1/10,-1/3,-1.628815669721317920362003779980004812436E+10,-3.606965899018821273508798544036459923278E+9,-1.628815199118198537658498516741789923779E+10,-3.606956313381374377361750741078594825823E+9,-1.628815666760656256314565451270863831639E+10,-3.606965796756336845877800095501192171822E+9
M1_nf5,125,125,3,1/5,-1/3,-1.178642965047160042839113146566763522747E+10,-3.372701751635129061688957414099183504880E+8,-1.178629363172626196266413205537268799117E+10,-3.368782261606252666116445660794058696674E+8,-1.178642785889437582152050946075683375965E+10,-3.372528714317499655358405757051757792869E+8
M1_nf5,125,125,3,3/10,-1/3,-9.270575294484530032149119741587058893254E+9,9.726198019023600919181664035524095838733E+8,-9.270088615119283628644829901435524345882E+9,9.761608935695895877750751006457319159437E+8,-9.270613245084976936049731791867490200457E+9,9.729797064398545054747629691766214000005E+8
M1_nf5,125,125,3,1/1000,0,-1.532989208080340598270945261645556550746E+10,-5.530803649191363105700443318950250095658E+10,-1.532989208080340600058317388772148917255E+10,-5.530803649191363098704333912397937588706E+10,-1.532989208080340598270947361901924598332E+10,-5.530803649191363105700436341152147263208E+10
M1_nf5,125,125,3,1/500,0,-2.220283968355630962422759742522035759380E+10,-4.409057090539684862647254193546008751538E+10,-2.220283968355631006486419675441579458338E+10,-4.409057090539684496944253831813967222906E+10,-2.220283968355630962423007742587623732229E+10,-4.409057090539684862645796069204255482841E+10
M1_nf5,125,125,3,1/200,0,-2.642106044363025859275000344479731985714E+10,-3.109646235155214515633051114648260221010E+10,-2.642106044363022611737170973388091952572E+10,-3.109646235155148436746568494376512165602E+10,-2.642106044363025859286439602563370794588E+10,-3.109646235155214513988231389847267538997E+10
M1_nf5,125,125,3,1/100,0,-2.660885567700795147912037021512367699609E+10,-2.265576687514469000136485527480557784172E+10,-2.660885567700252578708734828707904425418E+10,-2.265576687511204651051619910350838017301E+10,-2.660885567700795114106511581729213515209E+10,-2.265576687514468675532268393539215225000E+10
M1_nf5,125,125,3,1/50,0,-2.479681123902419464038335975382140939593E+10,-1.541442264470023458651886055494106490828E+10,-2.479681123860922182605099528894686540207E+10,-1.541442264314078561945651704634016888503E+10,-2.479681123902407266861057526065608112180E+10,-1.541442264469961549009673951341631492928E+10
M1_nf5,125,125,3,1/20,0,-2.024529483793314517115692667364339751087E+10,-7.695766934617699312946627611180953148281E+9,-2.024529475358250595291996605552800784669E+10,-7.695766691792991174105170814059190184899E+9,-2.024529483777271770500177469561546364167E+10,-7.695766934017747150123203457606653070043E+9
M1_nf5,125,125,3,1/10,0,-1.588306052785498344840963002117659272057E+10,-3.282722021635305631408749546350653170249E+9,-1.588305705161999830542888072248652182920E+10,-3.282711528667841166599344487830305632238E+9,-1.588306050284560676820892960785864749943E+10,-3.282721918492601081992402705352034615630E+9
M1_nf5,125,125,3,1/5,0,-1.136094269719037859643632645275224938714E+10,-1.403096104932956733989433201515172805168E+8,-1.136086278699340582039368633650516194096E+10,-1.398671904430880850556903027392086989485E+8,-1.136094124650863203314717223506806877355E+10,-1.402923377658018479735275895865286181546E+8
M1_nf5,125,125,3,3/10,0,-8.844297839455458666231198305001946488922E+9,1.069538108803754266266642963048346117010E+9,-8.844311547894053633950409792142473401101E+9,1.073600648093769155636389173461247173094E+9,-8.844334335030371576526317035445227359355E+9,1.069894255727525075128106117515642855643E+9
M1_nf5,125,125,3,1/1000,1/3,-1.458027180135848782462357331678294701636E+10,-5.631618987717283800075005771629219748907E+10,-1.458027180135848783760634520880202564024E+10,-5.631618987717283793247510564770713429758E+10,-1.458027180135848782462359026393064520530E+10,-5.631618987717283800074998879103870736087E+10
M1_nf5,125,125,3,1/500,1/3,-2.175181748088109838547631666690977382298E+10,-4.499719422394951450099735568297349085290E+10,-2.175181748088109855775617572904848286579E+10,-4.499719422394951094436983841860208687449E+10,-2.175181748088109838547793448194890991933E+10,-4.499719422394951450098296301056758876920E+10
M1_nf5,125,125,3,1/200,1/3,-2.629605125888892274721863899348947287549E+10,-3.186885033850144327815284890411041036239E+10,-2.629605125888883792736585540367633103490E+10,-3.186885033850080457780818186109507505425E+10,-2.629605125888892274634171339018525185796E+10,-3.186885033850144326193243274623304263517E+10
M1_nf5,125,125,3,1/100,1/3,-2.667857827837380183257673217894271308613E+10,-2.332654465388253329597390370973921640297E+10,-2.667857827836560360322693355348652931773E+10,-2.332654465385118614730313905369406459841E+10,-2.667857827837380129757888774491774500517E+10,-2.332654465388253009663879518523254102372E+10
M1_nf5,125,125,3,1/50,1/3,-2.501684344924435214594291501648484673031E+10,-1.598335669919184496726815037100353820580E+10,-2.501684344868556720985275650127950149964E+10,-1.598335669770785716606579480735491269244E+10,-2.501684344924419298448307724655980004259E+10,-1.598335669919123486202051658725809815206E+10
M1_nf5,125,125,3,1/20,1/3,-2.059737679832204286903205556110533756342E+10,-8.128425961490040987809206569560977401706E+9,-2.059737668845671430055510415105511981261E+10,-8.128425734670072458820695997224834894902E+9,-2.059737679812839244792687258039912192616E+10,-8.128425960897874703360148686377896583860E+9
M1_nf5,125,125,3,1/10,1/3,-1.628815669721317920362003779980004812436E+10,-3.606965899018821273508798544036459923278E+9,-1.628815199118198537658498516741789923779E+10,-3.606956313381374377361750741078594825823E+9,-1.628815666760656256314565451270863831639E+10,-3.606965796756336845877800095501192171822E+9
M1_nf5,125,125,3,1/5,1/3,-1.178642965047160042839113146566763522747E+10,-3.372701751635129061688957414099183504880E+8,-1.178629363172626196266413205537268799117E+10,-3.368782261606252666116445660794058696674E+8,-1.178642785889437582152050946075683375965E+10,-3.372528714317499655358405757051757792869E+8
M1_nf5,125,125,3,3/10,1/3,-9.270575294484530032149119741587058893254E+9,9.726198019023600919181664035524095838733E+8,-9.270088615119283628644829901435524345882E+9,9.761608935695895877750751006457319159437E+8,-9.270613245084976936049731791867490200457E+9,9.729797064398545054747629691766214000005E+8
M1_nf5,125,125,3,1/1000,2/3,-1.131260385035917753964901842081457786383E+10,-6.042503422488952127757820874177618910007E+10,-1.131260385035917753479588449905196733577E+10,-6.042503422488952121387536777981039790035E+10,-1.131260385035917753964901698236070333434E+10,-6.042503422488952127757814520640054168489E+10
M1_nf5,125,125,3,1/500,2/3,-1.971357166530341531083927751255917004232E+10,-4.870089772546077275423922491181287037481E+10,-1.971357166530341451928119212760105330645E+10,-4.870089772546076946151542031845359232418E+10,-1.971357166530341531083689732684060890398E+10,-4.870089772546077275422609511935739424969E+10
M1_nf5,125,125,3,1/200,2/3,-2.560878980682705174326121576924002675105E+10,-3.503694014027912909871452350284764679602E+10,-2.560878980682678419862206099617158895281E+10,-3.503694014027854556286192734564094090662E+10,-2.560878980682705173759247086083099838595E+10,-3.503694014027912908418527610473710953255E+10
M1_nf5,125,125,3,1/100,2/3,-2.680616669762671116924511179836582036670E+10,-2.608929991972552658677660057802547795261E+10,-2.680616669760913417930007392310873757556E+10,-2.608929991969726161471192751939416531728E+10,-2.680616669762670963752249932597932649132E+10,-2.608929991972552377472860367447424778596E+10
M1_nf5,125,125,3,1/50,2/3,-2.578183943774047685635920616712117655384E+10,-1.834018672610159933583483730049868033709E+10,-2.578183943671688784430479410988743191628E+10,-1.834018672478622120882997834149180100773E+10,-2.578183943774011621485127586858962523737E+10,-1.834018672610107670445037140192907967656E+10
M1_nf5,125,125,3,1/20,2/3,-2.193847199109166432006858498448897978085E+10,-9.944275533902160260181880710179194359585E+9,-2.193847180659399741716315950449930475337E+10,-9.944275339068871006058517187070797253918E+9,-2.193847199068652354832662209020885420491E+10,-9.944275533420066063494628395454747969425E+9
M1_nf5,125,125,3,1/10,2/3,-1.787807964530782052652690874632954161487E+10,-4.998568986935027757314351862545915550697E+9,-1.787807179699154237213939037656956585501E+10,-4.998561016513213176754500342416377979643E+9,-1.787807957766831534725023918310561830718E+10,-4.998568908415254426746911666778900629967E+9
M1_nf5,125,125,3,1/5,2/3,-1.350141588505926050234294079395601462189E+10,-1.246588751197078359843652269601400781313E+9,-1.350116849680487187939759696133239186046E+10,-1.246274955721385547939366158458279958486E+9,-1.350140791037888540075126440126521590658E+10,-1.246576459041632651124599550673036076874E+9
M1_nf5,125,125,3,3/10,2/3,-1.103021801795825177971283332176760295104E+10,4.341566260205256599793047546667280928208E+8,-1.102897758484254135697050923924184853131E+10,4.369414771461343660848580466214107309237E+8,-1.103014435188101669244801822985587224949E+10,4.344021098479678774661861394590609950553E+8
M1_nf5,125,250,3,1/1000,-2/3,-2.799756316067679593988025861865799176504E+10,-5.602060470772148794280953781474376113380E+10,-2.799756316067679591687659483508745246095E+10,-5.602060470772148788130276647736580822095E+10,-2.799756316067679593988023903388804102737E+10,-5.602060470772148794280947631969908879321E+10
M1_nf5,125,250,3,1/500,-2/3,-3.494051663603204871816626155917998016832E+10,-4.429645661146682596971098937690897690201E+10,-3.494051663603204687161850193146370253319E+10,-4.429645661146682281753603250208226991282E+10,-3.494051663603204871815966249349523747554E+10,-4.429645661146682596969838191054682625281E+10
M1_nf5,125,250,3,1/200,-2/3,-3.890860323946226002030286716213944994199E+10,-3.063241784717393798115886772566927683799E+10,-3.890860323946176932423681352178680088019E+10,-3.063241784717338875965929651619277783560E+10,-3.890860323946226000905698261171709321450E+10,-3.063241784717393796742664126180125468249E+10
M1_nf5,125,250,3,1/100,-2/3,-3.864893877415224039864769208361200104232E+10,-2.168448768222360895220263250128362833657E+10,-3.864893877412204717709175109338485332029E+10,-2.168448768219754025177289427767569223335E+10,-3.864893877415223760572331868570134916476E+10,-2.168448768222360634420531356954350084366E+10
M1_nf5,125,250,3,1/50,-2/3,-3.617009028419674582275871254952994402858E+10,-1.393421441404887197585713711239748447824E+10,-3.617009028247216571040297154649621886382E+10,-1.393421441287409442486109089941719144619E+10,-3.617009028419610489270586684473813585509E+10,-1.393421441404840159508904471426894317985E+10
M1_nf5,125,250,3,1/20,-2/3,-3.041925036938835926888657750001140409773E+10,-5.530169368539971634858467240895844243299E+9,-3.041925004789535198175676161473276329078E+10,-5.530169208100112517506494445387872466662E+9,-3.041925036864089496043200880280297258609E+10,-5.530169368137751570929117961992786276021E+9
M1_nf5,125,250,3,1/10,-2/3,-2.495744364140695086518803043450396502743E+10,-5.552213116884208648126084354047605319091E+8,-2.495742864219496987662404201717865673723E+10,-5.552155579165734950604815719129004941184E+8,-2.495744350230084564426121477605057930964E+10,-5.552212537510304881896806224170611509407E+8
M1_nf5,125,250,3,1/5,-2/3,-1.929874638050593470539630221684280861620E+10,3.316828319207855282915232174710982633342E+9,-1.929813813271660519564394827919157077298E+10,3.316996154858599748768149476291667795691E+9,-1.929872398245876875209735034885305010308E+10,3.316835199863745084828501611012079261404E+9
M1_nf5,125,250,3,3/10,-2/3,-1.621718856406888737996607260535702802556E+10,5.209604087034101125503698983334236107801E+9,-1.621239292847571263377581567904458502168E+10,5.210642777375947572065580451432842623801E+9,-1.621679521963258156749103083691039812531E+10,5.209704343346704336728656187016386150576E+9
M1_nf5,125,250,3,1/1000,-1/3,-3.077089319118406882371807457096422540575E+10,-5.191176113232529092759206828790221242745E+10,-3.077089319118406881855908884308512619889E+10,-5.191176113232529086123198702333946209776E+10,-3.077089319118406882371807337560429599649E+10,-5.191176113232529092759200088865529131453E+10
M1_nf5,125,250,3,1/500,-1/3,-3.648442367616064403995214257474213086001E+10,-4.059275619924344570889558248272269447362E+10,-3.648442367616064315780375160757008033660E+10,-4.059275619924344227482008967012315882637E+10,-3.648442367616064403994954248477913727444E+10,-4.059275619924344570888158046908105454358E+10
M1_nf5,125,250,3,1/200,-1/3,-3.910151993136721819082341666119851585656E+10,-2.746434735370505954334412427830606608345E+10,-3.910151993136691035661144222693120334369E+10,-2.746434735370445076342803576280607121767E+10,-3.910151993136721818437083910586201768282E+10,-2.746434735370505952771981765194643686957E+10
M1_nf5,125,250,3,1/100,-1/3,-3.802698422066485642203519708459662879179E+10,-1.892180965332418956124990253972535921177E+10,-3.802698422064405073369345707635316969409E+10,-1.892180965329475743447176697706500651237E+10,-3.802698422066485462621645215489497166335E+10,-1.892180965332418651452940736475695948036E+10
M1_nf5,125,250,3,1/50,-1/3,-3.491064266326420114154489102301201683131E+10,-1.157769339425958918684896825736406811043E+10,-3.491064266200498662590423656862656989622E+10,-1.157769339289819209961110787288241208447E+10,-3.491064266326376178905248750398607070835E+10,-1.157769339425901816177282204660809627589E+10
M1_nf5,125,250,3,1/20,-1/3,-2.858310497191105667661965890757455594383E+10,-3.716253690588574610902293763949989360178E+9,-2.858310472518760286543908385288578930393E+10,-3.716253493748186077137994744999733156123E+9,-2.858310497137523163998978789520534359315E+10,-3.716253690056155852681449832223774287159E+9
M1_nf5,125,250,3,1/10,-1/3,-2.287033151195262938701036572492235241990E+10,8.286088488548745939036984405147442590207E+8,-2.287031966383621319524786802875797477632E+10,8.286165042208286996325775438129891994896E+8,-2.287033141091765507303252600573769321607E+10,8.286089357151442468603747128477075605320E+8
M1_nf5,125,250,3,1/5,-1/3,-1.707799561831859261728922318198003093309E+10,4.194443686132147060726396655764925501986E+9,-1.707749931137487187272071255349611220685E+10,4.194709027530442775738636681733347782782E+9,-1.707797941328789728332736406720790467724E+10,4.194456933893111084420618173375783123783E+9
M1_nf5,125,250,3,3/10,-1/3,-1.393741668171735861763410998657100271188E+10,5.674312646863113632041213689781909657061E+9,-1.393338145434749782871132547360697463880E+10,5.676348667382448338107748468012401101635E+9,-1.393713521347000888495148477970736649879E+10,5.674563419956386733071551936926441018531E+9
M1_nf5,125,250,3,1/1000,0,-3.139663228405951957092445993909752533445E+10,-5.090360800450606132320521623552599667592E+10,-3.139663228405951957065561509305420162172E+10,-5.090360800450606125494053980161347315455E+10,-3.139663228405951957092446279909508850107E+10,-5.090360800450606132320514801048082409119E+10
M1_nf5,125,250,3,1/500,0,-3.681156456503070559625581498063669114522E+10,-3.968613391045044987231618083751227521102E+10,-3.681156456503070498241242043498288934724E+10,-3.968613391045044632385720380790962722119E+10,-3.681156456503070559625407706131707147675E+10,-3.968613391045044987230199714662877808420E+10
M1_nf5,125,250,3,1/200,0,-3.910264691166127284602824150688803449242E+10,-2.669196580274323168350734259124723150783E+10,-3.910264691166101734365796296986915001945E+10,-2.669196580274259740175037290761061305282E+10,-3.910264691166127284056695928810377001906E+10,-2.669196580274323166766577256941491084347E+10
M1_nf5,125,250,3,1/100,0,-3.783337623409617568495658379466311232974E+10,-1.825105761838684923876889182000103226655E+10,-3.783337623407814172542841888537373277491E+10,-1.825105761835590231930480717654553490343E+10,-3.783337623409617408607457988253344601105E+10,-1.825105761838684614803261726262092660861E+10
M1_nf5,125,250,3,1/50,0,-3.456671234652539924889991732310153458270E+10,-1.100886231258977124101558519511368228168E+10,-3.456671234540994510968910617997017798331E+10,-1.100886231113893267085205312858422966975E+10,-3.456671234652499708459718145126490358353E+10,-1.100886231258919191245709186392403191779E+10
M1_nf5,125,250,3,1/20,0,-2.810703593224885205434270777247976252964E+10,-3.284238142469343090642676149259777676733E+9,-2.810703571102745253704509998540303567976E+10,-3.284237926211919401437094206074915197794E+9,-2.810703593174624768743990417652942531748E+10,-3.284238141930174148162223593679068463285E+9
M1_nf5,125,250,3,1/10,0,-2.234093159628896397511597684054257254514E+10,1.150280102503301919538731627737291062458E+9,-2.234092097715967373738388949362481877133E+10,1.150288883399833867897473937779142138099E+9,-2.234093149985064424396776304674235049517E+10,1.150280189991152627250224100629228812485E+9
M1_nf5,125,250,3,1/5,0,-1.652695536185259796666216554865445108208E+10,4.381124632676323727413939253379377083518E+9,-1.652651511156318548555725416580428548978E+10,4.381454374369554084280370990843731961106E+9,-1.652693949756715381517052048030614734265E+10,4.381137797675875505094270047792614139722E+9
M1_nf5,125,250,3,3/10,0,-1.338356445461911198723935652078574141123E+10,5.748064412315610572305293795322403251611E+9,-1.338002902179244565876546064440595533523E+10,5.750780371653993305346390704681082229055E+9,-1.338328152748015138087709558851219411273E+10,5.748310666609103114532416939789092432109E+9
M1_nf5,125,250,3,1/1000,1/3,-3.077089319118406882371807457096422540575E+10,-5.191176113232529092759206828790221242745E+10,-3.077089319118406881855908884308512619889E+10,-5.191176113232529086123198702333946209776E+10,-3.077089319118406882371807337560429599649E+10,-5.191176113232529092759200088865529131453E+10
M1_nf5,125,250,3,1/500,1/3,-3.648442367616064403995214257474213086001E+10,-4.059275619924344570889558248272269447362E+10,-3.648442367616064315780375160757008033660E+10,-4.059275619924344227482008967012315882637E+10,-3.648442367616064403994954248477913727444E+10,-4.059275619924344570888158046908105454358E+10
M1_nf5,125,250,3,1/200,1/3,-3.910151993136721819082341666119851585656E+10,-2.746434735370505954334412427830606608345E+10,-3.910151993136691035661144222693120334369E+10,-2.746434735370445076342803576280607121767E+10,-3.910151993136721818437083910586201768282E+10,-2.746434735370505952771981765194643686957E+10
M1_nf5,125,250,3,1/100,1/3,-3.802698422066485642203519708459662879179E+10,-1.892180965332418956124990253972535921177E+10,-3.802698422064405073369345707635316969409E+10,-1.892180965329475743447176697706500651237E+10,-3.802698422066485462621645215489497166335E+10,-1.892180965332418651452940736475695948036E+10
M1_nf5,125,250,3,1/50,1/3,-3.491064266326420114154489102301201683131E+10,-1.157769339425958918684896825736406811043E+10,-3.491064266200498662590423656862656989622E+10,-1.157769339289819209961110787288241208447E+10,-3.491064266326376178905248750398607070835E+10,-1.157769339425901816177282204660809627589E+10
M1_nf5,125,250,3,1/20,1/3,-2.858310497191105667661965890757455594383E+10,-3.716253690588574610902293763949989360178E+9,-2.858310472518760286543908385288578930393E+10,-3.716253493748186077137994744999733156123E+9,-2.858310497137523163998978789520534359315E+10,-3.716253690056155852681449832223774287159E+9
M1_nf5,125,250,3,1/10,1/3,-2.287033151195262938701036572492235241990E+10,8.286088488548745939036984405147442590207E+8,-2.287031966383621319524786802875797477632E+10,8.286165042208286996325775438129891994896E+8,-2.287033141091765507303252600573769321607E+10,8.286089357151442468603747128477075605320E+8
M1_nf5,125,250,3,1/5,1/3,-1.707799561831859261728922318198003093309E+10,4.194443686132147060726396655764925501986E+9,-1.707749931137487187272071255349611220685E+10,4.194709027530442775738636681733347782782E+9,-1.707797941328789728332736406720790467724E+10,4.194456933893111084420618173375783123783E+9
M1_nf5,125,250,3,3/10,1/3,-1.393741668171735861763410998657100271188E+10,5.674312646863113632041213689781909657061E+9,-1.393338145434749782871132547360697463880E+10,5.676348667382448338107748468012401101635E+9,-1.393713521347000888495148477970736649879E+10,5.674563419956386733071551936926441018531E+9
M1_nf5,125,250,3,1/1000,2/3,-2.799756316067679593988025861865799176504E+10,-5.602060470772148794280953781474376113380E+10,-2.799756316067679591687659483508745246095E+10,-5.602060470772148788130276647736580822095E+10,-2.799756316067679593988023903388804102737E+10,-5.602060470772148794280947631969908879321E+10
M1_nf5,125,250,3,1/500,2/3,-3.494051663603204871816626155917998016832E+10,-4.429645661146682596971098937690897690201E+10,-3.494051663603204687161850193146370253319E+10,-4.429645661146682281753603250208226991282E+10,-3.494051663603204871815966249349523747554E+10,-4.429645661146682596969838191054682625281E+10
M1_nf5,125,250,3,1/200,2/3,-3.890860323946226002030286716213944994199E+10,-3.063241784717393798115886772566927683799E+10,-3.890860323946176932423681352178680088019E+10,-3.063241784717338875965929651619277783560E+10,-3.890860323946226000905698261171709321450E+10,-3.063241784717393796742664126180125468249E+10
M1_nf5,125,250,3,1/100,2/3,-3.864893877415224039864769208361200104232E+10,-2.168448768222360895220263250128362833657E+10,-3.864893877412204717709175109338485332029E+10,-2.168448768219754025177289427767569223335E+10,-3.864893877415223760572331868570134916476E+10,-2.168448768222360634420531356954350084366E+10
M1_nf5,125,250,3,1/50,2/3,-3.617009028419674582275871254952994402858E+10,-1.393421441404887197585713711239748447824E+10,-3.617009028247216571040297154649621886382E+10,-1.393421441287409442486109089941719144619E+10,-3.617009028419610489270586684473813585509E+10,-1.393421441404840159508904471426894317985E+10
M1_nf5,125,250,3,1/20,2/3,-3.041925036938835926888657750001140409773E+10,-5.530169368539971634858467240895844243299E+9,-3.041925004789535198175676161473276329078E+10,-5.530169208100112517506494445387872466662E+9,-3.041925036864089496043200880280297258609E+10,-5.530169368137751570929117961992786276021E+9
M1_nf5,125,250,3,1/10,2/3,-2.495744364140695086518803043450396502743E+10,-5.552213116884208648126084354047605319091E+8,-2.495742864219496987662404201717865673723E+10,-5.552155579165734950604815719129004941184E+8,-2.495744350230084564426121477605057930964E+10,-5.552212537510304881896806224170611509407E+8
M1_nf5,125,250,3,1/5,2/3,-1.929874638050593470539630221684280861620E+10,3.316828319207855282915232174710982633342E+9,-1.929813813271660519564394827919157077298E+10,3.316996154858599748768149476291667795691E+9,-1.929872398245876875209735034885305010308E+10,3.316835199863745084828501611012079261404E+9
M1_nf5,125,250,3,3/10,2/3,-1.621718856406888737996607260535702802556E+10,5.209604087034101125503698983334236107801E+9,-1.621239292847571263377581567904458502168E+10,5.210642777375947572065580451432842623801E+9,-1.621679521963258156749103083691039812531E+10,5.209704343346704336728656187016386150576E+9
M1_nf5,150,75,4,1/1000,-2/3,4.424642648687693198743454952848542292118E+8,-1.657636264658043183472656114417625101496E+11,4.424642648687692931240054873454047927927E+8,-1.657636264658043181782705233533106799552E+11,4.424642648687693198743091289249876688462E+8,-1.657636264658043183472654435272345681565E+11
M1_nf5,150,75,4,1/500,-2/3,-2.230945346794170422189697876864246794105E+10,-1.354433868787531882445923423159722856102E+11,-2.230945346794170457235980920167985454267E+10,-1.354433868787531794590231857657774873947E+11,-2.230945346794170422190059627224745608543E+10,-1.354433868787531882445574721363239080580E+11
M1_nf5,150,75,4,1/200,-2/3,-3.946214604013143856147190825574723667310E+10,-1.000587139709363565840705949879172367060E+11,-3.946214604013128447432986671225344669001E+10,-1.000587139709347830036311170437031945646E+11,-3.946214604013143856049960944196952886966E+10,-1.000587139709363565451371407502576880541E+11
M1_nf5,150,75,4,1/100,-2/3,-4.439872654172955582667161457137778005938E+10,-7.684697104273059264721331784358516022735E+10,-4.439872654171578005564144441274864368196E+10,-7.684697104265348164961445438253830203293E+10,-4.439872654172955508846369301053708741755E+10,-7.684697104273058503829585238434753261999E+10
M1_nf5,150,75,4,1/50,-2/3,-4.391227996233003834676304156005720339418E+10,-5.670543011492584576581423926638956281991E+10,-4.391227996151231069859756993539050138690E+10,-5.670543011127665402638384551692420830310E+10,-4.391227996232984970714175200474207079413E+10,-5.670543011492441179497093561961953137959E+10
M1_nf5,150,75,4,1/20,-2/3,-3.727407081517174889254100994629951023129E+10,-3.482443874854551668161941898204010791108E+10,-3.727407071304254544257708041940911825227E+10,-3.482443818809720961439156733476520030934E+10,-3.727407081507661654237248011488525144610E+10,-3.482443874718270403815385363128498542985E+10
M1_nf5,150,75,4,1/10,-2/3,-2.950843425750508909474016939504334243522E+10,-2.191726635033842366838769640946931526135E+10,-2.950843422056084682068388754730302982353E+10,-2.191724232776166814151488003717463513284E+10,-2.950843428836730089716640228116485176077E+10,-2.191726611973900930246494852699152291926E+10
M1_nf5,150,75,4,1/5,-2/3,-2.088637740862477607438130072136614877699E+10,-1.224031486455072455895597652041100827018E+10,-2.088679555540905893707901589141490240860E+10,-1.223929747317657356610241312769989777367E+10,-2.088639976355719020654445488825367487262E+10,-1.224027658211712368530482842027508906168E+10
M1_nf5,150,75,4,3/10,-2/3,-1.581274009985205843038927851989972042241E+10,-8.153538207992068734909998568923960473635E+9,-1.582017702426596288182032500300411412354E+10,-8.144031113850331260388497929062847933787E+9,-1.581352290009374762739124446666676669378E+10,-8.152743354444999175503574377611270102849E+9
M1_nf5,150,75,4,1/1000,-1/3,-8.314745224021554851082336276211817245090E+9,-1.551410750568268521917392704572978631509E+11,-8.314745224021554924044035606358951394518E+9,-1.551410750568268520119525898987284092783E+11,-8.314745224021554851082420478575436296556E+9,-1.551410750568268521917390900303008452548E+11
M1_nf5,150,75,4,1/500,-1/3,-2.801104483438445292164690850778934864504E+10,-1.258579903920321341760805942332338612122E+11,-2.801104483438445577111693035265899151622E+10,-1.258579903920321247733509457057351970380E+11,-2.801104483438445292166094292273773668882E+10,-1.258579903920321341760428201999908541989E+11
M1_nf5,150,75,4,1/200,-1/3,-4.182643978709808732693526129667195014786E+10,-9.184444904662239001496298630417165090494E+10,-4.182643978709840752847397935569382090319E+10,-9.184444904662068947971784289727248569010E+10,-4.182643978709808733847792495523255689903E+10,-9.184444904662238997220234464788182057312E+10
M1_nf5,150,75,4,1/100,-1/3,-4.476870434731586778151979514054355293826E+10,-6.967022141709106523031666813896839503329E+10,-4.476870434732646055307589211061786949775E+10,-6.967022141700697699985579682161095196107E+10,-4.476870434731586965261244405286052020327E+10,-6.967022141709105675851657405197517947444E+10
M1_nf5,150,75,4,1/50,-1/3,-4.274220646556122068391954042317967377519E+10,-5.056728449037074618322187623157505138157E+10,-4.274220646595266139045746897086446568230E+10,-5.056728448634837928390856577322165543685E+10,-4.274220646556156112299585687159081699755E+10,-5.056728449036912120201012868232623732645E+10
M1_nf5,150,75,4,1/20,-1/3,-3.475066768742548769661673705714922321074E+10,-3.006724375443383882887671068078860024513E+10,-3.475066777987627092040358899574088083581E+10,-3.006724312641574844062300554728799182137E+10,-3.475066768788908351194013785449915421645E+10,-3.006724375283956543197123387064540920781E+10
M1_nf5,150,75,4,1/10,-1/3,-2.644126917649196688776586850025324688377E+10,-1.823190037593058021652451429196711140377E+10,-2.644127735394076510178705279682193443226E+10,-1.823187314437629183432561003899126891973E+10,-2.644126930858571344170673824320798563571E+10,-1.823190009751363410518501339415927105667E+10
M1_nf5,150,75,4,1/5,-1/3,-1.759908867599199040714173937856578621958E+10,-9.730999481298892238085547745196700177047E+9,-1.759979971177661959852213166810059627510E+10,-9.729843854224472504370482825035042785519E+9,-1.759912771133632474873327538521252475227E+10,-9.730951773875927859949218955611109673328E+9
M1_nf5,150,75,4,3/10,-1/3,-1.248125272589275403215672718567281361114E+10,-6.489764887330002687942294579311038395914E+9,-1.249069340065979017635263558671885112405E+10,-6.479078635813095206287968660605919451532E+9,-1.248234117456397568570952608760219606089E+10,-6.488768350392892987578923705028210694142E+9
M1_nf5,150,75,4,1/1000,0,-1.033687516406027733250145931371071538588E+10,-1.525341624024412006342001801194923160757E+11,-1.033687516406027741819347647837083529003E+10,-1.525341624024412004505545550310459345411E+11,-1.033687516406027733250155384966298860188E+10,-1.525341624024412006341999975807751857507E+11
M1_nf5,150,75,4,1/500,0,-2.929174414342068415747951600683057327528E+10,-1.235109928602365402368757983663076004242E+11,-2.929174414342068770691962471338198062220E+10,-1.235109928602365306064008533241333861537E+11,-2.929174414342068415749574354181352146266E+10,-1.235109928602365402368375598347327128246E+11
M1_nf5,150,75,4,1/200,0,-4.230292237718745855093673146063410914450E+10,-8.984108102644911910216794249764902462667E+10,-4.230292237718791578359011558214516511301E+10,-8.984108102644736917000951673832191414312E+10,-4.230292237718745856499223158627476170316E+10,-8.984108102644911905885202162632013812340E+10
M1_nf5,150,75,4,1/100,0,-4.476964702325860145286675574601346444989E+10,-6.792692932490935831292041358872454743852E+10,-4.476964702327647906287908114423634008599E+10,-6.792692932482240903252510356484237298839E+10,-4.476964702325860382107893328116450551570E+10,-6.792692932490934972868018014269846428120E+10
M1_nf5,150,75,4,1/50,0,-4.238131251003611677043789397254218487484E+10,-4.908452750508679309373936778998465132730E+10,-4.238131251080726177876973538235716328643E+10,-4.908452750090053248826801602662719853353E+10,-4.238131251003655043891452976021465893957E+10,-4.908452750508514692325904466980060183293E+10
M1_nf5,150,75,4,1/20,0,-3.408197196123793723718743625921770092510E+10,-2.893205672793689989693185896665566423804E+10,-3.408197212168323672304313764188145119229E+10,-2.893205606609916683238752236578126883799E+10,-3.408197196178323376282071761096954316556E+10,-2.893205672632551489160020612093383989620E+10
M1_nf5,150,75,4,1/10,0,-2.565948948810529524286333680912013227880E+10,-1.736962938112733860624193257011969452307E+10,-2.565950097773027389696374819082826313505E+10,-1.736960028513731644325335154617228573166E+10,-2.565948963105337665742279229598141377333E+10,-1.736962910120722915599250549778520787040E+10
M1_nf5,150,75,4,1/5,0,-1.678718911956346343898494433356226609706E+10,-9.175969254204894947698018330262245811020E+9,-1.678805366926177788709444242658911128175E+10,-9.174713927796584876440109597358732504293E+9,-1.678722878598335882984161680889855654979E+10,-9.175921847649802819817473439935120061019E+9
M1_nf5,150,75,4,3/10,0,-1.167989593095640243600264243450665582614E+10,-6.159322839858669026783223900025664763911E+9,-1.169072391556734820872912465895348583625E+10,-6.147642249242505259372935969478612230136E+9,-1.168097459298431266263520447356385086927E+10,-6.158342914201630946665460718783981944459E+9
M1_nf5,150,75,4,1/1000,1/3,-8.314745224021554851082336276211817245090E+9,-1.551410750568268521917392704572978631509E+11,-8.314745224021554924044035606358951394518E+9,-1.551410750568268520119525898987284092783E+11,-8.314745224021554851082420478575436296556E+9,-1.551410750568268521917390900303008452548E+11
M1_nf5,150,75,4,1/500,1/3,-2.801104483438445292164690850778934864504E+10,-1.258579903920321341760805942332338612122E+11,-2.801104483438445577111693035265899151622E+10,-1.258579903920321247733509457057351970380E+11,-2.801104483438445292166094292273773668882E+10,-1.258579903920321341760428201999908541989E+11
M1_nf5,150,75,4,1/200,1/3,-4.182643978709808732693526129667195014786E+10,-9.184444904662239001496298630417165090494E+10,-4.182643978709840752847397935569382090319E+10,-9.184444904662068947971784289727248569010E+10,-4.182643978709808733847792495523255689903E+10,-9.184444904662238997220234464788182057312E+10
M1_nf5,150,75,4,1/100,1/3,-4.476870434731586778151979514054355293826E+10,-6.967022141709106523031666813896839503329E+10,-4.476870434732646055307589211061786949775E+10,-6.967022141700697699985579682161095196107E+10,-4.476870434731586965261244405286052020327E+10,-6.967022141709105675851657405197517947444E+10
M1_nf5,150,75,4,1/50,1/3,-4.274220646556122068391954042317967377519E+10,-5.056728449037074618322187623157505138157E+10,-4.274220646595266139045746897086446568230E+10,-5.056728448634837928390856577322165543685E+10,-4.274220646556156112299585687159081699755E+10,-5.056728449036912120201012868232623732645E+10
M1_nf5,150,75,4,1/20,1/3,-3.475066768742548769661673705714922321074E+10,-3.006724375443383882887671068078860024513E+10,-3.475066777987627092040358899574088083581E+10,-3.006724312641574844062300554728799182137E+10,-3.475066768788908351194013785449915421645E+10,-3.006724375283956543197123387064540920781E+10
M1_nf5,150,75,4,1/10,1/3,-2.644126917649196688776586850025324688377E+10,-1.823190037593058021652451429196711140377E+10,-2.644127735394076510178705279682193443226E+10,-1.823187314437629183432561003899126891973E+10,-2.644126930858571344170673824320798563571E+10,-1.823190009751363410518501339415927105667E+10
M1_nf5,150,75,4,1/5,1/3,-1.759908867599199040714173937856578621958E+10,-9.730999481298892238085547745196700177047E+9,-1.759979971177661959852213166810059627510E+10,-9.729843854224472504370482825035042785519E+9,-1.759912771133632474873327538521252475227E+10,-9.730951773875927859949218955611109673328E+9
M1_nf5,150,75,4,3/10,1/3,-1.248125272589275403215672718567281361114E+10,-6.489764887330002687942294579311038395914E+9,-1.249069340065979017635263558671885112405E+10,-6.479078635813095206287968660605919451532E+9,-1.248234117456397568570952608760219606089E+10,-6.488768350392892987578923705028210694142E+9
M1_nf5,150,75,4,1/1000,2/3,4.424642648687693198743454952848542292118E+8,-1.657636264658043183472656114417625101496E+11,4.424642648687692931240054873454047927927E+8,-1.657636264658043181782705233533106799552E+11,4.424642648687693198743091289249876688462E+8,-1.657636264658043183472654435272345681565E+11
M1_nf5,150,75,4,1/500,2/3,-2.230945346794170422189697876864246794105E+10,-1.354433868787531882445923423159722856102E+11,-2.230945346794170457235980920167985454267E+10,-1.354433868787531794590231857657774873947E+11,-2.230945346794170422190059627224745608543E+10,-1.354433868787531882445574721363239080580E+11
M1_nf5,150,75,4,1/200,2/3,-3.946214604013143856147190825574723667310E+10,-1.000587139709363565840705949879172367060E+11,-3.946214604013128447432986671225344669001E+10,-1.000587139709347830036311170437031945646E+11,-3.946214604013143856049960944196952886966E+10,-1.000587139709363565451371407502576880541E+11
M1_nf5,150,75,4,1/100,2/3,-4.439872654172955582667161457137778005938E+10,-7.684697104273059264721331784358516022735E+10,-4.439872654171578005564144441274864368196E+10,-7.684697104265348164961445438253830203293E+10,-4.439872654172955508846369301053708741755E+10,-7.684697104273058503829585238434753261999E+10
M1_nf5,150,75,4,1/50,2/3,-4.391227996233003834676304156005720339418E+10,-5.670543011492584576581423926638956281991E+10,-4.391227996151231069859756993539050138690E+10,-5.670543011127665402638384551692420830310E+10,-4.391227996232984970714175200474207079413E+10,-5.670543011492441179497093561961953137959E+10
M1_nf5,150,75,4,1/20,2/3,-3.727407081517174889254100994629951023129E+10,-3.482443874854551668161941898204010791108E+10,-3.727407071304254544257708041940911825227E+10,-3.482443818809720961439156733476520030934E+10,-3.727407081507661654237248011488525144610E+10,-3.482443874718270403815385363128498542985E+10
M1_nf5,150,75,4,1/10,2/3,-2.950843425750508909474016939504334243522E+10,-2.191726635033842366838769640946931526135E+10,-2.950843422056084682068388754730302982353E+10,-2.191724232776166814151488003717463513284E+10,-2.950843428836730089716640228116485176077E+10,-2.191726611973900930246494852699152291926E+10
M1_nf5,150,75,4,1/5,2/3,-2.088637740862477607438130072136614877699E+10,-1.224031486455072455895597652041100827018E+10,-2.088679555540905893707901589141490240860E+10,-1.223929747317657356610241312769989777367E+10,-2.088639976355719020654445488825367487262E+10,-1.224027658211712368530482842027508906168E+10
M1_nf5,150,75,4,3/10,2/3,-1.581274009985205843038927851989972042241E+10,-8.153538207992068734909998568923960473635E+9,-1.582017702426596288182032500300411412354E+10,-8.144031113850331260388497929062847933787E+9,-1.581352290009374762739124446666676669378E+10,-8.152743354444999175503574377611270102849E+9
M2_nf0,125,125,3,1/1000,-2/3,-8.883073162199038548142215527451116852668E+8,1.407934810818893279565777328627077229556E+9,-8.883073162199038297454646641988499691219E+8,1.407934810818893255456301032588154909013E+9,-8.883073162199038548142005116553210406949E+8,1.407934810818893279565757015673312044979E+9
M2_nf0,125,125,3,1/500,-2/3,-5.097837398949923407931347602384244323035E+8,1.284811462942618312031626081926944339796E+9,-5.097837398949912293350894932626806712912E+8,1.284811462942616908153483432244470694874E+9,-5.097837398949923407898117695819254372483E+8,1.284811462942618312027030297726893214719E+9
M2_nf0,125,125,3,1/200,-2/3,-9.280937724861496072206023560690420165928E+7,1.122134402688657627596673600969079859455E+9,-9.280937724847969528377698603264452727583E+7,1.122134402688359782074513521240690575070E+9,-9.280937724861495918945359595406988523474E+7,1.122134402688657621803097687009168555469E+9
M2_nf0,125,125,3,1/100,-2/3,1.595095074965472781534635825397933423878E+8,9.993402204793749153906805289352509440649E+8,1.595095074997291509856398412822139286218E+8,9.993402204624858575215167683641202777935E+8,1.595095074965471063038421235165508871648E+8,9.993402204793736683375913832626169908027E+8
M2_nf0,125,125,3,1/50,-2/3,3.574324330464278557277428414980123216010E+8,8.774782802020818556577641551631464807053E+8,3.574324329609216514318847607220076672200E+8,8.774782792601348213080746980399416200882E+8,3.574324330462661057720787727083669772787E+8,8.774782802018230774848824173617131676645E+8
M2_nf0,125,125,3,1/20,-2/3,5.352058059848453154835677498955443120019E+8,7.227607255789332017073460595929697533695E+8,5.352057144615976126429707883067742813444E+8,7.227605403047732329954007308293298277584E+8,5.352058055632160911782601691748490973966E+8,7.227607253062960826214467483425992210174E+8
M2_nf0,125,125,3,1/10,-2/3,6.035436521478486937902851099809747449742E+8,6.260020845820197241197460979408774149556E+8,6.035354041353818077579257113155936753447E+8,6.259923724916048751033907152489659239745E+8,6.035435227802149135999824917581757739709E+8,6.260020386572539391760517420656287849041E+8
M2_nf0,125,125,3,1/5,-2/3,5.932598414104088701194761298513758786899E+8,6.044035099340551623541779715641026175854E+8,5.926196818213956677256827617915277829370E+8,6.039185191810662367617363374415953586900E+8,5.932243213467040426114795852244625886650E+8,6.043980221465543697778600356230067687506E+8
M2_nf0,125,125,3,3/10,-2/3,5.011476564280397359745446941110060778897E+8,7.132604628054578717206036818509144471982E+8,4.931217973286054121002787631732666644977E+8,7.086829478507283970670017351056319922074E+8,5.002515028093439057598275047310982082697E+8,7.132177399149456233358114607929071571985E+8
M2_nf0,125,125,3,1/1000,-1/3,-7.538827295744246562217780348287515425238E+8,1.366183769200251384981056339893668631846E+9,-7.538827295744246467858301317261980108212E+8,1.366183769200251374730072651999174419579E+9,-7.538827295744246562217879233385748375577E+8,1.366183769200251384981062543699350255137E+9
M2_nf0,125,125,3,1/500,-1/3,-3.937814776790364695532917785250308237285E+8,1.243054774890429554816865968652758140769E+9,-3.937814776790361208921940956932262347003E+8,1.243054774890428977571443219233182958035E+9,-3.937814776790364695548884806486540779468E+8,1.243054774890429554818250111790094076486E+9
M2_nf0,125,125,3,1/200,-1/3,-1.181962907984079802930582293252271638514E+6,1.080346210238514296268724885411076560049E+9,-1.181962907968301255459135839469187983966E+6,1.080346210238398805537392528154943975608E+9,-1.181962907984080564625653610634808910507E+6,1.080346210238514297969072259401233251516E+9
M2_nf0,125,125,3,1/100,-1/3,2.325780692622986759944498552093108367336E+8,9.574644999077784120164341172792040097994E+8,2.325780692605823406802426703002687306353E+8,9.574644999016187603837458251930573860608E+8,2.325780692622987644446284814303392483998E+8,9.574644999077787674772446508562385004088E+8
M2_nf0,125,125,3,1/50,-1/3,4.113580890313039536899610656719447231851E+8,8.353449330523768380156505151111929359385E+8,4.113580887818352652142702248395724681258E+8,8.353449327370234100077471195005390899312E+8,4.113580890313900854665967323061518259120E+8,8.353449330524473178154176195868476090282E+8
M2_nf0,125,125,3,1/20,-1/3,5.586536202982992337640292346592880588176E+8,6.796250301715328195124984827303010945448E+8,5.586535275530404993383770732159475352376E+8,6.796249786661454055370167756041310606166E+8,5.586536205356155731105797834896135971521E+8,6.796250302369708633721666214858939906582E+8
M2_nf0,125,125,3,1/10,-1/3,5.851342682888113937287240228938033514544E+8,5.816832403245828844289714957546584990080E+8,5.851274724172590362355335643471718336227E+8,5.816811794480603935481865647030964766648E+8,5.851343443687250099472741011536556183300E+8,5.816832484723556910236773685921869188051E+8
M2_nf0,125,125,3,1/5,-1/3,4.707739217851178382101333975924032692426E+8,5.615010469565522277008256733406316435669E+8,4.703313591713959598526634055829963263192E+8,5.614470720247354307666237636937849648762E+8,4.707953328596033099052740056455548549729E+8,5.615006730334582148556779297964001081510E+8
M2_nf0,125,125,3,3/10,-1/3,2.676176574155013047852110278409954996496E+8,6.677251105465836518354593071098148583508E+8,2.628847609257595201765791388090013298073E+8,6.675890072656927080169654893368056633006E+8,2.681471014596474599733124545458012333583E+8,6.676743946344387818666886988091237656554E+8
M2_nf0,125,125,3,1/1000,0,-7.211746514508581911126890820981319181308E+8,1.355720801948454223127042883490784811411E+9,-7.211746514508582035910353186504184988060E+8,1.355720801948454231073386272266602580318E+9,-7.211746514508581911126661158642544924303E+8,1.355720801948454223127017977943843886282E+9
M2_nf0,125,125,3,1/500,0,-3.656903931420033504149615676900461288375E+8,1.232590059489216390076525352683767969615E+9,-3.656903931420038747826685664221983962039E+8,1.232590059489216837561150876755791360153E+9,-3.656903931420033504114134148498744237833E+8,1.232590059489216390070817845415571454218E+9
M2_nf0,125,125,3,1/200,0,2.079691239413304139564638759760763192380E+7,1.069871931591822617294080281321729240761E+9,2.079691239408343272252084665651221743860E+7,1.069871931591912148657949796706969727000E+9,2.079691239413304279801968241273412566179E+7,1.069871931591822609933238279126165850269E+9
M2_nf0,125,125,3,1/100,0,2.498889982057143928691239806432587908149E+8,9.469643976511900849907445554155343275578E+8,2.498889982058463238593472599659602778777E+8,9.469643976559646082796766292822219259566E+8,2.498889982057141087517892320190843297594E+8,9.469643976511884617388475718687800384767E+8
M2_nf0,125,125,3,1/50,0,4.237951019949777135851734450800812951809E+8,8.247723608689414356200551481290126004619E+8,4.237951021879446501325416741078363311372E+8,8.247723611131889122908557665242661324695E+8,4.237951019947698731595672209576803526731E+8,8.247723608685927714831124285763836276405E+8
M2_nf0,125,125,3,1/20,0,5.628909945667416042658242341580724507999E+8,6.688103768148723132232068219811582727902E+8,5.628910907238778677239370663275000962059E+8,6.688104164221345381763737889827908105414E+8,5.628909940468422761323568846484545731538E+8,6.688103764181247249978754943963941757289E+8
M2_nf0,125,125,3,1/10,0,5.771043422193069663283456821989457935226E+8,5.707569967461293220848449482744131663982E+8,5.771122796279781212162527915891689730133E+8,5.707585275115508591561701733012506733414E+8,5.771041839653191739873367974067600947513E+8,5.707569215867635238000373259952080219424E+8
M2_nf0,125,125,3,1/5,0,4.334077123612578357051001577362556647120E+8,5.512433571112187993218496817428765405651E+8,4.339777420449703392006243168162262203044E+8,5.512726815483508850952202867884780615146E+8,4.333644379884459373933361203012163935584E+8,5.512309795997667386392304574956348741428E+8
M2_nf0,125,125,3,3/10,0,2.061970880498303462306839879409672912351E+8,6.539234498628542869846279094567341274650E+8,2.125831095967163764343934015383561313440E+8,6.537778107770563034801185871438816762402E+8,2.051053039762791047796071041631320267405E+8,6.537097625588675950756110086908304592656E+8
M2_nf0,125,125,3,1/1000,1/3,-7.538827295744246562217780348287515425238E+8,1.366183769200251384981056339893668631846E+9,-7.538827295744246467858301317261980108212E+8,1.366183769200251374730072651999174419579E+9,-7.538827295744246562217879233385748375577E+8,1.366183769200251384981062543699350255137E+9
M2_nf0,125,125,3,1/500,1/3,-3.937814776790364695532917785250308237285E+8,1.243054774890429554816865968652758140769E+9,-3.937814776790361208921940956932262347003E+8,1.243054774890428977571443219233182958035E+9,-3.937814776790364695548884806486540779468E+8,1.243054774890429554818250111790094076486E+9
M2_nf0,125,125,3,1/200,1/3,-1.181962907984079802930582293252271638514E+6,1.080346210238514296268724885411076560049E+9,-1.181962907968301255459135839469187983966E+6,1.080346210238398805537392528154943975608E+9,-1.181962907984080564625653610634808910507E+6,1.080346210238514297969072259401233251516E+9
M2_nf0,125,125,3,1/100,1/3,2.325780692622986759944498552093108367336E+8,9.574644999077784120164341172792040097994E+8,2.325780692605823406802426703002687306353E+8,9.574644999016187603837458251930573860608E+8,2.325780692622987644446284814303392483998E+8,9.574644999077787674772446508562385004088E+8
M2_nf0,125,125,3,1/50,1/3,4.113580890313039536899610656719447231851E+8,8.353449330523768380156505151111929359385E+8,4.113580887818352652142702248395724681258E+8,8.353449327370234100077471195005390899312E+8,4.113580890313900854665967323061518259120E+8,8.353449330524473178154176195868476090282E+8
M2_nf0,125,125,3,1/20,1/3,5.586536202982992337640292346592880588176E+8,6.796250301715328195124984827303010945448E+8,5.586535275530404993383770732159475352376E+8,6.796249786661454055370167756041310606166E+8,5.586536205356155731105797834896135971521E+8,6.796250302369708633721666214858939906582E+8
M2_nf0,125,125,3,1/10,1/3,5.851342682888113937287240228938033514544E+8,5.816832403245828844289714957546584990080E+8,5.851274724172590362355335643471718336227E+8,5.816811794480603935481865647030964766648E+8,5.851343443687250099472741011536556183300E+8,5.816832484723556910236773685921869188051E+8
M2_nf0,125,125,3,1/5,1/3,4.707739217851178382101333975924032692426E+8,5.615010469565522277008256733406316435669E+8,4.703313591713959598526634055829963263192E+8,5.614470720247354307666237636937849648762E+8,4.707953328596033099052740056455548549729E+8,5.615006730334582148556779297964001081510E+8
M2_nf0,125,125,3,3/10,1/3,2.676176574155013047852110278409954996496E+8,6.677251105465836518354593071098148583508E+8,2.628847609257595201765791388090013298073E+8,6.675890072656927080169654893368056633006E+8,2.681471014596474599733124545458012333583E+8,6.676743946344387818666886988091237656554E+8
M2_nf0,125,125,3,1/1000,2/3,-8.883073162199038548142215527451116852668E+8,1.407934810818893279565777328627077229556E+9,-8.883073162199038297454646641988499691219E+8,1.407934810818893255456301032588154909013E+9,-8.883073162199038548142005116553210406949E+8,1.407934810818893279565757015673312044979E+9
M2_nf0,125,125,3,1/500,2/3,-5.097837398949923407931347602384244323035E+8,1.284811462942618312031626081926944339796E+9,-5.097837398949912293350894932626806712912E+8,1.284811462942616908153483432244470694874E+9,-5.097837398949923407898117695819254372483E+8,1.284811462942618312027030297726893214719E+9
M2_nf0,125,125,3,1/200,2/3,-9.280937724861496072206023560690420165928E+7,1.122134402688657627596673600969079859455E+9,-9.280937724847969528377698603264452727583E+7,1.122134402688359782074513521240690575070E+9,-9.280937724861495918945359595406988523474E+7,1.122134402688657621803097687009168555469E+9
M2_nf0,125,125,3,1/100,2/3,1.595095074965472781534635825397933423878E+8,9.993402204793749153906805289352509440649E+8,1.595095074997291509856398412822139286218E+8,9.993402204624858575215167683641202777935E+8,1.595095074965471063038421235165508871648E+8,9.993402204793736683375913832626169908027E+8
M2_nf0,125,125,3,1/50,2/3,3.574324330464278557277428414980123216010E+8,8.774782802020818556577641551631464807053E+8,3.574324329609216514318847607220076672200E+8,8.774782792601348213080746980399416200882E+8,3.574324330462661057720787727083669772787E+8,8.774782802018230774848824173617131676645E+8
M2_nf0,125,125,3,1/20,2/3,5.352058059848453154835677498955443120019E+8,7.227607255789332017073460595929697533695E+8,5.352057144615976126429707883067742813444E+8,7.227605403047732329954007308293298277584E+8,5.352058055632160911782601691748490973966E+8,7.227607253062960826214467483425992210174E+8
M2_nf0,125,125,3,1/10,2/3,6.035436521478486937902851099809747449742E+8,6.260020845820197241197460979408774149556E+8,6.035354041353818077579257113155936753447E+8,6.259923724916048751033907152489659239745E+8,6.035435227802149135999824917581757739709E+8,6.260020386572539391760517420656287849041E+8
M2_nf0,125,125,3,1/5,2/3,5.932598414104088701194761298513758786899E+8,6.044035099340551623541779715641026175854E+8,5.926196818213956677256827617915277829370E+8,6.039185191810662367617363374415953586900E+8,5.932243213467040426114795852244625886650E+8,6.043980221465543697778600356230067687506E+8
M2_nf0,125,125,3,3/10,2/3,5.011476564280397359745446941110060778897E+8,7.132604628054578717206036818509144471982E+8,4.931217973286054121002787631732666644977E+8,7.086829478507283970670017351056319922074E+8,5.002515028093439057598275047310982082697E+8,7.132177399149456233358114607929071571985E+8
M2_nf0,125,250,3,1/1000,-2/3,-6.727274390558350327596912585173326697756E+8,1.407938302752268260547871325436535137386E+9,-6.727274390558350104342241158991124661546E+8,1.407938302752268236183646405453985890290E+9,-6.727274390558350327596741960185737216604E+8,1.407938302752268260547854359928194611789E+9
M2_nf0,125,250,3,1/500,-2/3,-2.942073000921660430916493935077578223897E+8,1.284825430758260689679985560238639136262E+9,-2.942073000921651072049117530000338633168E+8,1.284825430758259269498573685462683162948E+9,-2.942073000921660430893449197506504009764E+8,1.284825430758260689676246719844407156903E+9
M2_nf0,125,250,3,1/200,-2/3,1.227429996278236075795465491287804502942E+8,1.122221705130158046757730231151515843671E+9,1.227429996279160076236073912616292312584E+8,1.122221705129856222043585930630892255293E+9,1.227429996278236075580454221185799224903E+8,1.122221705130158042271723050330394188472E+9
M2_nf0,125,250,3,1/100,-2/3,3.749759253851274680698291980946489642103E+8,9.996894815846391148404518620352075565645E+8,3.749759253855656573065663978503241607328E+8,9.996894815674956397157825027302663524174E+8,3.749759253851268983921056899007282674878E+8,9.996894815846382025032461692142960432506E+8
M2_nf0,125,250,3,1/50,-2/3,5.725547031520525964997484090634316515696E+8,8.788761460627238026722163638964882707274E+8,5.725547028908742831583847868992618986438E+8,8.788761451045583071727551843899555782581E+8,5.725547031517890266081474271139186942724E+8,8.788761460625506895184622051858377065724E+8
M2_nf0,125,250,3,1/20,-2/3,7.479051059271687444491164782987741321756E+8,7.315333282734192785244127236949206869000E+8,7.479049713849735686714180143661916122211E+8,7.315331391492356422329215342544646770672E+8,7.479051053504321618474857712834572412241E+8,7.315333281312580448128985757205125708126E+8
M2_nf0,125,250,3,1/10,-2/3,8.073923980122187883119733950797029545469E+8,6.616060917717587011160573486379762772923E+8,8.073813672439903000495116886420949937332E+8,6.615961581096776918144419823430426175965E+8,8.073922291745907429013845362328891212095E+8,6.616060790272981449386885421375295096547E+8
M2_nf0,125,250,3,1/5,-2/3,7.587581166891556172909366481043845875558E+8,7.550409464368086879629664397258389468659E+8,7.579325332000518191173488821674151099893E+8,7.545479054969283797814302601144988753645E+8,7.587127430144697626313740030859197621316E+8,7.550437125885854120990280688766482776518E+8
M2_nf0,125,250,3,3/10,-2/3,5.933866716370583204501450430925064298164E+8,1.082965594738338330833795691670936448330E+9,5.831196883719810452721678347863086588501E+8,1.078402481474809004519396264731902687924E+9,5.922492491771082190876295273907092344348E+8,1.083122987726168849394059531252896545623E+9
M2_nf0,125,250,3,1/1000,-1/3,-5.383044453108281860113197130190415860202E+8,1.366189356283071566611814950938261057400E+9,-5.383044453108281778639248370088267148005E+8,1.366189356283071557776606102171489949916E+9,-5.383044453108281860113251837778473376318E+8,1.366189356283071566611816356476802919070E+9
M2_nf0,125,250,3,1/500,-1/3,-1.782114094330671861664310309732612190159E+8,1.243077123226180664484835591254275790045E+9,-1.782114094330669199718788777012900080969E+8,1.243077123226180177848081281774098271648E+9,-1.782114094330671861668967926819208014128E+8,1.243077123226180664484991381059785940258E+9
M2_nf0,125,250,3,1/200,-1/3,2.143305937082470127294356862871758299987E+8,1.080485887532520157274725735392541147219E+9,2.143305937082426592924685048333617176619E+8,1.080485887532426786225941875045491847352E+9,2.143305937082470136933776645028821149361E+8,1.080485887532520157100787311559493564476E+9
M2_nf0,125,250,3,1/100,-1/3,4.478852342539845457709160961315220843237E+8,9.580232118765175914857233972945002841483E+8,4.478852342509800947373998171040115609142E+8,9.580232118717732397031068700384940396441E+8,4.478852342539850759466289844379872435267E+8,9.580232118765174671592108328352713917956E+8
M2_nf0,125,250,3,1/50,-1/3,6.258437977866596843197424792670299175133E+8,8.375798255471885585466975936367606961028E+8,6.258437974548363626706131995018212477601E+8,8.375798253223222323278098154142083699639E+8,6.258437977868588593929145040183311558161E+8,8.375798255471362433422090920506761084837E+8
M2_nf0,125,250,3,1/20,-1/3,7.673940910375096236304927383217424979867E+8,6.935950427249276832055472405843448758329E+8,7.673939783306213880186184322893875972416E+8,6.935950131540526406519687233361806851686E+8,7.673940914469065374682618285812544086021E+8,6.935950426033212641923862816591592946132E+8
M2_nf0,125,250,3,1/10,-1/3,7.734277046930626919770927482494051498755E+8,6.375899505093307491955913075997428078442E+8,7.734196639448589997096632877698612881233E+8,6.375892578252549856445671880829610369867E+8,7.734278244537698167776077297411930373697E+8,6.375899110699128882571915882098549609100E+8
M2_nf0,125,250,3,1/5,-1/3,5.784465896653383040803616462927481593670E+8,7.855016833240685967609117262023906794781E+8,5.779323722607658451803799349851915834631E+8,7.855264323425642253373115764399001999831E+8,5.784788136254431700300404655980198426149E+8,7.854894234544937382029159017619381773665E+8
M2_nf0,125,250,3,3/10,-1/3,2.453280831063874542235612136917079906437E+8,1.172840590252998708981217348001859722056E+9,2.399181959485454892266144731370688630275E+8,1.173443993514746593995383015115528669112E+9,2.461198948597242356959946540480349155326E+8,1.172497277527831812815497881946584991235E+9
M2_nf0,125,250,3,1/1000,0,-5.055968981530106001992423205172023512042E+8,1.355727087412659514601905417123558917169E+9,-5.055968981530106078449851964751753760493E+8,1.355727087412659517206779223805577287057E+9,-5.055968981530106001992239245952803977873E+8,1.355727087412659514601884687755681715550E+9
M2_nf0,125,250,3,1/500,0,-1.501224487311162012542328478983432281682E+8,1.232615201303458115537679725672907381871E+9,-1.501224487311164163362022640885966985663E+8,1.232615201303458221169053818636236849729E+9,-1.501224487311162012518546905174905254196E+8,1.232615201303458115533041316759256785715E+9
M2_nf0,125,250,3,1/200,0,2.362961962622341763120874118320113128980E+8,1.070029066068050183241656472756740206596E+9,2.362961962622600753526578992850469959945E+8,1.070029066068056255709330371408670526482E+9,2.362961962622341759292363245877046283765E+8,1.070029066068050177512091867314156181603E+9
M2_nf0,125,250,3,1/100,0,4.651430896452366177810368620622716437341E+8,9.475929089487569908385227583014138301782E+8,4.651430896502006997277011234538711561770E+8,9.475929089481904579421587559306892615572E+8,4.651430896452358766892368264788815542213E+8,9.475929089487557851596025616397774126220E+8
M2_nf0,125,250,3,1/50,0,6.380687953121376278963909603274497972416E+8,8.272859805819830342698899481725009739503E+8,6.380687958142745305514166172883982049387E+8,8.272859804844830542521415185847616776165E+8,6.380687953118128460004409463389683808800E+8,8.272859805817412339738614204788016396455E+8
M2_nf0,125,250,3,1/20,0,7.703184882368235682015054421418769326280E+8,6.845019525378932021892261453222157374246E+8,7.703186597254890875713514315871864630000E+8,6.845019088473179453062892285257843377842E+8,7.703184875389545755693176856322997303568E+8,6.845019523038356051412772234712399632289E+8
M2_nf0,125,250,3,1/10,0,7.603146801093368414698834084205048274512E+8,6.332621431025670193357395639455355950812E+8,7.603274049906342329497631532824074501778E+8,6.332583737064990572741103481146014976512E+8,7.603144767200443794518190454461611580910E+8,6.332621092554699947811000308471035027099E+8
M2_nf0,125,250,3,1/5,0,5.231936826937158384398352264261015861894E+8,7.973163766598917030013927927681595270747E+8,5.240618654975219950168812157096384241690E+8,7.970140902355767911394356523039088041702E+8,5.231392745334195919917937453490341126389E+8,7.973142426075221079232877454779236300954E+8
M2_nf0,125,250,3,3/10,0,1.510307495288231312106089414259617171679E+8,1.194518803767126254136715566405627346238E+9,1.606711992727507445249613787554900049306E+8,1.190728569976188767976308158036203767528E+9,1.496704224706828027486802277327912220824E+8,1.194554456127780976788124977682207108265E+9
M2_nf0,125,250,3,1/1000,1/3,-5.383044453108281860113197130190415860202E+8,1.366189356283071566611814950938261057400E+9,-5.383044453108281778639248370088267148005E+8,1.366189356283071557776606102171489949916E+9,-5.383044453108281860113251837778473376318E+8,1.366189356283071566611816356476802919070E+9
M2_nf0,125,250,3,1/500,1/3,-1.782114094330671861664310309732612190159E+8,1.243077123226180664484835591254275790045E+9,-1.782114094330669199718788777012900080969E+8,1.243077123226180177848081281774098271648E+9,-1.782114094330671861668967926819208014128E+8,1.243077123226180664484991381059785940258E+9
M2_nf0,125,250,3,1/200,1/3,2.143305937082470127294356862871758299987E+8,1.080485887532520157274725735392541147219E+9,2.143305937082426592924685048333617176619E+8,1.080485887532426786225941875045491847352E+9,2.143305937082470136933776645028821149361E+8,1.080485887532520157100787311559493564476E+9
M2_nf0,125,250,3,1/100,1/3,4.478852342539845457709160961315220843237E+8,9.580232118765175914857233972945002841483E+8,4.478852342509800947373998171040115609142E+8,9.580232118717732397031068700384940396441E+8,4.478852342539850759466289844379872435267E+8,9.580232118765174671592108328352713917956E+8
M2_nf0,125,250,3,1/50,1/3,6.258437977866596843197424792670299175133E+8,8.375798255471885585466975936367606961028E+8,6.258437974548363626706131995018212477601E+8,8.375798253223222323278098154142083699639E+8,6.258437977868588593929145040183311558161E+8,8.375798255471362433422090920506761084837E+8
M2_nf0,125,250,3,1/20,1/3,7.673940910375096236304927383217424979867E+8,6.935950427249276832055472405843448758329E+8,7.673939783306213880186184322893875972416E+8,6.935950131540526406519687233361806851686E+8,7.673940914469065374682618285812544086021E+8,6.935950426033212641923862816591592946132E+8
M2_nf0,125,250,3,1/10,1/3,7.734277046930626919770927482494051498755E+8,6.375899505093307491955913075997428078442E+8,7.734196639448589997096632877698612881233E+8,6.375892578252549856445671880829610369867E+8,7.734278244537698167776077297411930373697E+8,6.375899110699128882571915882098549609100E+8
M2_nf0,125,250,3,1/5,1/3,5.784465896653383040803616462927481593670E+8,7.855016833240685967609117262023906794781E+8,5.779323722607658451803799349851915834631E+8,7.855264323425642253373115764399001999831E+8,5.784788136254431700300404655980198426149E+8,7.854894234544937382029159017619381773665E+8
M2_nf0,125,250,3,3/10,1/3,2.453280831063874542235612136917079906437E+8,1.172840590252998708981217348001859722056E+9,2.399181959485454892266144731370688630275E+8,1.173443993514746593995383015115528669112E+9,2.461198948597242356959946540480349155326E+8,1.172497277527831812815497881946584991235E+9
M2_nf0,125,250,3,1/1000,2/3,-6.727274390558350327596912585173326697756E+8,1.407938302752268260547871325436535137386E+9,-6.727274390558350104342241158991124661546E+8,1.407938302752268236183646405453985890290E+9,-6.727274390558350327596741960185737216604E+8,1.407938302752268260547854359928194611789E+9
M2_nf0,125,250,3,1/500,2/3,-2.942073000921660430916493935077578223897E+8,1.284825430758260689679985560238639136262E+9,-2.942073000921651072049117530000338633168E+8,1.284825430758259269498573685462683162948E+9,-2.942073000921660430893449197506504009764E+8,1.284825430758260689676246719844407156903E+9
M2_nf0,125,250,3,1/200,2/3,1.227429996278236075795465491287804502942E+8,1.122221705130158046757730231151515843671E+9,1.227429996279160076236073912616292312584E+8,1.122221705129856222043585930630892255293E+9,1.227429996278236075580454221185799224903E+8,1.122221705130158042271723050330394188472E+9
M2_nf0,125,250,3,1/100,2/3,3.749759253851274680698291980946489642103E+8,9.996894815846391148404518620352075565645E+8,3.749759253855656573065663978503241607328E+8,9.996894815674956397157825027302663524174E+8,3.749759253851268983921056899007282674878E+8,9.996894815846382025032461692142960432506E+8
M2_nf0,125,250,3,1/50,2/3,5.725547031520525964997484090634316515696E+8,8.788761460627238026722163638964882707274E+8,5.725547028908742831583847868992618986438E+8,8.788761451045583071727551843899555782581E+8,5.725547031517890266081474271139186942724E+8,8.788761460625506895184622051858377065724E+8
M2_nf0,125,250,3,1/20,2/3,7.479051059271687444491164782987741321756E+8,7.315333282734192785244127236949206869000E+8,7.479049713849735686714180143661916122211E+8,7.315331391492356422329215342544646770672E+8,7.479051053504321618474857712834572412241E+8,7.315333281312580448128985757205125708126E+8
M2_nf0,125,250,3,1/10,2/3,8.073923980122187883119733950797029545469E+8,6.616060917717587011160573486379762772923E+8,8.073813672439903000495116886420949937332E+8,6.615961581096776918144419823430426175965E+8,8.073922291745907429013845362328891212095E+8,6.616060790272981449386885421375295096547E+8
M2_nf0,125,250,3,1/5,2/3,7.587581166891556172909366481043845875558E+8,7.550409464368086879629664397258389468659E+8,7.579325332000518191173488821674151099893E+8,7.545479054969283797814302601144988753645E+8,7.587127430144697626313740030859197621316E+8,7.550437125885854120990280688766482776518E+8
M2_nf0,125,250,3,3/10,2/3,5.933866716370583204501450430925064298164E+8,1.082965594738338330833795691670936448330E+9,5.831196883719810452721678347863086588501E+8,1.078402481474809004519396264731902687924E+9,5.922492491771082190876295273907092344348E+8,1.083122987726168849394059531252896545623E+9
M2_nf0,150,75,4,1/1000,-2/3,-2.825951215062970052784004728250600193941E+9,3.604308145023998028191683619584547039698E+9,-2.825951215062969981585165343996383928549E+9,3.604308145023997964722780050690586592445E+9,-2.825951215062970052783940677867695000907E+9,3.604308145023998028191622700541687284498E+9
M2_nf0,150,75,4,1/500,-2/3,-1.856922060026415714546227525040873068076E+9,3.289097462318008231675475446073075041149E+9,-1.856922060026412419751084117824838346920E+9,3.289097462318004525832485964993080876396E+9,-1.856922060026415714535113265697793212212E+9,3.289097462318008231661427262426381661825E+9
M2_nf0,150,75,4,1/200,-2/3,-7.894060905601370343005875720770274652487E+8,2.872539797792787518472866651477646602695E+9,-7.894060905596810193693730901169108116737E+8,2.872539797791997708025527265378708307966E+9,-7.894060905601370263985986919084024139770E+8,2.872539797792787500157783246908886602227E+9
M2_nf0,150,75,4,1/100,-2/3,-1.432496906036042541130292045185594353531E+8,2.557813793555834687267910842389396220332E+9,-1.432496905884348296583339911318945369321E+8,2.557813793510849172020891898269682172734E+9,-1.432496906036036756081188937411238224849E+8,2.557813793555830603043196010833812282050E+9
M2_nf0,150,75,4,1/50,-2/3,3.643140171284559742866874212674380585791E+8,2.244354457740191406388965795932257404598E+9,3.643140173592806904457849204345687956381E+8,2.244354455216666059319400987970347888692E+9,3.643140171283025534361859028552070663295E+8,2.244354457739300656453827048568708587320E+9
M2_nf0,150,75,4,1/20,-2/3,8.256166554688560294861286950203250990803E+8,1.837775403483763901283660372224998012845E+9,8.256165312978474409331803193532337931973E+8,1.837774901511324380988143950259455645456E+9,8.256166547865600525031284916895768411370E+8,1.837775402437649956547984629757862995524E+9
M2_nf0,150,75,4,1/10,-2/3,1.023218960085705214127607871698551130628E+9,1.551813724454888404321780253733462104552E+9,1.023204969028539687593829719012076433808E+9,1.551787023890059165528025022108022246397E+9,1.023218729947748055804365945045663812434E+9,1.551813517909453922652461229282692183178E+9
M2_nf0,150,75,4,1/5,-2/3,1.095069609297055034746919965691819954749E+9,1.331831738473833716542815515516384285091E+9,1.093905485933413161815082602024039567065E+9,1.330455642143829382102183767736111409419E+9,1.095003903178082105834458028449293862908E+9,1.331795082396800800922595060617357438454E+9
M2_nf0,150,75,4,3/10,-2/3,1.046806121520694147837297523531534658465E+9,1.295639522776896480696092610137119821357E+9,1.031997200090188234056677610394175155572E+9,1.282075490066403313494185039124139431750E+9,1.045129616490443756625985234103007186188E+9,1.294959312908668021493418280889050186239E+9
M2_nf0,150,75,4,1/1000,-1/3,-2.481820195425334083666525072994461437510E+9,3.497422496095471276769613240555074752365E+9,-2.481820195425334056211802691695537425515E+9,3.497422496095471244942867537611047449765E+9,-2.481820195425334083666561697022213983958E+9,3.497422496095471276769634576918077533272E+9
M2_nf0,150,75,4,1/500,-1/3,-1.559939957568014727526790466756609096809E+9,3.182188411513232506079076519744629428931E+9,-1.559939957568013623840023843034015900937E+9,3.182188411513230670941283996661404129347E+9,-1.559939957568014727533773231655391627471E+9,3.182188411513232506084016301100213039152E+9
M2_nf0,150,75,4,1/200,-1/3,-5.547379699819908411783599382366217555859E+8,2.765487472902456281946839137138135514364E+9,-5.547379699818989102166701478714882396925E+8,2.765487472902073374165921656996280678948E+9,-5.547379699819908475459301676138284358583E+8,2.765487472902456288430342934298413688862E+9
M2_nf0,150,75,4,1/100,-1/3,4.421351493276878391803805257497494820733E+7,2.450313832550077289568848873645955847596E+9,4.421351493167254175509894015110630491239E+7,2.450313832528724893832652359555232192964E+9,4.421351493276787953312762476208960837863E+7,2.450313832550078744908563933197453515483E+9
M2_nf0,150,75,4,1/50,-1/3,5.039932935064274510340599093167603938737E+8,2.135302104309517776572359219659143802140E+9,5.039932930786154694602937604539486425384E+8,2.135302103144961627252499332285543274106E+9,5.039932935063585575431141391205695897806E+8,2.135302104309837737899628928953063949453E+9
M2_nf0,150,75,4,1/20,-1/3,8.957776628712674403777682713518940663004E+8,1.719969194588131052038850256403908938800E+9,8.957774765451766032848274282048191314777E+8,1.719968975692765351012065028078810895907E+9,8.957776630382709984074182102988103313972E+8,1.719969194967717844235360265999714440865E+9
M2_nf0,150,75,4,1/10,-1/3,1.015912529624473844429709561697795975765E+9,1.409770882088635734984320784913352875597E+9,1.015898319077527226269193832766674890553E+9,1.409760075528159953591639760857659309841E+9,1.015912612566221319979367609769262590183E+9,1.409770956463272469708840696483519261001E+9
M2_nf0,150,75,4,1/5,-1/3,9.295392099965372731901571811636694505428E+8,1.122654344247895294505782976716598453321E+9,9.285896859699867507838640030228507370885E+8,1.122171687530110403340866657347671735057E+9,9.295663413600344314380993169743100603671E+8,1.122666297019100223725291893436825335812E+9
M2_nf0,150,75,4,3/10,-1/3,7.421625132150147976879637554951245021581E+8,1.012509345903158914347594535716496774525E+9,7.317793943116122908839521394711905192629E+8,1.008387115364019344369058258185730904198E+9,7.428462286325009516816134529115329310308E+8,1.012676612824177582203873895710622901941E+9
M2_nf0,150,75,4,1/1000,0,-2.398086156156686801986907759818397401747E+9,3.470636305805705654672706358346721168625E+9,-2.398086156156686846302938728513693751200E+9,3.470636305805705681545901535383297993855E+9,-2.398086156156686801986837266261065182908E+9,3.470636305805705654672631909121005662079E+9
M2_nf0,150,75,4,1/500,0,-1.488021344135399678913767135953277515537E+9,3.155394763672049128604210069095553422580E+9,-1.488021344135401813066585264014848240234E+9,3.155394763672050692118389250563167978646E+9,-1.488021344135399678901688676306581304696E+9,3.155394763672049128586861951386280216726E+9
M2_nf0,150,75,4,1/200,0,-4.984380709733583194132342697901978855690E+8,2.738648470766744512779279566456907906320E+9,-4.984380709736786173634974872883777564603E+8,2.738648470767075749000783066347754391736E+9,-4.984380709733583112529842169913251252554E+8,2.738648470766744489759384143370973927020E+9
M2_nf0,150,75,4,1/100,0,8.866536132145194997046041401406960101290E+7,2.423334229675257194657675855049800026739E+9,8.866536130941938685694309498380646292076E+7,2.423334229694009472011881358799475500471E+9,8.866536132145239248471459215177498956169E+7,2.423334229675251970074562941746021690419E+9
M2_nf0,150,75,4,1/50,0,5.363748062152135661413271803717447503874E+8,2.107839820227647441418235223242578160674E+9,5.363748059177338104669868311738226107797E+8,2.107839821270603611851152965255507700185E+9,5.363748062149808648158553486755643506333E+8,2.107839820226481216644384095306203489187E+9
M2_nf0,150,75,4,1/20,0,9.099865622954486792451661470061260005679E+8,1.689843257485637710507888357247506353178E+9,9.099866156090026185638981147336031472945E+8,1.689843460503151144275519175992474774242E+9,9.099865614201087403402139741814001048340E+8,1.689843256052779885100593619311016519074E+9
M2_nf0,150,75,4,1/10,0,1.008368651082949353438228367302110104561E+9,1.372567941601895983303628928778530615173E+9,1.008376714919224344275820620533582069373E+9,1.372578284454327807444212001835398529510E+9,1.008368361499120559418507646380439120414E+9,1.372567642720079432902436870153825658888E+9
M2_nf0,150,75,4,1/5,0,8.796716595937275724041346279588089426805E+8,1.067438228758775326122923433642708232312E+9,8.803676635965918294639805898824038820856E+8,1.067904299659779927115945421284500800234E+9,8.795893796952890439548889478487006066634E+8,1.067379586396665566263808733296186525984E+9
M2_nf0,150,75,4,3/10,0,6.690903720213441568019431282072905351739E+8,9.382946837489651501808088951521770148889E+8,6.771072509969459413601930862623289798589E+8,9.420017945939099844759471329613667813777E+8,6.669828748336010414349669903192904483802E+8,9.370668079633985850357016926839707295567E+8
M2_nf0,150,75,4,1/1000,1/3,-2.481820195425334083666525072994461437510E+9,3.497422496095471276769613240555074752365E+9,-2.481820195425334056211802691695537425515E+9,3.497422496095471244942867537611047449765E+9,-2.481820195425334083666561697022213983958E+9,3.497422496095471276769634576918077533272E+9
M2_nf0,150,75,4,1/500,1/3,-1.559939957568014727526790466756609096809E+9,3.182188411513232506079076519744629428931E+9,-1.559939957568013623840023843034015900937E+9,3.182188411513230670941283996661404129347E+9,-1.559939957568014727533773231655391627471E+9,3.182188411513232506084016301100213039152E+9
M2_nf0,150,75,4,1/200,1/3,-5.547379699819908411783599382366217555859E+8,2.765487472902456281946839137138135514364E+9,-5.547379699818989102166701478714882396925E+8,2.765487472902073374165921656996280678948E+9,-5.547379699819908475459301676138284358583E+8,2.765487472902456288430342934298413688862E+9
M2_nf0,150,75,4,1/100,1/3,4.421351493276878391803805257497494820733E+7,2.450313832550077289568848873645955847596E+9,4.421351493167254175509894015110630491239E+7,2.450313832528724893832652359555232192964E+9,4.421351493276787953312762476208960837863E+7,2.450313832550078744908563933197453515483E+9
M2_nf0,150,75,4,1/50,1/3,5.039932935064274510340599093167603938737E+8,2.135302104309517776572359219659143802140E+9,5.039932930786154694602937604539486425384E+8,2.135302103144961627252499332285543274106E+9,5.039932935063585575431141391205695897806E+8,2.135302104309837737899628928953063949453E+9
M2_nf0,150,75,4,1/20,1/3,8.957776628712674403777682713518940663004E+8,1.719969194588131052038850256403908938800E+9,8.957774765451766032848274282048191314777E+8,1.719968975692765351012065028078810895907E+9,8.957776630382709984074182102988103313972E+8,1.719969194967717844235360265999714440865E+9
M2_nf0,150,75,4,1/10,1/3,1.015912529624473844429709561697795975765E+9,1.409770882088635734984320784913352875597E+9,1.015898319077527226269193832766674890553E+9,1.409760075528159953591639760857659309841E+9,1.015912612566221319979367609769262590183E+9,1.409770956463272469708840696483519261001E+9
M2_nf0,150,75,4,1/5,1/3,9.295392099965372731901571811636694505428E+8,1.122654344247895294505782976716598453321E+9,9.285896859699867507838640030228507370885E+8,1.122171687530110403340866657347671735057E+9,9.295663413600344314380993169743100603671E+8,1.122666297019100223725291893436825335812E+9
M2_nf0,150,75,4,3/10,1/3,7.421625132150147976879637554951245021581E+8,1.012509345903158914347594535716496774525E+9,7.317793943116122908839521394711905192629E+8,1.008387115364019344369058258185730904198E+9,7.428462286325009516816134529115329310308E+8,1.012676612824177582203873895710622901941E+9
M2_nf0,150,75,4,1/1000,2/3,-2.825951215062970052784004728250600193941E+9,3.604308145023998028191683619584547039698E+9,-2.825951215062969981585165343996383928549E+9,3.604308145023997964722780050690586592445E+9,-2.825951215062970052783940677867695000907E+9,3.604308145023998028191622700541687284498E+9
M2_nf0,150,75,4,1/500,2/3,-1.856922060026415714546227525040873068076E+9,3.289097462318008231675475446073075041149E+9,-1.856922060026412419751084117824838346920E+9,3.289097462318004525832485964993080876396E+9,-1.856922060026415714535113265697793212212E+9,3.289097462318008231661427262426381661825E+9
M2_nf0,150,75,4,1/200,2/3,-7.894060905601370343005875720770274652487E+8,2.872539797792787518472866651477646602695E+9,-7.894060905596810193693730901169108116737E+8,2.872539797791997708025527265378708307966E+9,-7.894060905601370263985986919084024139770E+8,2.872539797792787500157783246908886602227E+9
M2_nf0,150,75,4,1/100,2/3,-1.432496906036042541130292045185594353531E+8,2.557813793555834687267910842389396220332E+9,-1.432496905884348296583339911318945369321E+8,2.557813793510849172020891898269682172734E+9,-1.432496906036036756081188937411238224849E+8,2.557813793555830603043196010833812282050E+9
M2_nf0,150,75,4,1/50,2/3,3.643140171284559742866874212674380585791E+8,2.244354457740191406388965795932257404598E+9,3.643140173592806904457849204345687956381E+8,2.244354455216666059319400987970347888692E+9,3.643140171283025534361859028552070663295E+8,2.244354457739300656453827048568708587320E+9
M2_nf0,150,75,4,1/20,2/3,8.256166554688560294861286950203250990803E+8,1.837775403483763901283660372224998012845E+9,8.256165312978474409331803193532337931973E+8,1.837774901511324380988143950259455645456E+9,8.256166547865600525031284916895768411370E+8,1.837775402437649956547984629757862995524E+9
M2_nf0,150,75,4,1/10,2/3,1.023218960085705214127607871698551130628E+9,1.551813724454888404321780253733462104552E+9,1.023204969028539687593829719012076433808E+9,1.551787023890059165528025022108022246397E+9,1.023218729947748055804365945045663812434E+9,1.551813517909453922652461229282692183178E+9
M2_nf0,150,75,4,1/5,2/3,1.095069609297055034746919965691819954749E+9,1.331831738473833716542815515516384285091E+9,1.093905485933413161815082602024039567065E+9,1.330455642143829382102183767736111409419E+9,1.095003903178082105834458028449293862908E+9,1.331795082396800800922595060617357438454E+9
M2_nf0,150,75,4,3/10,2/3,1.046806121520694147837297523531534658465E+9,1.295639522776896480696092610137119821357E+9,1.031997200090188234056677610394175155572E+9,1.282075490066403313494185039124139431750E+9,1.045129616490443756625985234103007186188E+9,1.294959312908668021493418280889050186239E+9
M2_nf1,125,125,3,1/1000,-2/3,-9.661551442293793035849246010880933535076E+7,-9.869773806621913888025750087619976453561E+6,-9.661551442293792954055638122160921586305E+7,-9.869773806621913860964754981561089584500E+6,-9.661551442293793035849139328610429233973E+7,-9.869773806621913888025935709494040583169E+6
M2_nf1,125,125,3,1/500,-2/3,-8.790541428681365705704424313843453183577E+7,-9.870282027422303023666533271826092058376E+6,-8.790541428681360715998672381063639986198E+7,-9.870282027422301291798485763015484692299E+6,-8.790541428681365705678093433283434506350E+7,-9.870282027422303023714052350724348607114E+6
M2_nf1,125,125,3,1/200,-2/3,-7.639181139308037325768539464089884707969E+7,-9.873839749539747652679837197274359373290E+6,-7.639181139306898208297265538727980173142E+7,-9.873839749539324894238032361978600376892E+6,-7.639181139308037287567257209542694976408E+7,-9.873839749539747725186906314337954579771E+6
M2_nf1,125,125,3,1/100,-2/3,-6.768179801013901306190567434446975600378E+7,-9.886548421617331617384287589475729202523E+6,-6.768179800944820596532992072622056995298E+7,-9.886548421590288997285429198023298250536E+6,-6.768179801013891909559950431405514368688E+7,-9.886548421617350178013362149021967234757E+6
M2_nf1,125,125,3,1/50,-2/3,-5.896280100270363837696216385893361888169E+7,-9.937422512037289817565117674097712073881E+6,-5.896280096092597108459268557086457987968E+7,-9.937422510310124562026607788262341978715E+6,-5.896280100268056486024054824297167600737E+7,-9.937422512042040128614316652177156968894E+6
M2_nf1,125,125,3,1/20,-2/3,-4.729976570792624444003196254731905082270E+7,-1.029530669006038420198970255082944821378E+7,-4.729975627177060395342409010786142197719E+7,-1.029530627446483954952614574343494814152E+7,-4.729976567472140082464022722307652662042E+7,-1.029530669729578842347850509763782660316E+7
M2_nf1,125,125,3,1/10,-2/3,-3.776339508878031801479045703507131965597E+7,-1.159870412630271069433656208497607138214E+7,-3.776282350715281326022706724905079206628E+7,-1.159867890524405070932860734761282823089E+7,-3.776338699840128793232625972246058888376E+7,-1.159870596642477864227960601659704977574E+7
M2_nf1,125,125,3,1/5,-2/3,-2.432116740752977478327510807584334715419E+7,-1.720744890730548180624028061618834373543E+7,-2.428561371181926048174026835245241141917E+7,-1.720617458815242086445091436684668464955E+7,-2.431922610516003400913928102783778540850E+7,-1.720790650371900857331482918183686352003E+7
M2_nf1,125,125,3,3/10,-2/3,-8.695219753919765366701266914555677219825E+6,-2.796157855027043116819002086703434191196E+7,-8.281919907232138245567782321847263829110E+6,-2.795290796114735073512128598564919578705E+7,-8.648454535009101123267815677560646333116E+6,-2.797263556189801385639931567514670198366E+7
M2_nf1,125,125,3,1/1000,-1/3,-9.366203779232130433301144182526078738483E+7,-9.869833997021907969839743952263647191703E+6,-9.366203779232130372342639127131933198480E+7,-9.869833997021908066885195515429669230484E+6,-9.366203779232130433301177114924812821350E+7,-9.869833997021907969839475019944083839355E+6
M2_nf1,125,125,3,1/500,-1/3,-8.495093424414696021732171189274171282782E+7,-9.870522784571252558670521051675852888268E+6,-8.495093424414692274930980534112422144953E+7,-9.870522784571258769527786196967343808052E+6,-8.495093424414696021741219595058663128520E+7,-9.870522784571252558601674485889878775780E+6
M2_nf1,125,125,3,1/200,-1/3,-7.343074266883264347296425520571321800372E+7,-9.875344286986696510293587399021248484919E+6,-7.343074266882399488201667364574610712367E+7,-9.875344286988212744625960632570118117436E+6,-7.343074266883264362348388712453701267980E+7,-9.875344286986696405243218670298381722949E+6
M2_nf1,125,125,3,1/100,-1/3,-6.469855734589679277968257147975546454708E+7,-9.892563789401730349892721126949759997257E+6,-6.469855734536746054330962840448697013536E+7,-9.892563789498749178548578828852201599642E+6,-6.469855734589683371718663510102990879148E+7,-9.892563789401703458053093243461072352486E+6
M2_nf1,125,125,3,1/50,-1/3,-5.589595856982996553125595134331214241265E+7,-9.961439465546462882056760479902142488695E+6,-5.589595853750653327864379320318837011530E+7,-9.961439471750505762462191086983273566042E+6,-5.589595856984105448519424123313536018733E+7,-9.961439465539579650751113621951001748105E+6
M2_nf1,125,125,3,1/20,-1/3,-4.369475726484929805522208224260523672291E+7,-1.044346345665546106669630593602919612083E+7,-4.369474988749809205804550949083932481999E+7,-1.044346496250336785025412528442344141436E+7,-4.369475728292384050711649280638472311956E+7,-1.044346344616398510829185354802895461327E+7
M2_nf1,125,125,3,1/10,-1/3,-3.242363439235645266400065493864465441050E+7,-1.216340041617958264107327722841667333269E+7,-3.242319001789306254239056482877764210246E+7,-1.216349478648596102660601013989067063705E+7,-3.242363917886093862698742200674688505322E+7,-1.216339774076546554102061901064351536733E+7
M2_nf1,125,125,3,1/5,-1/3,-1.336247712121918967560115910064045128888E+7,-1.901479997085379076209961278612174328060E+7,-1.333648244524844979846281863741819114361E+7,-1.902033617852481596340827958913996331135E+7,-1.336368338527094123211287694352985379989E+7,-1.901412525241310488594324731732202604878E+7
M2_nf1,125,125,3,3/10,-1/3,8.158252810249892510026646050824816127280E+6,-3.031179616391228969288735910520639267261E+7,8.429245256801783024499454324348647114339E+6,-3.036563928475306656970443543524123166540E+7,8.129706432582570513393308619783195278773E+6,-3.029489295451185757795430221406504003393E+7
M2_nf1,125,125,3,1/1000,0,-9.292186906345870589511967714298623479910E+7,-9.869854060399626347638650989621316000881E+6,-9.292186906345870631525916179811155181204E+7,-9.869854060399626091704294055234232714663E+6,-9.292186906345870589511850016295031125703E+7,-9.869854060399626347638838490878168325086E+6
M2_nf1,125,125,3,1/500,0,-8.421043951055328161713264545776727047622E+7,-9.870603035531113607396957223474551099685E+6,-8.421043951055330979884109147201983924161E+7,-9.870603035531097227634113464525221148252E+6,-8.421043951055328161683651720142824534341E+7,-9.870603035531113607444957345737100215344E+6
M2_nf1,125,125,3,1/200,0,-7.268811106611064154858534355248565831041E+7,-9.875845743883480210616643200793688870321E+6,-7.268811106611793877821155953689611601632E+7,-9.875845743879481306600079544665375396133E+6,-7.268811106611064110717924566241878747572E+7,-9.875845743883480283856886481159288260481E+6
M2_nf1,125,125,3,1/100,0,-6.394874845994545788744276190321896036934E+7,-9.894568022923713492034666000354678963497E+6,-6.394874846043260102067249697735008342260E+7,-9.894568022667797695153247189497857892261E+6,-6.394874845994534691476659225770141154369E+7,-9.894568022923732239588891125108281210518E+6
M2_nf1,125,125,3,1/50,0,-5.511915715951982385453930717926619974429E+7,-9.969430910465301592680744161434611271531E+6,-5.511915719196920248758361425893180110028E+7,-9.969430894090288128211947925799933581831E+6,-5.511915715949193747998544000303950290831E+7,-9.969430910470098972093159804867025950261E+6
M2_nf1,125,125,3,1/20,0,-4.274562673435339540045609268032144757514E+7,-1.049229926658731268884004042030502455587E+7,-4.274563503921845679827212882656431624003E+7,-1.049229527490899573192500411226659099540E+7,-4.274562669289985775403079065962286799688E+7,-1.049229927388625253886149802513093875666E+7
M2_nf1,125,125,3,1/10,0,-3.093411191928020450608146841701995249976E+7,-1.234312616124081851900018140585407076475E+7,-3.093465592641940768117281309938296018895E+7,-1.234287207585115963521664809753504728062E+7,-3.093410155886923103297407076984993897840E+7,-1.234312801039559527915225852085330400129E+7
M2_nf1,125,125,3,1/5,0,-1.030945669141604243348085769115229361326E+7,-1.949866793807757355650345012568381972426E+7,-1.034367761081387662719531076436656657594E+7,-1.948274197186860370868479376006592299607E+7,-1.030690508537295087027742437631185556672E+7,-1.949912178271248492056386085243435311926E+7
M2_nf1,125,125,3,3/10,0,1.235241662029857174012009614101607506785E+7,-3.062517267498903706094796096121633141187E+7,1.198770320312168047448547822276604112778E+7,-3.044941470433781391220395109613134012029E+7,1.241518063898919914256924409785715723746E+7,-3.063599098723139834126394969514048949231E+7
M2_nf1,125,125,3,1/1000,1/3,-9.366203779232130433301144182526078738483E+7,-9.869833997021907969839743952263647191703E+6,-9.366203779232130372342639127131933198480E+7,-9.869833997021908066885195515429669230484E+6,-9.366203779232130433301177114924812821350E+7,-9.869833997021907969839475019944083839355E+6
M2_nf1,125,125,3,1/500,1/3,-8.495093424414696021732171189274171282782E+7,-9.870522784571252558670521051675852888268E+6,-8.495093424414692274930980534112422144953E+7,-9.870522784571258769527786196967343808052E+6,-8.495093424414696021741219595058663128520E+7,-9.870522784571252558601674485889878775780E+6
M2_nf1,125,125,3,1/200,1/3,-7.343074266883264347296425520571321800372E+7,-9.875344286986696510293587399021248484919E+6,-7.343074266882399488201667364574610712367E+7,-9.875344286988212744625960632570118117436E+6,-7.343074266883264362348388712453701267980E+7,-9.875344286986696405243218670298381722949E+6
M2_nf1,125,125,3,1/100,1/3,-6.469855734589679277968257147975546454708E+7,-9.892563789401730349892721126949759997257E+6,-6.469855734536746054330962840448697013536E+7,-9.892563789498749178548578828852201599642E+6,-6.469855734589683371718663510102990879148E+7,-9.892563789401703458053093243461072352486E+6
M2_nf1,125,125,3,1/50,1/3,-5.589595856982996553125595134331214241265E+7,-9.961439465546462882056760479902142488695E+6,-5.589595853750653327864379320318837011530E+7,-9.961439471750505762462191086983273566042E+6,-5.589595856984105448519424123313536018733E+7,-9.961439465539579650751113621951001748105E+6
M2_nf1,125,125,3,1/20,1/3,-4.369475726484929805522208224260523672291E+7,-1.044346345665546106669630593602919612083E+7,-4.369474988749809205804550949083932481999E+7,-1.044346496250336785025412528442344141436E+7,-4.369475728292384050711649280638472311956E+7,-1.044346344616398510829185354802895461327E+7
M2_nf1,125,125,3,1/10,1/3,-3.242363439235645266400065493864465441050E+7,-1.216340041617958264107327722841667333269E+7,-3.242319001789306254239056482877764210246E+7,-1.216349478648596102660601013989067063705E+7,-3.242363917886093862698742200674688505322E+7,-1.216339774076546554102061901064351536733E+7
M2_nf1,125,125,3,1/5,1/3,-1.336247712121918967560115910064045128888E+7,-1.901479997085379076209961278612174328060E+7,-1.333648244524844979846281863741819114361E+7,-1.902033617852481596340827958913996331135E+7,-1.336368338527094123211287694352985379989E+7,-1.901412525241310488594324731732202604878E+7
M2_nf1,125,125,3,3/10,1/3,8.158252810249892510026646050824816127280E+6,-3.031179616391228969288735910520639267261E+7,8.429245256801783024499454324348647114339E+6,-3.036563928475306656970443543524123166540E+7,8.129706432582570513393308619783195278773E+6,-3.029489295451185757795430221406504003393E+7
M2_nf1,125,125,3,1/1000,2/3,-9.661551442293793035849246010880933535076E+7,-9.869773806621913888025750087619976453561E+6,-9.661551442293792954055638122160921586305E+7,-9.869773806621913860964754981561089584500E+6,-9.661551442293793035849139328610429233973E+7,-9.869773806621913888025935709494040583169E+6
M2_nf1,125,125,3,1/500,2/3,-8.790541428681365705704424313843453183577E+7,-9.870282027422303023666533271826092058376E+6,-8.790541428681360715998672381063639986198E+7,-9.870282027422301291798485763015484692299E+6,-8.790541428681365705678093433283434506350E+7,-9.870282027422303023714052350724348607114E+6
M2_nf1,125,125,3,1/200,2/3,-7.639181139308037325768539464089884707969E+7,-9.873839749539747652679837197274359373290E+6,-7.639181139306898208297265538727980173142E+7,-9.873839749539324894238032361978600376892E+6,-7.639181139308037287567257209542694976408E+7,-9.873839749539747725186906314337954579771E+6
M2_nf1,125,125,3,1/100,2/3,-6.768179801013901306190567434446975600378E+7,-9.886548421617331617384287589475729202523E+6,-6.768179800944820596532992072622056995298E+7,-9.886548421590288997285429198023298250536E+6,-6.768179801013891909559950431405514368688E+7,-9.886548421617350178013362149021967234757E+6
M2_nf1,125,125,3,1/50,2/3,-5.896280100270363837696216385893361888169E+7,-9.937422512037289817565117674097712073881E+6,-5.896280096092597108459268557086457987968E+7,-9.937422510310124562026607788262341978715E+6,-5.896280100268056486024054824297167600737E+7,-9.937422512042040128614316652177156968894E+6
M2_nf1,125,125,3,1/20,2/3,-4.729976570792624444003196254731905082270E+7,-1.029530669006038420198970255082944821378E+7,-4.729975627177060395342409010786142197719E+7,-1.029530627446483954952614574343494814152E+7,-4.729976567472140082464022722307652662042E+7,-1.029530669729578842347850509763782660316E+7
M2_nf1,125,125,3,1/10,2/3,-3.776339508878031801479045703507131965597E+7,-1.159870412630271069433656208497607138214E+7,-3.776282350715281326022706724905079206628E+7,-1.159867890524405070932860734761282823089E+7,-3.776338699840128793232625972246058888376E+7,-1.159870596642477864227960601659704977574E+7
M2_nf1,125,125,3,1/5,2/3,-2.432116740752977478327510807584334715419E+7,-1.720744890730548180624028061618834373543E+7,-2.428561371181926048174026835245241141917E+7,-1.720617458815242086445091436684668464955E+7,-2.431922610516003400913928102783778540850E+7,-1.720790650371900857331482918183686352003E+7
M2_nf1,125,125,3,3/10,2/3,-8.695219753919765366701266914555677219825E+6,-2.796157855027043116819002086703434191196E+7,-8.281919907232138245567782321847263829110E+6,-2.795290796114735073512128598564919578705E+7,-8.648454535009101123267815677560646333116E+6,-2.797263556189801385639931567514670198366E+7
M2_nf1,125,250,3,1/1000,-2/3,-1.096808550638369095300086205824968818383E+8,-9.870098865989326350525668922765696374094E+6,-1.096808550638369086102141523205895128120E+8,-9.870098865989326394690749312118995348692E+6,-1.096808550638369095300073219794709827715E+8,-9.870098865989326350526237527901293937519E+6
M2_nf1,125,250,3,1/500,-2/3,-1.009702272206566712371531667598329401578E+8,-9.871582272154502248037419947318406419838E+6,-1.009702272206566148211142258873745874448E+8,-9.871582272154505074711736718505817053450E+6,-1.009702272206566712368305224503017155496E+8,-9.871582272154502248182982528572926738378E+6
M2_nf1,125,250,3,1/200,-2/3,-8.945293019743422140671981132309292504212E+7,-9.881966596851630345247633481550519472558E+6,-8.945293019742123860775862397027335899803E+7,-9.881966596852320637851572288861709700898E+6,-8.945293019743422093417095296581867678896E+7,-9.881966596851630567354943887277160122589E+6
M2_nf1,125,250,3,1/100,-2/3,-8.072972092214116433734598352905528608177E+7,-9.919060349894080609537040756570952782479E+6,-8.072972092134847590847255057369952246973E+7,-9.919060349938301977535609692249050786660E+6,-8.072972092214104719633652055501696073187E+7,-9.919060349894137465751391990837877774874E+6
M2_nf1,125,250,3,1/50,-2/3,-7.195790015066204711538686398019676706139E+7,-1.006754284639757596816643837956395913459E+7,-7.195790010235952759632929573301173093259E+7,-1.006754284923865657576366235225839596484E+7,-7.195790015063304345801788758802215686751E+7,-1.006754284641212782157372946194332321058E+7
M2_nf1,125,250,3,1/20,-2/3,-5.992329906713476799822441604553782689632E+7,-1.111173504775010298404403163255121563868E+7,-5.992328803042440014881518197403842837824E+7,-1.111173575998916869259728745373095362617E+7,-5.992329902490890943231871725901178673917E+7,-1.111173506991867206419570290415264448082E+7
M2_nf1,125,250,3,1/10,-2/3,-4.903427620075301567864388221785494546523E+7,-1.490973800124763485487060358761006529760E+7,-4.903360047712508980433587236322679035484E+7,-1.490978780764142524182104112194925118893E+7,-4.903426582653115886282854770116482510582E+7,-1.490974364312964102411962994893746588651E+7
M2_nf1,125,250,3,1/5,-2/3,-2.978599511825899601046129397922051068391E+7,-3.117263091450378398984714229737332677521E+7,-2.974336493939441009407249372479973330520E+7,-3.117686556254284635774652039463079279262E+7,-2.978349625482122435065440972999233503812E+7,-3.117403903378865642485620532187653343770E+7
M2_nf1,125,250,3,3/10,-2/3,-3.122544530302898176010453258726431968025E+6,-6.204386772742702131406235923206160578706E+7,-2.621938141315015587970391737548057657187E+6,-6.211042027152928570750841553730750027488E+7,-3.062727365978286146519433334346893677991E+6,-6.207822434243859100317967041171601481025E+7
M2_nf1,125,250,3,1/1000,-1/3,-1.067272180180526249143076910510785457696E+8,-9.870354091018152377645234440872596903352E+6,-1.067272180180526242792014239976158629355E+8,-9.870354091018152653864383237598094341498E+6,-1.067272180180526249143084713042881112945E+8,-9.870354091018152377644529004020668716975E+6
M2_nf1,125,250,3,1/500,-1/3,-9.801510552141126167388004040486620221831E+7,-9.872603160276919672580456815563579553211E+6,-9.801510552141122257259685606390819511129E+7,-9.872603160276937350470536418164289798808E+6,-9.801510552141126167408596211295154128697E+7,-9.872603160276919672399865469209049829345E+6
M2_nf1,125,250,3,1/200,-1/3,-8.648785129859014663511903345911630189410E+7,-9.888346622925023410738537177937526926812E+6,-8.648785129858109944425928975068801802879E+7,-9.888346622929339070405620312943023227770E+6,-8.648785129859014696178007734591845971931E+7,-9.888346622925023135183220665667640057994E+6
M2_nf1,125,250,3,1/100,-1/3,-7.773044211689581750669498604623274928324E+7,-9.944572958424750806081511771404097984477E+6,-7.773044211634100869284268382779063213627E+7,-9.944572958700900122916800377372288728248E+6,-7.773044211689590353414843397646388339314E+7,-9.944572958424680268683222951747765862583E+6
M2_nf1,125,250,3,1/50,-1/3,-6.882694606844065776697207063477574064445E+7,-1.016947333790142182698129690722317946332E+7,-6.882694603449537952096347347713507798764E+7,-1.016947335556143979992840251351908907678E+7,-6.882694606846328744295350244342207450765E+7,-1.016947333788336912897944727354962567422E+7
M2_nf1,125,250,3,1/20,-1/3,-5.591938184463474665214588373425754387741E+7,-1.174355025423265642540859662213159951627E+7,-5.591937408609268866426563117767001246531E+7,-1.174355454267365445912592562019896944494E+7,-5.591938188029449068745305402934979747917E+7,-1.174355022673843205947865023702919342952E+7
M2_nf1,125,250,3,1/10,-1/3,-4.212437670296403368052398454405036159780E+7,-1.736183825501374599790218688656614166592E+7,-4.212391128648910636817036953851766712304E+7,-1.736210748362351995792148176765965545216E+7,-4.212438596912441119621935702908765978871E+7,-1.736183126376928638049585724479399046516E+7
M2_nf1,125,250,3,1/5,-1/3,-1.294970630394611843017830535770282443212E+7,-3.977092136585265999576730190902450195437E+7,-1.292320348908771875115712739921044803633E+7,-3.978685699037765162192249065488586565615E+7,-1.295203781582564976574352571177009244721E+7,-3.976917891970670266668252119148330648769E+7
M2_nf1,125,250,3,3/10,-1/3,2.550299946751467797321844147576870233401E+7,-7.682694708422608165592323876951767322405E+7,2.576457260449069886498933850543864422631E+7,-7.698557369880669655105762741318187350757E+7,2.544642848471593237728019491492665021718E+7,-7.678420942507041860777735024411209797934E+7
M2_nf1,125,250,3,1/1000,0,-1.059869958175704917691377542009654576731E+8,-9.870439165773546205266877607478441815989E+6,-1.059869958175704926737898669602305143418E+8,-9.870439165773545451937479040152126922669E+6,-1.059869958175704917691363002325177997504E+8,-9.870439165773546205267562198145868691614E+6
M2_nf1,125,250,3,1/500,0,-9.727439690393961273718322538623415715452E+7,-9.872943452250341042250355656180861366878E+6,-9.727439690393967192764668870429139885227E+7,-9.872943452250292829300288223026440717695E+6,-9.727439690393961273681618851040546662425E+7,-9.872943452250341042425610334625913930176E+6
M2_nf1,125,250,3,1/200,0,-8.574388303538177549856408347756309897216E+7,-9.890473139415143864239058388894416083160E+6,-8.574388303539664313413882484729179802660E+7,-9.890473139403373349101445109094867467231E+6,-8.574388303538177494896443985603265068475E+7,-9.890473139415144131650788761310007233110E+6
M2_nf1,125,250,3,1/100,0,-7.697528821364535406003820437292247216843E+7,-9.953074620215477954509271136733259177903E+6,-7.697528821461698240485462809613110019558E+7,-9.953074619462216323555471215742537063496E+6,-7.697528821364521539385617190244602503681E+7,-9.953074620215546406713464957511482079722E+6
M2_nf1,125,250,3,1/50,0,-6.802879056034120746767198378597746629089E+7,-1.020340956464517685565380770532619202606E+7,-6.802879062379232662706725929338425368336E+7,-1.020340951644956997616903232720602445626E+7,-6.802879056030623569354579069916214558048E+7,-1.020340956466269529828063180041850549470E+7
M2_nf1,125,250,3,1/20,0,-5.483791805301925525539467751772832042393E+7,-1.195258369795806680612786737518365303010E+7,-5.483793391763113219910224183014515431065E+7,-1.195257195384982815939001958975227975048E+7,-5.483791800079839108374412184440245828829E+7,-1.195258372463237750304223472951815827750E+7
M2_nf1,125,250,3,1/10,0,-4.012130135489240628499593984273990167709E+7,-1.815487233295844177429387044490464623403E+7,-4.012232715862836579018131969882710095556E+7,-1.815412578011907331269439527458667072846E+7,-4.012128827817309659050854096601422187591E+7,-1.815487911020223130643616421960289645737E+7
M2_nf1,125,250,3,1/5,0,-8.073643794119328794135449363300552035322E+6,-4.229663755651597459656276764280220578581E+7,-8.138218418554388389424213048231511170072E+6,-4.225010860501360190047874674201431162742E+7,-8.070437067187539338167996850265896538245E+6,-4.229832173033571349995195922305275827816E+7
M2_nf1,125,250,3,3/10,0,3.308315019619434465174929042440396665977E+7,-8.039284087971502398300474990980694152756E+7,3.238036142159685370619832961698164822182E+7,-7.988480893918909790080146133204732019084E+7,3.316104876527684239885463348308915090779E+7,-8.043398656981127533855102224887587657191E+7
M2_nf1,125,250,3,1/1000,1/3,-1.067272180180526249143076910510785457696E+8,-9.870354091018152377645234440872596903352E+6,-1.067272180180526242792014239976158629355E+8,-9.870354091018152653864383237598094341498E+6,-1.067272180180526249143084713042881112945E+8,-9.870354091018152377644529004020668716975E+6
M2_nf1,125,250,3,1/500,1/3,-9.801510552141126167388004040486620221831E+7,-9.872603160276919672580456815563579553211E+6,-9.801510552141122257259685606390819511129E+7,-9.872603160276937350470536418164289798808E+6,-9.801510552141126167408596211295154128697E+7,-9.872603160276919672399865469209049829345E+6
M2_nf1,125,250,3,1/200,1/3,-8.648785129859014663511903345911630189410E+7,-9.888346622925023410738537177937526926812E+6,-8.648785129858109944425928975068801802879E+7,-9.888346622929339070405620312943023227770E+6,-8.648785129859014696178007734591845971931E+7,-9.888346622925023135183220665667640057994E+6
M2_nf1,125,250,3,1/100,1/3,-7.773044211689581750669498604623274928324E+7,-9.944572958424750806081511771404097984477E+6,-7.773044211634100869284268382779063213627E+7,-9.944572958700900122916800377372288728248E+6,-7.773044211689590353414843397646388339314E+7,-9.944572958424680268683222951747765862583E+6
M2_nf1,125,250,3,1/50,1/3,-6.882694606844065776697207063477574064445E+7,-1.016947333790142182698129690722317946332E+7,-6.882694603449537952096347347713507798764E+7,-1.016947335556143979992840251351908907678E+7,-6.882694606846328744295350244342207450765E+7,-1.016947333788336912897944727354962567422E+7
M2_nf1,125,250,3,1/20,1/3,-5.591938184463474665214588373425754387741E+7,-1.174355025423265642540859662213159951627E+7,-5.591937408609268866426563117767001246531E+7,-1.174355454267365445912592562019896944494E+7,-5.591938188029449068745305402934979747917E+7,-1.174355022673843205947865023702919342952E+7
M2_nf1,125,250,3,1/10,1/3,-4.212437670296403368052398454405036159780E+7,-1.736183825501374599790218688656614166592E+7,-4.212391128648910636817036953851766712304E+7,-1.736210748362351995792148176765965545216E+7,-4.212438596912441119621935702908765978871E+7,-1.736183126376928638049585724479399046516E+7
M2_nf1,125,250,3,1/5,1/3,-1.294970630394611843017830535770282443212E+7,-3.977092136585265999576730190902450195437E+7,-1.292320348908771875115712739921044803633E+7,-3.978685699037765162192249065488586565615E+7,-1.295203781582564976574352571177009244721E+7,-3.976917891970670266668252119148330648769E+7
M2_nf1,125,250,3,3/10,1/3,2.550299946751467797321844147576870233401E+7,-7.682694708422608165592323876951767322405E+7,2.576457260449069886498933850543864422631E+7,-7.698557369880669655105762741318187350757E+7,2.544642848471593237728019491492665021718E+7,-7.678420942507041860777735024411209797934E+7
M2_nf1,125,250,3,1/1000,2/3,-1.096808550638369095300086205824968818383E+8,-9.870098865989326350525668922765696374094E+6,-1.096808550638369086102141523205895128120E+8,-9.870098865989326394690749312118995348692E+6,-1.096808550638369095300073219794709827715E+8,-9.870098865989326350526237527901293937519E+6
M2_nf1,125,250,3,1/500,2/3,-1.009702272206566712371531667598329401578E+8,-9.871582272154502248037419947318406419838E+6,-1.009702272206566148211142258873745874448E+8,-9.871582272154505074711736718505817053450E+6,-1.009702272206566712368305224503017155496E+8,-9.871582272154502248182982528572926738378E+6
M2_nf1,125,250,3,1/200,2/3,-8.945293019743422140671981132309292504212E+7,-9.881966596851630345247633481550519472558E+6,-8.945293019742123860775862397027335899803E+7,-9.881966596852320637851572288861709700898E+6,-8.945293019743422093417095296581867678896E+7,-9.881966596851630567354943887277160122589E+6
M2_nf1,125,250,3,1/100,2/3,-8.072972092214116433734598352905528608177E+7,-9.919060349894080609537040756570952782479E+6,-8.072972092134847590847255057369952246973E+7,-9.919060349938301977535609692249050786660E+6,-8.072972092214104719633652055501696073187E+7,-9.919060349894137465751391990837877774874E+6
M2_nf1,125,250,3,1/50,2/3,-7.195790015066204711538686398019676706139E+7,-1.006754284639757596816643837956395913459E+7,-7.195790010235952759632929573301173093259E+7,-1.006754284923865657576366235225839596484E+7,-7.195790015063304345801788758802215686751E+7,-1.006754284641212782157372946194332321058E+7
M2_nf1,125,250,3,1/20,2/3,-5.992329906713476799822441604553782689632E+7,-1.111173504775010298404403163255121563868E+7,-5.992328803042440014881518197403842837824E+7,-1.111173575998916869259728745373095362617E+7,-5.992329902490890943231871725901178673917E+7,-1.111173506991867206419570290415264448082E+7
M2_nf1,125,250,3,1/10,2/3,-4.903427620075301567864388221785494546523E+7,-1.490973800124763485487060358761006529760E+7,-4.903360047712508980433587236322679035484E+7,-1.490978780764142524182104112194925118893E+7,-4.903426582653115886282854770116482510582E+7,-1.490974364312964102411962994893746588651E+7
M2_nf1,125,250,3,1/5,2/3,-2.978599511825899601046129397922051068391E+7,-3.117263091450378398984714229737332677521E+7,-2.974336493939441009407249372479973330520E+7,-3.117686556254284635774652039463079279262E+7,-2.978349625482122435065440972999233503812E+7,-3.117403903378865642485620532187653343770E+7
M2_nf1,125,250,3,3/10,2/3,-3.122544530302898176010453258726431968025E+6,-6.204386772742702131406235923206160578706E+7,-2.621938141315015587970391737548057657187E+6,-6.211042027152928570750841553730750027488E+7,-3.062727365978286146519433334346893677991E+6,-6.207822434243859100317967041171601481025E+7
M2_nf1,150,75,4,1/1000,-2/3,-1.604163307585103013257104971353494588535E+8,-1.894970415299425955559818715289195292124E+7,-1.604163307585102999492279776749722562091E+8,-1.894970415299425914953588683795280170508E+7,-1.604163307585103013257088886941261145373E+8,-1.894970415299425955559777949351718825524E+7
M2_nf1,150,75,4,1/500,-2/3,-1.436939429856135403991459193563903398056E+8,-1.894989526355852080287319986302314795601E+7,-1.436939429856134570110992516440572555745E+8,-1.894989526355849481480770890233337571901E+7,-1.436939429856135403987529796110820788420E+8,-1.894989526355852080276883885845411492938E+7
M2_nf1,150,75,4,1/200,-2/3,-1.215948571916351185585357894654001246347E+8,-1.895123311547337151636249564225021330435E+7,-1.215948571916162788432326424960359078513E+8,-1.895123311546702664004531116496697021667E+7,-1.215948571916351179969199359016146337125E+8,-1.895123311547337135711805435850681649778E+7
M2_nf1,150,75,4,1/100,-2/3,-1.048967498284486142354504054810365004884E+8,-1.895601227210191679619446951572709789737E+7,-1.048967498273163207980070118605094435078E+8,-1.895601227169581413496314513108089913902E+7,-1.048967498284484778124741207220832321091E+8,-1.895601227210187602761870951763106113031E+7
M2_nf1,150,75,4,1/50,-2/3,-8.825682539976446672565310958622663374011E+7,-1.897514632414556233724438654574305748075E+7,-8.825682533198049931112288701564384130469E+7,-1.897514629814716240366301045303134700495E+7,-8.825682539973142365975903204662765458762E+7,-1.897514632413512353361913119224171444748E+7
M2_nf1,150,75,4,1/20,-2/3,-6.657107105690633935023188357284083459714E+7,-1.910987043279568485933200553171715287666E+7,-6.657105598868780126108712783738382048397E+7,-1.910986407212828363304018740244848357319E+7,-6.657107101028060492878963227523981041633E+7,-1.910987041684535637623372724872959747333E+7
M2_nf1,150,75,4,1/10,-2/3,-5.083599711204981156190147176715039357888E+7,-1.960254612801592406915191917304481236916E+7,-5.083509808160624546358260915499972214746E+7,-1.960213596237062157336038644699542141392E+7,-5.083598591472416052744742851126424171434E+7,-1.960254202426327713774693660898671102285E+7
M2_nf1,150,75,4,1/5,-2/3,-3.607853862800960159455035769759088564752E+7,-2.177229995716980943215006616104618652920E+7,-3.602375546991504883949300198822060881262E+7,-2.174523888532286361993575757250493768558E+7,-3.607586966488435410473170213194435041425E+7,-2.177122684645281974067496793994747265718E+7
M2_nf1,150,75,4,3/10,-2/3,-2.708575684383188264582565077152530000141E+7,-2.626044839505820607657525848022191420774E+7,-2.645847726015049222592130093771247244218E+7,-2.593579837729354360083097592772040670271E+7,-2.702072652465559132941209615133911599815E+7,-2.623181749703945003862604401937053161359E+7
M2_nf1,150,75,4,1/1000,-1/3,-1.547459618830565900523923838359419435719E+8,-1.894966278625903110178099198827188082640E+7,-1.547459618830565889273970860761136872291E+8,-1.894966278625903076871005813047695415161E+7,-1.547459618830565900523921537961355150186E+8,-1.894966278625903110178069349039172122011E+7
M2_nf1,150,75,4,1/500,-1/3,-1.380225663172465093767715414532148029628E+8,-1.894972979788787264004647215140992168636E+7,-1.380225663172464403487028613140549879622E+8,-1.894972979788785132344939313365791155980E+7,-1.380225663172465093767245328788570764648E+8,-1.894972979788787263997005616820300394335E+7
M2_nf1,150,75,4,1/200,-1/3,-1.159172612359458215158541072643619896705E+8,-1.895019901060502306193419922770229657562E+7,-1.159172612359299279872912206281955495874E+8,-1.895019901059981871664954653946708411296E+7,-1.159172612359458214680796621157455674598E+8,-1.895019901060502294532704520770252931627E+7
M2_nf1,150,75,4,1/100,-1/3,-9.919954687781765717763223988838160784470E+7,-1.895187664647885289893179320402345181701E+7,-9.919954687684689903513974582457494497224E+7,-1.895187664614575240700449989653513888624E+7,-9.919954687781764957649817923261945716114E+7,-1.895187664647882304236441466360363189776E+7
M2_nf1,150,75,4,1/50,-1/3,-8.249088675818693739325802099607601487169E+7,-1.895861651997140414641438279909667789094E+7,-8.249088669902979519871488124770831633051E+7,-1.895861649864723494181904179410885258633E+7,-8.249088675818616718313802447253267120600E+7,-1.895861651996375560485358688649240532347E+7
M2_nf1,150,75,4,1/20,-1/3,-6.041105141495221388010048443931913800225E+7,-1.900711378434840038335600983422380879434E+7,-6.041103793263374887560696813888898760848E+7,-1.900710856839271293360467050183180687901E+7,-6.041105141604381291727545964155903585060E+7,-1.900711377262139043227290594703511184423E+7
M2_nf1,150,75,4,1/10,-1/3,-4.358164556188491094465954587794949492044E+7,-1.919938925959863200774379868909603428778E+7,-4.358082968433588425435256661954147148727E+7,-1.919905313512799501975099338237033495369E+7,-4.358164619035088109934086615878058826555E+7,-1.919938620576335493451806187538185272768E+7
M2_nf1,150,75,4,1/5,-1/3,-2.626507189748182026818710703716667034565E+7,-2.028208705723274406322785416995614732915E+7,-2.621595256831938667453137524867285664402E+7,-2.025993457954685731162097791947051690846E+7,-2.626523729061666815889252133476220454699E+7,-2.028125110020989185671336147220765444357E+7
M2_nf1,150,75,4,3/10,-1/3,-1.723314026139479599097556441070754028049E+7,-2.333689215091181180621114500071715810244E+7,-1.669279639490172693373803518493106893867E+7,-2.307021495127690405508319397889017894341E+7,-1.723437973355194299661422032426974515802E+7,-2.331302344445428192027612538428663617923E+7
M2_nf1,150,75,4,1/1000,0,-1.533249400085545092781399283834729313968E+8,-1.894964899736462248038074974591170544731E+7,-1.533249400085545091581167655018957961510E+8,-1.894964899736462229461783433331440483407E+7,-1.533249400085545092781381937139330859878E+8,-1.894964899736462248038016035330323145435E+7
M2_nf1,150,75,4,1/500,0,-1.366012247634623076313406933782685425432E+8,-1.894967464294166449419854359140031062772E+7,-1.366012247634623024386031800615956524068E+8,-1.894967464294165260525879356270315471128E+7,-1.366012247634623076309065809713528227144E+8,-1.894967464294166449404765884198805840878E+7
M2_nf1,150,75,4,1/200,0,-1.144939604345459434696423138705666135216E+8,-1.894985431981426853983723240833393070214E+7,-1.144939604345454784878648678405742814760E+8,-1.894985431981136577325873249517537225598E+7,-1.144939604345459428273364165815482888026E+8,-1.894985431981426830960279482059131402940E+7
M2_nf1,150,75,4,1/100,0,-9.777011823298887895557903920203721513971E+7,-1.895049827782474826327254172927741527880E+7,-9.777011823299789237945014297551177518031E+7,-1.895049827763892699487600477901855497674E+7,-9.777011823298871841805644006379750178036E+7,-1.895049827782468932089599360563882847558E+7
M2_nf1,150,75,4,1/50,0,-8.104019636516508501577710288645300564567E+7,-1.895310935087559560945678781875106983331E+7,-8.104019636820118656306728420780300961469E+7,-1.895310933897171507626123827844673324292E+7,-8.104019636512498502920966847884200457962E+7,-1.895310935086050394154052318214423716855E+7
M2_nf1,150,75,4,1/20,0,-5.884137589437539037462973686582515793236E+7,-1.897296799890157211027977099708992379192E+7,-5.884137738955353847584374298490703888828E+7,-1.897296507331116677820114028412802387144E+7,-5.884137583521504743489406775673004489367E+7,-1.897296797584751084052655622590144321349E+7
M2_nf1,150,75,4,1/10,0,-4.170240027163079341457429249460318968441E+7,-1.906661731319493969083541261151873111460E+7,-4.170252390328070667506400175274233246940E+7,-1.906642562466542474574746901419038704824E+7,-4.170238553392970723195073640711099429080E+7,-1.906661138699144473457408928768922493907E+7
M2_nf1,150,75,4,1/5,0,-2.388671461518792382689124066972387597509E+7,-1.980600131029247944343245806347298312023E+7,-2.389440297822168613458152303391840638313E+7,-1.979256805551440577737642448891367128338E+7,-2.388305827175306114595329340607452143024E+7,-1.980445684437968506228012199283929629677E+7
M2_nf1,150,75,4,3/10,0,-1.565918770160131338052912308816711913323E+7,-2.243183315309151678217127666463905323160E+7,-1.571317617145400720932466990441793204591E+7,-2.225542846402074895966873891824832377477E+7,-1.556736799397514479449452428120032339769E+7,-2.239084919968932081427491829890114619285E+7
M2_nf1,150,75,4,1/1000,1/3,-1.547459618830565900523923838359419435719E+8,-1.894966278625903110178099198827188082640E+7,-1.547459618830565889273970860761136872291E+8,-1.894966278625903076871005813047695415161E+7,-1.547459618830565900523921537961355150186E+8,-1.894966278625903110178069349039172122011E+7
M2_nf1,150,75,4,1/500,1/3,-1.380225663172465093767715414532148029628E+8,-1.894972979788787264004647215140992168636E+7,-1.380225663172464403487028613140549879622E+8,-1.894972979788785132344939313365791155980E+7,-1.380225663172465093767245328788570764648E+8,-1.894972979788787263997005616820300394335E+7
M2_nf1,150,75,4,1/200,1/3,-1.159172612359458215158541072643619896705E+8,-1.895019901060502306193419922770229657562E+7,-1.159172612359299279872912206281955495874E+8,-1.895019901059981871664954653946708411296E+7,-1.159172612359458214680796621157455674598E+8,-1.895019901060502294532704520770252931627E+7
M2_nf1,150,75,4,1/100,1/3,-9.919954687781765717763223988838160784470E+7,-1.895187664647885289893179320402345181701E+7,-9.919954687684689903513974582457494497224E+7,-1.895187664614575240700449989653513888624E+7,-9.919954687781764957649817923261945716114E+7,-1.895187664647882304236441466360363189776E+7
M2_nf1,150,75,4,1/50,1/3,-8.249088675818693739325802099607601487169E+7,-1.895861651997140414641438279909667789094E+7,-8.249088669902979519871488124770831633051E+7,-1.895861649864723494181904179410885258633E+7,-8.249088675818616718313802447253267120600E+7,-1.895861651996375560485358688649240532347E+7
M2_nf1,150,75,4,1/20,1/3,-6.041105141495221388010048443931913800225E+7,-1.900711378434840038335600983422380879434E+7,-6.041103793263374887560696813888898760848E+7,-1.900710856839271293360467050183180687901E+7,-6.041105141604381291727545964155903585060E+7,-1.900711377262139043227290594703511184423E+7
M2_nf1,150,75,4,1/10,1/3,-4.358164556188491094465954587794949492044E+7,-1.919938925959863200774379868909603428778E+7,-4.358082968433588425435256661954147148727E+7,-1.919905313512799501975099338237033495369E+7,-4.358164619035088109934086615878058826555E+7,-1.919938620576335493451806187538185272768E+7
M2_nf1,150,75,4,1/5,1/3,-2.626507189748182026818710703716667034565E+7,-2.028208705723274406322785416995614732915E+7,-2.621595256831938667453137524867285664402E+7,-2.025993457954685731162097791947051690846E+7,-2.626523729061666815889252133476220454699E+7,-2.028125110020989185671336147220765444357E+7
M2_nf1,150,75,4,3/10,1/3,-1.723314026139479599097556441070754028049E+7,-2.333689215091181180621114500071715810244E+7,-1.669279639490172693373803518493106893867E+7,-2.307021495127690405508319397889017894341E+7,-1.723437973355194299661422032426974515802E+7,-2.331302344445428192027612538428663617923E+7
M2_nf1,150,75,4,1/1000,2/3,-1.604163307585103013257104971353494588535E+8,-1.894970415299425955559818715289195292124E+7,-1.604163307585102999492279776749722562091E+8,-1.894970415299425914953588683795280170508E+7,-1.604163307585103013257088886941261145373E+8,-1.894970415299425955559777949351718825524E+7
M2_nf1,150,75,4,1/500,2/3,-1.436939429856135403991459193563903398056E+8,-1.894989526355852080287319986302314795601E+7,-1.436939429856134570110992516440572555745E+8,-1.894989526355849481480770890233337571901E+7,-1.436939429856135403987529796110820788420E+8,-1.894989526355852080276883885845411492938E+7
M2_nf1,150,75,4,1/200,2/3,-1.215948571916351185585357894654001246347E+8,-1.895123311547337151636249564225021330435E+7,-1.215948571916162788432326424960359078513E+8,-1.895123311546702664004531116496697021667E+7,-1.215948571916351179969199359016146337125E+8,-1.895123311547337135711805435850681649778E+7
M2_nf1,150,75,4,1/100,2/3,-1.048967498284486142354504054810365004884E+8,-1.895601227210191679619446951572709789737E+7,-1.048967498273163207980070118605094435078E+8,-1.895601227169581413496314513108089913902E+7,-1.048967498284484778124741207220832321091E+8,-1.895601227210187602761870951763106113031E+7
M2_nf1,150,75,4,1/50,2/3,-8.825682539976446672565310958622663374011E+7,-1.897514632414556233724438654574305748075E+7,-8.825682533198049931112288701564384130469E+7,-1.897514629814716240366301045303134700495E+7,-8.825682539973142365975903204662765458762E+7,-1.897514632413512353361913119224171444748E+7
M2_nf1,150,75,4,1/20,2/3,-6.657107105690633935023188357284083459714E+7,-1.910987043279568485933200553171715287666E+7,-6.657105598868780126108712783738382048397E+7,-1.910986407212828363304018740244848357319E+7,-6.657107101028060492878963227523981041633E+7,-1.910987041684535637623372724872959747333E+7
M2_nf1,150,75,4,1/10,2/3,-5.083599711204981156190147176715039357888E+7,-1.960254612801592406915191917304481236916E+7,-5.083509808160624546358260915499972214746E+7,-1.960213596237062157336038644699542141392E+7,-5.083598591472416052744742851126424171434E+7,-1.960254202426327713774693660898671102285E+7
M2_nf1,150,75,4,1/5,2/3,-3.607853862800960159455035769759088564752E+7,-2.177229995716980943215006616104618652920E+7,-3.602375546991504883949300198822060881262E+7,-2.174523888532286361993575757250493768558E+7,-3.607586966488435410473170213194435041425E+7,-2.177122684645281974067496793994747265718E+7
M2_nf1,150,75,4,3/10,2/3,-2.708575684383188264582565077152530000141E+7,-2.626044839505820607657525848022191420774E+7,-2.645847726015049222592130093771247244218E+7,-2.593579837729354360083097592772040670271E+7,-2.702072652465559132941209615133911599815E+7,-2.623181749703945003862604401937053161359E+7
M2_nf2,125,125,3,1/1000,-2/3,-8.699407870269583561030368173683860665722E-1,-4.631988352960763208137229262835680473193E+0,-8.699407870370748643862097251212440475841E-1,-4.631988352954783345995857267199288592788E+0,-8.699407870269583675628114531212340159135E-1,-4.631988352960763204794037997845408028958E+0
M2_nf2,125,125,3,1/500,-2/3,-3.479756883788293532136265105346026401974E+0,-1.852803732374998750172808851611883313792E+1,-3.479756884435752262538531791680820368439E+0,-1.852803732336727568278756238964955006448E+1,-3.479756883788296465841042383680178341524E+0,-1.852803732374998664587112915100119397939E+1
M2_nf2,125,125,3,1/200,-2/3,-2.174820633222477248911593358019269992238E+1,-1.158039044947132982457104658315555349912E+2,-2.174820649029951185933988768782331009473E+1,-1.158039044012766985901030977226019994862E+2,-2.174820633222924899374188768766656524245E+1,-1.158039044947119923116770140682181896486E+2
M2_nf2,125,125,3,1/100,-2/3,-8.698890102321321784473700486500971592513E+1,-4.632680683028888483633440580130393372731E+2,-8.698891114085605055841760774869585169301E+1,-4.632680623226957311129957164231553062757E+2,-8.698890102435922716014560773866418114748E+1,-4.632680683025545292937263625425914766730E+2
M2_nf2,125,125,3,1/50,-2/3,-3.478923596887524438047577468567636062792E+2,-1.853911747568754636245662487337255442297E+3,-3.478930074379522521705993429532251877976E+2,-1.853911364772205912493316074216578158399E+3,-3.478923599821555546811913423111982728836E+2,-1.853911747483168996060077425860493063828E+3
M2_nf2,125,125,3,1/20,-2/3,-2.171432404022127600861039170120597556428E+3,-1.162375089802530453607887259680147807730E+4,-2.171590922247803760806885791639485343601E+3,-1.162365733213854267989155333677672932172E+4,-2.171432851984938162806885634894633069688E+3,-1.162375076743226425380789895296689177979E+4
M2_nf2,125,125,3,1/10,-2/3,-8.636984063710768862404274194027886441193E+3,-4.702508979542321414917394627007186387759E+4,-8.647215485571246253808113140584054515353E+3,-4.701907650444353824539946867458000059716E+4,-8.637098988747847981808103108913508984904E+3,-4.702505636324171897604558811075039791358E+4
M2_nf2,125,125,3,1/5,-2/3,-3.328534335927280626241972398248615857387E+4,-1.968587337642158317966827199503866753842E+5,-3.396249068756548438452157214675402831659E+4,-1.964674608320040333949299599378893353533E+5,-3.331503489086799497652093011983911436785E+4,-1.968501717950876001562816038527947636045E+5
M2_nf2,125,125,3,3/10,-2/3,-6.591719467971726026904573227214425042181E+4,-4.780978754255315552039916116242307779088E+5,-7.406671184182421250000773577176335216923E+4,-4.735186174253711266885877295086360031623E+5,-6.669178565756687221200042268393566047185E+4,-4.778779344892448793296087984768556468362E+5
M2_nf2,125,125,3,1/1000,-1/3,-1.391898438883678968904368854008830114986E+0,-7.411175613470528261823915989325000359102E+0,-1.391898438892432660045704729993793840243E+0,-7.411175613467686839527787724851713044068E+0,-1.391898438883678971817622892222194105324E+0,-7.411175613470528260709906260587243975157E+0
M2_nf2,125,125,3,1/500,-1/3,-5.567501888666772860103579953892771116846E+0,-2.964476769741002810825554700874678798991E+1,-5.567501889227009652505957583486166415243E+0,-2.964476769722817686741075738076490083289E+1,-5.567501888666773605908719966103783380416E+0,-2.964476769741002782306634366783888042262E+1
M2_nf2,125,125,3,1/200,-1/3,-3.479286751839725041588004764846766078146E+1,-1.852826525489612876169419788196162331687E+2,-3.479286765517476711729955142539439871959E+1,-1.852826525045636464531750171891952589327E+2,-3.479286751839838855352083624414854060753E+1,-1.852826525489608524237771380568660572053E+2
M2_nf2,125,125,3,1/100,-1/3,-1.391140454025187416238618690528269649968E+2,-7.411713899581806471834944477450497432582E+2,-1.391140541564984511711598703959470037972E+2,-7.411713871166480291249541196055614461187E+2,-1.391140454028102230893220987962120846253E+2,-7.411713899580692112434898551364925355622E+2
M2_nf2,125,125,3,1/50,-1/3,-5.555369928879969941187344998416977660630E+2,-2.965338163920397584159664054075401992745E+3,-5.555375531987839279160261166936985578896E+2,-2.965337982040887209495881292002732350679E+3,-5.555369929627373306784087343106637308908E+2,-2.965338163891842865082168365982322075068E+3
M2_nf2,125,125,3,1/20,-1/3,-3.431781290834416606564793819999529884496E+3,-1.856195079769713855051355010502035889838E+4,-3.431918182551967440848328515394202229975E+3,-1.856190635663095537792709366916336446318E+4,-3.431781406173403662133147269536090169743E+3,-1.856195075383692598004796133996163701914E+4
M2_nf2,125,125,3,1/10,-1/3,-1.314472368612679368506555717241106936383E+4,-7.465824932245546262967732005346360635386E+4,-1.315350808820169678300996100527089810798E+4,-7.465539641045825463424888316445756173042E+4,-1.314475439997361494523836127035172625310E+4,-7.465823783164037316998441409554700531205E+4
M2_nf2,125,125,3,1/5,-1/3,-4.285806747987530335207014780775581473451E+4,-3.053309757448071244470965963558263874665E+5,-4.342739808070801944590619512018901944116E+4,-3.051459213847839484976436684626959089647E+5,-4.286716203411078182852381208536202072889E+4,-3.053277723404395347847176480524202981890E+5
M2_nf2,125,125,3,3/10,-1/3,-5.659283820209230486116550247246837866348E+4,-7.132086026960854225167198205255016602803E+5,-6.326176716122266493028775564207064502726E+4,-7.110445821518298714721287633093120278319E+5,-5.688032844295100519479154888599436282034E+4,-7.131159781935942840233308120735163988406E+5
M2_nf2,125,125,3,1/1000,0,-1.565883186115177424096385042832090763020E+0,-8.337570408431024819249694119694302499935E+0,-1.565883186116404071436831259917944331815E+0,-8.337570408428660251694167226957996410429E+0,-1.565883186115177438989863949430012550156E+0,-8.337570408431024815747684083234041402333E+0
M2_nf2,125,125,3,1/500,0,-6.263398703100554831897294890143801073583E+0,-3.335032915197323288738180202481353667708E+1,-6.263398703179063121235817300220757401802E+0,-3.335032915182189989144359863735762121065E+1,-6.263398703100558644629909428993123375687E+0,-3.335032915197323199086867743902450069250E+1
M2_nf2,125,125,3,1/200,0,-3.914037756941049378668945490872688052109E+1,-2.084416361530271318169365079870674939263E+2,-3.914037758858244356034539452539761202254E+1,-2.084416361160794505257006671502316887074E+2,-3.914037756941631157648116815146352361562E+1,-2.084416361530257638619015464634346872065E+2
M2_nf2,125,125,3,1/100,0,-1.564777333221122255799239195255857817704E+2,-8.337962456462688409191033568684474448015E+2,-1.564777345502340464216892409447029946799E+2,-8.337962432813546050196337495544489854125E+2,-1.564777333236015994543787530129213366370E+2,-8.337962456459186585364900255994408893548E+2
M2_nf2,125,125,3,1/50,0,-6.245704464496280131879190455461322847153E+2,-3.335660305619738944978879211655971408153E+3,-6.245705253354045405716795692686127241558E+2,-3.335660154198007266747832293474151630979E+3,-6.245704468309279346638083416345866094091E+2,-3.335660305530106691826633960353633483283E+3
M2_nf2,125,125,3,1/20,0,-3.844902972310541820792617156054940037739E+3,-2.086870221859095708120392404616466533117E+4,-3.844922720479268904788361298107612138802E+3,-2.086866513566330745895570850167900910174E+4,-3.844903554347285040561987364019205218213E+3,-2.086870208197664365983502170467750819940E+4
M2_nf2,125,125,3,1/10,0,-1.454055699429549652385867866361745025966E+4,-8.377404811183501047825653885474752192638E+4,-1.454193284095979742223007362355591445276E+4,-8.377164871302125900413364354193834223733E+4,-1.454070620851283011174214184189787153507E+4,-8.377401327707477586040968853384228448725E+4
M2_nf2,125,125,3,1/5,0,-4.464663148758970483560466257481404720167E+4,-3.399985208732377426283810076700372273575E+5,-4.476360270852273853814634939223111217178E+4,-3.398384055779735027095075267313102622351E+5,-4.468509823191683066691871536611636544010E+4,-3.399897376773985815111744062131625662298E+5
M2_nf2,125,125,3,3/10,0,-4.855640447558389011760094460228880790199E+4,-7.843993807525289782923157924184502780426E+5,-5.045262363673946989542699200004795623935E+4,-7.824557027725221311950405072587864398505E+5,-4.955840858290030054972472317133466924876E+4,-7.841794699675359194202773063567603400407E+5
M2_nf2,125,125,3,1/1000,1/3,-1.391898438883678968904368854008830114986E+0,-7.411175613470528261823915989325000359102E+0,-1.391898438892432660045704729993793840243E+0,-7.411175613467686839527787724851713044068E+0,-1.391898438883678971817622892222194105324E+0,-7.411175613470528260709906260587243975157E+0
M2_nf2,125,125,3,1/500,1/3,-5.567501888666772860103579953892771116846E+0,-2.964476769741002810825554700874678798991E+1,-5.567501889227009652505957583486166415243E+0,-2.964476769722817686741075738076490083289E+1,-5.567501888666773605908719966103783380416E+0,-2.964476769741002782306634366783888042262E+1
M2_nf2,125,125,3,1/200,1/3,-3.479286751839725041588004764846766078146E+1,-1.852826525489612876169419788196162331687E+2,-3.479286765517476711729955142539439871959E+1,-1.852826525045636464531750171891952589327E+2,-3.479286751839838855352083624414854060753E+1,-1.852826525489608524237771380568660572053E+2
M2_nf2,125,125,3,1/100,1/3,-1.391140454025187416238618690528269649968E+2,-7.411713899581806471834944477450497432582E+2,-1.391140541564984511711598703959470037972E+2,-7.411713871166480291249541196055614461187E+2,-1.391140454028102230893220987962120846253E+2,-7.411713899580692112434898551364925355622E+2
M2_nf2,125,125,3,1/50,1/3,-5.555369928879969941187344998416977660630E+2,-2.965338163920397584159664054075401992745E+3,-5.555375531987839279160261166936985578896E+2,-2.965337982040887209495881292002732350679E+3,-5.555369929627373306784087343106637308908E+2,-2.965338163891842865082168365982322075068E+3
M2_nf2,125,125,3,1/20,1/3,-3.431781290834416606564793819999529884496E+3,-1.856195079769713855051355010502035889838E+4,-3.431918182551967440848328515394202229975E+3,-1.856190635663095537792709366916336446318E+4,-3.431781406173403662133147269536090169743E+3,-1.856195075383692598004796133996163701914E+4
M2_nf2,125,125,3,1/10,1/3,-1.314472368612679368506555717241106936383E+4,-7.465824932245546262967732005346360635386E+4,-1.315350808820169678300996100527089810798E+4,-7.465539641045825463424888316445756173042E+4,-1.314475439997361494523836127035172625310E+4,-7.465823783164037316998441409554700531205E+4
M2_nf2,125,125,3,1/5,1/3,-4.285806747987530335207014780775581473451E+4,-3.053309757448071244470965963558263874665E+5,-4.342739808070801944590619512018901944116E+4,-3.051459213847839484976436684626959089647E+5,-4.286716203411078182852381208536202072889E+4,-3.053277723404395347847176480524202981890E+5
M2_nf2,125,125,3,3/10,1/3,-5.659283820209230486116550247246837866348E+4,-7.132086026960854225167198205255016602803E+5,-6.326176716122266493028775564207064502726E+4,-7.110445821518298714721287633093120278319E+5,-5.688032844295100519479154888599436282034E+4,-7.131159781935942840233308120735163988406E+5
M2_nf2,125,125,3,1/1000,2/3,-8.699407870269583561030368173683860665722E-1,-4.631988352960763208137229262835680473193E+0,-8.699407870370748643862097251212440475841E-1,-4.631988352954783345995857267199288592788E+0,-8.699407870269583675628114531212340159135E-1,-4.631988352960763204794037997845408028958E+0
M2_nf2,125,125,3,1/500,2/3,-3.479756883788293532136265105346026401974E+0,-1.852803732374998750172808851611883313792E+1,-3.479756884435752262538531791680820368439E+0,-1.852803732336727568278756238964955006448E+1,-3.479756883788296465841042383680178341524E+0,-1.852803732374998664587112915100119397939E+1
M2_nf2,125,125,3,1/200,2/3,-2.174820633222477248911593358019269992238E+1,-1.158039044947132982457104658315555349912E+2,-2.174820649029951185933988768782331009473E+1,-1.158039044012766985901030977226019994862E+2,-2.174820633222924899374188768766656524245E+1,-1.158039044947119923116770140682181896486E+2
M2_nf2,125,125,3,1/100,2/3,-8.698890102321321784473700486500971592513E+1,-4.632680683028888483633440580130393372731E+2,-8.698891114085605055841760774869585169301E+1,-4.632680623226957311129957164231553062757E+2,-8.698890102435922716014560773866418114748E+1,-4.632680683025545292937263625425914766730E+2
M2_nf2,125,125,3,1/50,2/3,-3.478923596887524438047577468567636062792E+2,-1.853911747568754636245662487337255442297E+3,-3.478930074379522521705993429532251877976E+2,-1.853911364772205912493316074216578158399E+3,-3.478923599821555546811913423111982728836E+2,-1.853911747483168996060077425860493063828E+3
M2_nf2,125,125,3,1/20,2/3,-2.171432404022127600861039170120597556428E+3,-1.162375089802530453607887259680147807730E+4,-2.171590922247803760806885791639485343601E+3,-1.162365733213854267989155333677672932172E+4,-2.171432851984938162806885634894633069688E+3,-1.162375076743226425380789895296689177979E+4
M2_nf2,125,125,3,1/10,2/3,-8.636984063710768862404274194027886441193E+3,-4.702508979542321414917394627007186387759E+4,-8.647215485571246253808113140584054515353E+3,-4.701907650444353824539946867458000059716E+4,-8.637098988747847981808103108913508984904E+3,-4.702505636324171897604558811075039791358E+4
M2_nf2,125,125,3,1/5,2/3,-3.328534335927280626241972398248615857387E+4,-1.968587337642158317966827199503866753842E+5,-3.396249068756548438452157214675402831659E+4,-1.964674608320040333949299599378893353533E+5,-3.331503489086799497652093011983911436785E+4,-1.968501717950876001562816038527947636045E+5
M2_nf2,125,125,3,3/10,2/3,-6.591719467971726026904573227214425042181E+4,-4.780978754255315552039916116242307779088E+5,-7.406671184182421250000773577176335216923E+4,-4.735186174253711266885877295086360031623E+5,-6.669178565756687221200042268393566047185E+4,-4.778779344892448793296087984768556468362E+5
M2_nf2,125,250,3,1/1000,-2/3,-7.322059191676084209717038413322274727384E+0,-6.804887083063929947929423402980047971410E-2,-7.322059191682297591016757246161868682274E+0,-6.804887081800932645941680587387955760433E-2,-7.322059191676084220610364058913373374189E+0,-6.804887083063928501764123271622670874786E-2
M2_nf2,125,250,3,1/500,-2/3,-2.928836814756691497612883661268340324740E+1,-2.721902468223973617202271830887510234701E-1,-2.928836814796457347082502019099342972922E+1,-2.721902460140763118129789261260923618333E-1,-2.928836814756691776481585620708973001176E+1,-2.721902468223936595393422440363100350192E-1
M2_nf2,125,250,3,1/200,-2/3,-1.830580487567384273611434064263472392554E+2,-1.700960104900934987837405351400973945332E+0,-1.830580488538265951133184914713444670628E+2,-1.700959907552183460251005278375695510910E+0,-1.830580487567426825134249407136052782312E+2,-1.700960104895285932507674690049932128559E+0
M2_nf2,125,250,3,1/100,-2/3,-7.323143024729611392424009504825507104734E+2,-6.800578975387806663755066654182405179781E+0,-7.323143086874208221770184698515997433264E+2,-6.800566343983112575573835257611614178661E+0,-7.323143024740504157838312213562916580993E+2,-6.800578973941670800000677604762757708227E+0
M2_nf2,125,250,3,1/50,-2/3,-2.930570649168997027819507295350372434753E+3,-2.715070148385817575062255688816417343532E+1,-2.930571047103514356287985942865948974505E+3,-2.714989279632251005541236733618777087500E+1,-2.930570649447808347124002039166231519972E+3,-2.715070111367023641873027755386095676720E+1
M2_nf2,125,250,3,1/20,-2/3,-1.837345082599748207422465967561192890287E+4,-1.675934373391486151216374431387285718129E+2,-1.837354833487707393342106491926749364314E+4,-1.673955296190808020451971967273560624840E+2,-1.837345125096447403987030718007866196998E+4,-1.675928727215530587146088709639737119486E+2
M2_nf2,125,250,3,1/10,-2/3,-7.430900432751456341927027817124876328225E+4,-6.496235321369852171858409517353647787993E+2,-7.431532606065271297112929933928872532234E+4,-6.368492562201105538789302279977456001546E+2,-7.430911269024631978388080403120349824030E+4,-6.494792147783349807212773791412751658870E+2
M2_nf2,125,250,3,1/5,-2/3,-3.099744822085458895420834552856468954904E+5,-2.868700500427781126589374208702172644389E+3,-3.103994277809215276836378319526549132857E+5,-2.023671228781039746685983969404124004115E+3,-3.100017720749123636997341322352003800353E+5,-2.831988576507403064596201642590016210990E+3
M2_nf2,125,250,3,3/10,-2/3,-7.424577140505047464839172632278206455784E+5,-1.272760337163224925821185807985517153159E+4,-7.476666757757384715348875016265985998793E+5,-2.589288529384580171931950396458560022371E+3,-7.431371287494778380307344220324680570731E+5,-1.179652831833018734000302358009161344130E+4
M2_nf2,125,250,3,1/1000,-1/3,-1.171527412182442853808557626243180751529E+1,-1.088887505090258230543764394562359902198E-1,-1.171527412182999599247815093214378217355E+1,-1.088887504993847103023322656958696311828E-1,-1.171527412182442852989660385743464343747E+1,-1.088887505090258267951228900309410040681E-1
M2_nf2,125,250,3,1/500,-1/3,-4.686105967860011959408742463903425638463E+1,-4.356733092886692042990744050650110221870E-1,-4.686105967895643510294146171814616407726E+1,-4.356733086716387063770123025643452031867E-1,-4.686105967860011749772244893676128496852E+1,-4.356733092886701619156122600089130678468E-1
M2_nf2,125,250,3,1/200,-1/3,-2.928800125405840522980743516970165898899E+2,-2.728134246830595164367883036276973417068E+0,-2.928800126275724564633966727821463234925E+2,-2.728134096189611015942468631440074702354E+0,-2.928800125405808536267236304518535723360E+2,-2.728134246832056215795973866930276035384E+0
M2_nf2,125,250,3,1/100,-1/3,-1.171497039716427945522486571848233551967E+3,-1.098648769681346553903738614239375180596E+1,-1.171497045283071783996622934610482408393E+3,-1.098647805607085979357189938880197284423E+1,-1.171497039715609202449548225471746334379E+3,-1.098648769718735258419623446017485815817E+1
M2_nf2,125,250,3,1/50,-1/3,-4.685619741388671890226889820083473719963E+3,-4.512959590116806597370641878338391500456E+1,-4.685620097496798466275071634152283464343E+3,-4.512897896528209085111999536387467593391E+1,-4.685619741179193247262290249273174727451E+3,-4.512959599673762945107743993173933602650E+1
M2_nf2,125,250,3,1/20,-1/3,-2.926893527706210445677885828351237146303E+4,-3.339657866228798502801876080142799451332E+2,-2.926902195030236111434456815077975174836E+4,-3.338152884517040786809173751533885489554E+2,-2.926893495869952444130223785802859528058E+4,-3.339659308969039321861528653547215793738E+2
M2_nf2,125,250,3,1/10,-1/3,-1.168405484032111333571823133391975884848E+5,-2.084283466915443004236802776849824170476E+3,-1.168460355290290258877407074220901512250E+5,-2.074677866930973612743918131030294543942E+3,-1.168404680664474788130315686860161372872E+5,-2.084318983423764237078989503915608490719E+3
M2_nf2,125,250,3,1/5,-1/3,-4.633663736882357860690778078952332555456E+5,-2.073875955264642943090604611586361390408E+4,-4.637033057612294064367617867918989126059E+5,-2.012937887771041121929965061078902374571E+4,-4.633469881560103936553769076831620205860E+5,-2.074641033324901117674421847544911633943E+4
M2_nf2,125,250,3,3/10,-1/3,-1.025917890675022000291890242095192394844E+6,-9.654922384840836713493916465269762535061E+4,-1.029529301631941050304460109420041207260E+6,-8.965610526229786312463913169927972431510E+4,-1.025470621409993232841497970822085046597E+6,-9.668447918554222826490616253267359151554E+4
M2_nf2,125,250,3,1/1000,0,-1.317967566774600257924835665858785045378E+1,-1.225038032542693667064775269798526725280E-1,-1.317967566773561543410717205051855205095E+1,-1.225038032582714695778483150194767122115E-1,-1.317967566774600259414182395139329061009E+1,-1.225038032542693484173330810460597201851E-1
M2_nf2,125,250,3,1/500,0,-5.271856863032068300141418010325850211355E+1,-4.901958151428812002201097686538141828905E-1,-5.271856862965590857191718046262318827836E+1,-4.901958153990122724777310981708623876801E-1,-5.271856863032068681413490211860645606284E+1,-4.901958151428765182047561238721748979848E-1
M2_nf2,125,250,3,1/200,0,-3.294851897913562854921640944896637232377E+2,-3.071625137227107443107041933642947533435E+0,-3.294851896290627276271039142904128050010E+2,-3.071625199753106447763099780134694746985E+0,-3.294851897913621031685398654582027914472E+2,-3.071625137219963314712568945494194333104E+0
M2_nf2,125,250,3,1/100,0,-1.317856993097825959604095338827360746702E+3,-1.239937327742410358970245129892273548069E+1,-1.317856982712155182688723320004763766594E+3,-1.239937727771642214501354792863599075914E+1,-1.317856993099315217340624194743322899152E+3,-1.239937327559526162977957451164396427074E+1
M2_nf2,125,250,3,1/50,0,-5.270088182380150307139622394058911134416E+3,-5.140327710250272918887011521232131087330E+1,-5.270087517983089085639815885508855811811E+3,-5.140353277012963024343257264409935137586E+1,-5.270088182761331303361471868776640295504E+3,-5.140327663437535726845827395660965611769E+1
M2_nf2,125,250,3,1/20,0,-3.287956564300026203821982805262456289573E+4,-4.002237954725941558299366529583833499750E+2,-3.287940392452729731146421327460913143665E+4,-4.002856149061076367942577446936691859426E+2,-3.287956622390283874741538106459557765056E+4,-4.002230817629745862634231041932553045531E+2
M2_nf2,125,250,3,1/10,0,-1.306900967644646270636160623079879645025E+5,-2.726087304372537633691403258945768537216E+3,-1.306798576571519110489334815295619916441E+5,-2.729907246664394086788519059746794455821E+3,-1.306902448171865629498082200886945493342E+5,-2.725905125503878852815102067720306046891E+3
M2_nf2,125,250,3,1/5,0,-5.099428046293850318656663929674666000518E+5,-2.876987977149724619742092192232976186622E+4,-5.093153019732911930449599810162554209373E+5,-2.897986557929699298093788553454106121609E+4,-5.099800802155089147009432488007391130997E+5,-2.872372982502401800663919804484580304460E+4
M2_nf2,125,250,3,3/10,0,-1.102333320843896242814778756028899045549E+6,-1.311798815659244529376245577087991659215E+5,-1.095693946982468492535757663154102650962E+6,-1.329305847758160465837995273110444504592E+5,-1.103266186647729728273442072761737206999E+6,-1.300130384498004410171785401237344003496E+5
M2_nf2,125,250,3,1/1000,1/3,-1.171527412182442853808557626243180751529E+1,-1.088887505090258230543764394562359902198E-1,-1.171527412182999599247815093214378217355E+1,-1.088887504993847103023322656958696311828E-1,-1.171527412182442852989660385743464343747E+1,-1.088887505090258267951228900309410040681E-1
M2_nf2,125,250,3,1/500,1/3,-4.686105967860011959408742463903425638463E+1,-4.356733092886692042990744050650110221870E-1,-4.686105967895643510294146171814616407726E+1,-4.356733086716387063770123025643452031867E-1,-4.686105967860011749772244893676128496852E+1,-4.356733092886701619156122600089130678468E-1
M2_nf2,125,250,3,1/200,1/3,-2.928800125405840522980743516970165898899E+2,-2.728134246830595164367883036276973417068E+0,-2.928800126275724564633966727821463234925E+2,-2.728134096189611015942468631440074702354E+0,-2.928800125405808536267236304518535723360E+2,-2.728134246832056215795973866930276035384E+0
M2_nf2,125,250,3,1/100,1/3,-1.171497039716427945522486571848233551967E+3,-1.098648769681346553903738614239375180596E+1,-1.171497045283071783996622934610482408393E+3,-1.098647805607085979357189938880197284423E+1,-1.171497039715609202449548225471746334379E+3,-1.098648769718735258419623446017485815817E+1
M2_nf2,125,250,3,1/50,1/3,-4.685619741388671890226889820083473719963E+3,-4.512959590116806597370641878338391500456E+1,-4.685620097496798466275071634152283464343E+3,-4.512897896528209085111999536387467593391E+1,-4.685619741179193247262290249273174727451E+3,-4.512959599673762945107743993173933602650E+1
M2_nf2,125,250,3,1/20,1/3,-2.926893527706210445677885828351237146303E+4,-3.339657866228798502801876080142799451332E+2,-2.926902195030236111434456815077975174836E+4,-3.338152884517040786809173751533885489554E+2,-2.926893495869952444130223785802859528058E+4,-3.339659308969039321861528653547215793738E+2
M2_nf2,125,250,3,1/10,1/3,-1.168405484032111333571823133391975884848E+5,-2.084283466915443004236802776849824170476E+3,-1.168460355290290258877407074220901512250E+5,-2.074677866930973612743918131030294543942E+3,-1.168404680664474788130315686860161372872E+5,-2.084318983423764237078989503915608490719E+3
M2_nf2,125,250,3,1/5,1/3,-4.633663736882357860690778078952332555456E+5,-2.073875955264642943090604611586361390408E+4,-4.637033057612294064367617867918989126059E+5,-2.012937887771041121929965061078902374571E+4,-4.633469881560103936553769076831620205860E+5,-2.074641033324901117674421847544911633943E+4
M2_nf2,125,250,3,3/10,1/3,-1.025917890675022000291890242095192394844E+6,-9.654922384840836713493916465269762535061E+4,-1.029529301631941050304460109420041207260E+6,-8.965610526229786312463913169927972431510E+4,-1.025470621409993232841497970822085046597E+6,-9.668447918554222826490616253267359151554E+4
M2_nf2,125,250,3,1/1000,2/3,-7.322059191676084209717038413322274727384E+0,-6.804887083063929947929423402980047971410E-2,-7.322059191682297591016757246161868682274E+0,-6.804887081800932645941680587387955760433E-2,-7.322059191676084220610364058913373374189E+0,-6.804887083063928501764123271622670874786E-2
M2_nf2,125,250,3,1/500,2/3,-2.928836814756691497612883661268340324740E+1,-2.721902468223973617202271830887510234701E-1,-2.928836814796457347082502019099342972922E+1,-2.721902460140763118129789261260923618333E-1,-2.928836814756691776481585620708973001176E+1,-2.721902468223936595393422440363100350192E-1
M2_nf2,125,250,3,1/200,2/3,-1.830580487567384273611434064263472392554E+2,-1.700960104900934987837405351400973945332E+0,-1.830580488538265951133184914713444670628E+2,-1.700959907552183460251005278375695510910E+0,-1.830580487567426825134249407136052782312E+2,-1.700960104895285932507674690049932128559E+0
M2_nf2,125,250,3,1/100,2/3,-7.323143024729611392424009504825507104734E+2,-6.800578975387806663755066654182405179781E+0,-7.323143086874208221770184698515997433264E+2,-6.800566343983112575573835257611614178661E+0,-7.323143024740504157838312213562916580993E+2,-6.800578973941670800000677604762757708227E+0
M2_nf2,125,250,3,1/50,2/3,-2.930570649168997027819507295350372434753E+3,-2.715070148385817575062255688816417343532E+1,-2.930571047103514356287985942865948974505E+3,-2.714989279632251005541236733618777087500E+1,-2.930570649447808347124002039166231519972E+3,-2.715070111367023641873027755386095676720E+1
M2_nf2,125,250,3,1/20,2/3,-1.837345082599748207422465967561192890287E+4,-1.675934373391486151216374431387285718129E+2,-1.837354833487707393342106491926749364314E+4,-1.673955296190808020451971967273560624840E+2,-1.837345125096447403987030718007866196998E+4,-1.675928727215530587146088709639737119486E+2
M2_nf2,125,250,3,1/10,2/3,-7.430900432751456341927027817124876328225E+4,-6.496235321369852171858409517353647787993E+2,-7.431532606065271297112929933928872532234E+4,-6.368492562201105538789302279977456001546E+2,-7.430911269024631978388080403120349824030E+4,-6.494792147783349807212773791412751658870E+2
M2_nf2,125,250,3,1/5,2/3,-3.099744822085458895420834552856468954904E+5,-2.868700500427781126589374208702172644389E+3,-3.103994277809215276836378319526549132857E+5,-2.023671228781039746685983969404124004115E+3,-3.100017720749123636997341322352003800353E+5,-2.831988576507403064596201642590016210990E+3
M2_nf2,125,250,3,3/10,2/3,-7.424577140505047464839172632278206455784E+5,-1.272760337163224925821185807985517153159E+4,-7.476666757757384715348875016265985998793E+5,-2.589288529384580171931950396458560022371E+3,-7.431371287494778380307344220324680570731E+5,-1.179652831833018734000302358009161344130E+4
M2_nf2,150,75,4,1/1000,-2/3,8.038335769375921196415789281163123735705E+0,-5.042390067688279402131045998195084816975E+0,8.038335769355732921631846426123908045432E+0,-5.042390067694204892395844602345313259190E+0,8.038335769375921179098027259846103693001E+0,-5.042390067688279414047313439219804140932E+0
M2_nf2,150,75,4,1/500,-2/3,3.215355030718607219307308121886754463857E+1,-2.016963454970369876083361481539794358855E+1,3.215355030589401928187705751498977614897E+1,-2.016963455008293242570946139258609619367E+1,3.215355030718606775971263087321029759335E+1,-2.016963454970370181140346695255351262515E+1
M2_nf2,150,75,4,1/200,-2/3,2.009687559728959906313926165429850487513E+2,-1.260634655650705110626679972312549279917E+2,2.009687556574477028082797511778048994977E+2,-1.260634656576607651162002642188749893252E+2,2.009687559728892257173552780871118927546E+2,-1.260634655650751659204008403827950165434E+2
M2_nf2,150,75,4,1/100,-2/3,8.040045606142099731162147946836450412173E+2,-5.043002812702935508160346426601349156395E+2,8.040045404242205583266638862700595775141E+2,-5.043002871969635955436029213785269303682E+2,8.040045606124780245074976084657071459582E+2,-5.043002812714852470124397958694086723380E+2
M2_nf2,150,75,4,1/50,-2/3,3.218091738899748681902388194357057119960E+3,-2.017943562313240508878485299882181312219E+3,3.218090446407758186803373650021677982430E+3,-2.017943941848982943435241517562539290554E+3,3.218091738456236022376731870543122362855E+3,-2.017943562618368637440801484978970776620E+3
M2_nf2,150,75,4,1/20,-2/3,2.020404386585264669640371712293385665762E+4,-1.264455378121545023882389646647461570067E+4,2.020372774614931163300250240382347305655E+4,-1.264464683298051795163156463688475171328E+4,2.020404318767222070852941171081672999608E+4,-1.264455424738132215220772855691196999100E+4
M2_nf2,150,75,4,1/10,-2/3,8.213045212813395700002489088779790617580E+4,-5.103678764468686314888359232576050167892E+4,8.211008892889471746745882520369368745995E+4,-5.104283299512742259454490357780873752897E+4,8.213027718636089830118102085126213158951E+4,-5.103690751677889143141939445955070730348E+4
M2_nf2,150,75,4,1/5,-2/3,3.505014655056003989048313705417713928134E+5,-2.111887730953224368789790494595440935431E+5,3.491632028243384048370163502291714735797E+5,-2.115992625917953029864779347955506409298E+5,3.504552513021739781952368716735518978714E+5,-2.112200319774893085464453512270367064982E+5
M2_nf2,150,75,4,3/10,-2/3,8.792975875551411253619891501042862884181E+5,-4.988051329011690672847642994418941036501E+5,8.633278830126096670102157233196235295788E+5,-5.039530806238604790006940551061727826445E+5,8.780451227054554947936963503970193000264E+5,-4.996334069077812610821979078960687482588E+5
M2_nf2,150,75,4,1/1000,-1/3,1.286132723144218166439864751835637209086E+1,-8.067809835078254681882052340769069707759E+0,1.286132723142498816823690771990492007000E+1,-8.067809835088003852234144795108682146936E+0,1.286132723144218164421635562510596752663E+1,-8.067809835078254687396416664508301760268E+0
M2_nf2,150,75,4,1/500,-1/3,5.144552049782386637838758121299814837735E+1,-3.227118690794516031024263581675103686674E+1,5.144552049672347874901854703369031699535E+1,-3.227118690856910827154783312983664882558E+1,5.144552049782386121170321296655735421907E+1,-3.227118690794516172193323277141230407883E+1
M2_nf2,150,75,4,1/200,-1/3,3.215437596054569541114925292161170263909E+2,-2.016926241357218846356270351785373331425E+2,3.215437593368010080094685007011548375168E+2,-2.016926242880547394364163173478130655651E+2,3.215437596054490701883420194675213472142E+2,-2.016926241357240388469142767168695238785E+2
M2_nf2,150,75,4,1/100,-1/3,1.286307286432402265675658480589314655642E+3,-8.067377175381855508715678380225870784920E+2,1.286307269236907829582196599098767297150E+3,-8.067377272879019968776989877674524109064E+2,1.286307286430383809030101800146223917785E+3,-8.067377175387371591495683873870657429646E+2
M2_nf2,150,75,4,1/50,-1/3,5.147345888082256178864765981376112590485E+3,-3.226425967234641928670211761731745730703E+3,5.147344787182892079037947937101436341932E+3,-3.226426591322536613623335445089012021963E+3,5.147345887565354763703880804138660062564E+3,-3.226425967375986999022977020744265273685E+3
M2_nf2,150,75,4,1/20,-1/3,3.226373668136631059085494972665916883941E+4,-2.014207474294096670830910637689696128619E+4,3.226346724268573377501299201278754009530E+4,-2.014222729074398122756944939514642918955E+4,3.226373589074791264853175837929723751517E+4,-2.014207496004339172552881845160474259811E+4
M2_nf2,150,75,4,1/10,-1/3,1.303935854845788662213537265519006476503E+5,-8.023140446239183195005465661307394206197E+4,1.303761878677809105432779309926296312131E+5,-8.024121051980631623061498134258720321926E+4,1.303933813437603584484789784492502660847E+5,-8.023146135496858810001460095591926136761E+4
M2_nf2,150,75,4,1/5,-1/3,5.438163437690186582855100176827991415503E+5,-3.150817659347636261728162425634641238605E+5,5.426618538237312492647271310341900581619E+5,-3.157216637885115260478548655623725962542E+5,5.437622362864159151975941682579106899447E+5,-3.150977172388969256894305208156243177488E+5
M2_nf2,150,75,4,3/10,-1/3,1.314334388550005842420165301496368118025E+6,-6.831324327777136046573958632883420435997E+5,1.300328304925673837439193821315695880775E+6,-6.907118249339744128279044732354275292361E+5,1.312862348914691360330757417192138702176E+6,-6.836046837672706056202271713544979193863E+5
M2_nf2,150,75,4,1/1000,0,1.446898938554253273272004466501008325594E+1,-9.076280712013296309020819909831094448294E+0,1.446898938552404249937625372418303527775E+1,-9.076280712015482842913710431255835264890E+0,1.446898938554253271127341831564790233407E+1,-9.076280712013296325271413766486791920482E+0
M2_nf2,150,75,4,1/500,0,5.787615056273218560617221006507809595159E+1,-3.630499963266396166262966212758549396619E+1,5.787615056154880655440158604154160980365E+1,-3.630499963280390295189607285920331552216E+1,5.787615056273218011582011989529310140851E+1,-3.630499963266396582278908631398454148010E+1
M2_nf2,150,75,4,1/200,0,3.617343858996508290030506659279823455615E+2,-2.269008570033149639454956742936752595676E+2,3.617343856107328903292349003450493165765E+2,-2.269008570374856500849043174903946047525E+2,3.617343858996424512224316419835970716710E+2,-2.269008570033213119240189304740923483891E+2
M2_nf2,150,75,4,1/100,0,1.447058198093186172159716399677712423752E+3,-9.075264164255320409381920596386243260594E+2,1.447058179600829409377296566886115199217E+3,-9.075264186136748379903867288240624581387E+2,1.447058198091041306541888031753171525264E+3,-9.075264164271571956937219597807180508806E+2
M2_nf2,150,75,4,1/50,0,5.790164096852487764299849396271971053578E+3,-3.628873381521172383426347627225149965071E+3,5.790162912929683206474897715639147723440E+3,-3.628873521874415154373858257095994458613E+3,5.790164096303244625008751467130752590427E+3,-3.628873381937286047387313038321952394090E+3
M2_nf2,150,75,4,1/20,0,3.627325396566601689115381498634114326116E+4,-2.262651803625550260804995956185060152864E+4,3.627296421633901368271798657688722630903E+4,-2.262655283632766107037523531058879275635E+4,3.627325312589990687945962512464232078835E+4,-2.262651867198950018498821900833242934762E+4
M2_nf2,150,75,4,1/10,0,1.463169351972580329828941351722844121357E+5,-8.973376597543006249578040684080267831096E+4,1.462982284443345353344416013667282343436E+5,-8.973611598263302078919552986719556231150E+4,1.463167186562316999259064684230542810202E+5,-8.973392946499072412442648652278830415219E+4
M2_nf2,150,75,4,1/5,0,6.057353399820560959600181776576874481338E+5,-3.464403268831053723474788344271954694184E+5,6.044948590409938309948808864137822030950E+5,-3.466229381276901072798955374662285098233E+5,6.056782326024123648486323780186491903961E+5,-3.464830009985831207346767634241639876275E+5
M2_nf2,150,75,4,3/10,0,1.447517537125528986114590688227022858833E+6,-7.309671414615373456452730762295397856440E+5,1.432495727580944955952661297981769703416E+6,-7.336958890266453318414402767894376242675E+5,1.445975092053977943130549382043457730641E+6,-7.321019176654110632248076787165464261310E+5
M2_nf2,150,75,4,1/1000,1/3,1.286132723144218166439864751835637209086E+1,-8.067809835078254681882052340769069707759E+0,1.286132723142498816823690771990492007000E+1,-8.067809835088003852234144795108682146936E+0,1.286132723144218164421635562510596752663E+1,-8.067809835078254687396416664508301760268E+0
M2_nf2,150,75,4,1/500,1/3,5.144552049782386637838758121299814837735E+1,-3.227118690794516031024263581675103686674E+1,5.144552049672347874901854703369031699535E+1,-3.227118690856910827154783312983664882558E+1,5.144552049782386121170321296655735421907E+1,-3.227118690794516172193323277141230407883E+1
M2_nf2,150,75,4,1/200,1/3,3.215437596054569541114925292161170263909E+2,-2.016926241357218846356270351785373331425E+2,3.215437593368010080094685007011548375168E+2,-2.016926242880547394364163173478130655651E+2,3.215437596054490701883420194675213472142E+2,-2.016926241357240388469142767168695238785E+2
M2_nf2,150,75,4,1/100,1/3,1.286307286432402265675658480589314655642E+3,-8.067377175381855508715678380225870784920E+2,1.286307269236907829582196599098767297150E+3,-8.067377272879019968776989877674524109064E+2,1.286307286430383809030101800146223917785E+3,-8.067377175387371591495683873870657429646E+2
M2_nf2,150,75,4,1/50,1/3,5.147345888082256178864765981376112590485E+3,-3.226425967234641928670211761731745730703E+3,5.147344787182892079037947937101436341932E+3,-3.226426591322536613623335445089012021963E+3,5.147345887565354763703880804138660062564E+3,-3.226425967375986999022977020744265273685E+3
M2_nf2,150,75,4,1/20,1/3,3.226373668136631059085494972665916883941E+4,-2.014207474294096670830910637689696128619E+4,3.226346724268573377501299201278754009530E+4,-2.014222729074398122756944939514642918955E+4,3.226373589074791264853175837929723751517E+4,-2.014207496004339172552881845160474259811E+4
M2_nf2,150,75,4,1/10,1/3,1.303935854845788662213537265519006476503E+5,-8.023140446239183195005465661307394206197E+4,1.303761878677809105432779309926296312131E+5,-8.024121051980631623061498134258720321926E+4,1.303933813437603584484789784492502660847E+5,-8.023146135496858810001460095591926136761E+4
M2_nf2,150,75,4,1/5,1/3,5.438163437690186582855100176827991415503E+5,-3.150817659347636261728162425634641238605E+5,5.426618538237312492647271310341900581619E+5,-3.157216637885115260478548655623725962542E+5,5.437622362864159151975941682579106899447E+5,-3.150977172388969256894305208156243177488E+5
M2_nf2,150,75,4,3/10,1/3,1.314334388550005842420165301496368118025E+6,-6.831324327777136046573958632883420435997E+5,1.300328304925673837439193821315695880775E+6,-6.907118249339744128279044732354275292361E+5,1.312862348914691360330757417192138702176E+6,-6.836046837672706056202271713544979193863E+5
M2_nf2,150,75,4,1/1000,2/3,8.038335769375921196415789281163123735705E+0,-5.042390067688279402131045998195084816975E+0,8.038335769355732921631846426123908045432E+0,-5.042390067694204892395844602345313259190E+0,8.038335769375921179098027259846103693001E+0,-5.042390067688279414047313439219804140932E+0
M2_nf2,150,75,4,1/500,2/3,3.215355030718607219307308121886754463857E+1,-2.016963454970369876083361481539794358855E+1,3.215355030589401928187705751498977614897E+1,-2.016963455008293242570946139258609619367E+1,3.215355030718606775971263087321029759335E+1,-2.016963454970370181140346695255351262515E+1
M2_nf2,150,75,4,1/200,2/3,2.009687559728959906313926165429850487513E+2,-1.260634655650705110626679972312549279917E+2,2.009687556574477028082797511778048994977E+2,-1.260634656576607651162002642188749893252E+2,2.009687559728892257173552780871118927546E+2,-1.260634655650751659204008403827950165434E+2
M2_nf2,150,75,4,1/100,2/3,8.040045606142099731162147946836450412173E+2,-5.043002812702935508160346426601349156395E+2,8.040045404242205583266638862700595775141E+2,-5.043002871969635955436029213785269303682E+2,8.040045606124780245074976084657071459582E+2,-5.043002812714852470124397958694086723380E+2
M2_nf2,150,75,4,1/50,2/3,3.218091738899748681902388194357057119960E+3,-2.017943562313240508878485299882181312219E+3,3.218090446407758186803373650021677982430E+3,-2.017943941848982943435241517562539290554E+3,3.218091738456236022376731870543122362855E+3,-2.017943562618368637440801484978970776620E+3
M2_nf2,150,75,4,1/20,2/3,2.020404386585264669640371712293385665762E+4,-1.264455378121545023882389646647461570067E+4,2.020372774614931163300250240382347305655E+4,-1.264464683298051795163156463688475171328E+4,2.020404318767222070852941171081672999608E+4,-1.264455424738132215220772855691196999100E+4
M2_nf2,150,75,4,1/10,2/3,8.213045212813395700002489088779790617580E+4,-5.103678764468686314888359232576050167892E+4,8.211008892889471746745882520369368745995E+4,-5.104283299512742259454490357780873752897E+4,8.213027718636089830118102085126213158951E+4,-5.103690751677889143141939445955070730348E+4
M2_nf2,150,75,4,1/5,2/3,3.505014655056003989048313705417713928134E+5,-2.111887730953224368789790494595440935431E+5,3.491632028243384048370163502291714735797E+5,-2.115992625917953029864779347955506409298E+5,3.504552513021739781952368716735518978714E+5,-2.112200319774893085464453512270367064982E+5
M2_nf2,150,75,4,3/10,2/3,8.792975875551411253619891501042862884181E+5,-4.988051329011690672847642994418941036501E+5,8.633278830126096670102157233196235295788E+5,-5.039530806238604790006940551061727826445E+5,8.780451227054554947936963503970193000264E+5,-4.996334069077812610821979078960687482588E+5
M2_nf5,125,125,3,1/1000,-2/3,-1.371384910083113182280642755865078796230E+9,1.358585825986074886106568374758245776396E+9,-1.371384910083113153375118179962139176468E+9,1.358585825986074862281893607783917781108E+9,-1.371384910083113182280616667156128830424E+9,1.358585825986074886106547217274891895928E+9
M2_nf5,125,125,3,1/500,-2/3,-9.493108983229827207856942793372247251330E+8,1.235459589604573703163605872365600976533E+9,-9.493108983229813760288296757791574626216E+8,1.235459589604572317512598933740333530173E+9,-9.493108983229827207811280872721567545703E+8,1.235459589604573703158793889195042696653E+9
M2_nf5,125,125,3,1/200,-2/3,-4.747689779191751326297994367097379418752E+8,1.072762308843346521500818272221062273700E+9,-4.747689779189868631864367464662357315157E+8,1.072762308843053125685858606853354508135E+9,-4.747689779191751292990412999783968257193E+8,1.072762308843346515377355363512127077116E+9
M2_nf5,125,125,3,1/100,-2/3,-1.789016572766733674865109076076770628741E+8,9.498958966695806850825500073864219720689E+8,-1.789016572702904002422737227890826385394E+8,9.498958966529763451418117974810932076582E+8,-1.789016572766730981548344016939182978741E+8,9.498958966695793535842922293584435898420E+8
M2_nf5,125,125,3,1/50,-2/3,6.260973072391744503183690325967280810242E+7,8.277448198482061877040324252304744889499E+8,6.260973083110584720261706788411093719186E+7,8.277448189244648933501293261967744957407E+8,6.260973072386372758200900170995081728498E+7,8.277448198479257976169093321651808704935E+8
M2_nf5,125,125,3,1/20,-2/3,2.986526916351135400933864111796960429495E+8,6.709935983561806480839955750239024753487E+8,2.986526433296883977818301656226761843249E+8,6.709934174991455716807727132787356688177E+8,2.986526913683094636009888609185940984678E+8,6.709935980506313338977090253805859157071E+8
M2_nf5,125,125,3,1/10,-2/3,4.145107521023543344947727179507674495333E+8,5.668329367056205902943339388592452614479E+8,4.145051062124784603004451722418251136505E+8,5.668235010527735331006126917940372828051E+8,4.145106603134897777388059905681499918274E+8,5.668328824160490029902525722798747760776E+8
M2_nf5,125,125,3,1/5,-2/3,4.708218707887781760465400963725969889546E+8,5.134447970534223575280595004844012320237E+8,4.703425509951102282073683807255968751333E+8,5.129759597195040316046085166089147020584E+8,4.707953149486321726913701568322776837633E+8,5.134372353330821369073788496175025820603E+8
M2_nf5,125,125,3,3/10,-2/3,4.560236277914479776343122162314240855300E+8,5.615001231684674269995537872251369681907E+8,4.498605299963991155599396581697362615479E+8,5.570804426093573652241806119396701131931E+8,4.553419354928592283381884157761965850923E+8,5.614076137432244320705746624552522561093E+8
M2_nf5,125,125,3,1/1000,-1/3,-1.222192953333492149978809466564276829669E+9,1.316834413935751508368651074534450662763E+9,-1.222192953333492137713778589225412920590E+9,1.316834413935751497703475686227332952134E+9,-1.222192953333492149978821074525387784180E+9,1.316834413935751508368658650851973321259E+9
M2_nf5,125,125,3,1/500,-1/3,-8.185362880873184873092218405782382351868E+8,1.193701419848380856772810657005703657658E+9,-8.185362880873179653139844350477869291021E+8,1.193701419848380253019382602979411719872E+9,-8.185362880873184873112896081195863869674E+8,1.193701419848380856774546162702052986635E+9
M2_nf5,125,125,3,1/200,-1/3,-3.683365460738352570990122553230095733486E+8,1.030964856737267089685066524866499827219E+9,-3.683365460737796550347204365569853584623E+8,1.030964856737145127723101395616663655139E+9,-3.683365460738352586417589272542259760230E+8,1.030964856737267091921545571621289921249E+9
M2_nf5,125,125,3,1/100,-1/3,-9.091819531832035087250359873619280667592E+7,9.079831516760208057507909242832615835695E+8,-9.091819531760887449758475071892601871658E+7,9.079831516694470982902748071958062390265E+8,-9.091819531832047439688192712728020085975E+7,9.079831516760212984566980973925547263330E+8
M2_nf5,125,125,3,1/50,-1/3,1.318644077573319261088283405928879686777E+8,7.854636022705465136657627211103303384452E+8,1.318644076554726292228533581707132750854E+8,7.854636019287198590151987670333226537922E+8,1.318644077573607446073585659221172583821E+8,7.854636022706521234900349972679430422358E+8
M2_nf5,125,125,3,1/20,-1/3,3.400940394417818830727547036007618869560E+8,6.269436641183130857152541142975296049682E+8,3.400939801609862398621283175488660560819E+8,6.269436061947127924012979718402847694332E+8,3.400940395858420354834439907759515793000E+8,6.269436642373050146812061547122501766664E+8
M2_nf5,125,125,3,1/10,-1/3,4.226874782348759605665941092712698026678E+8,5.189997820106235846578631766112385421857E+8,4.226826846255886811040054911781518506577E+8,5.189973206053691320493002919245316844362E+8,4.226875296144209764387060320881623999076E+8,5.189998038227373539893246631865806668357E+8
M2_nf5,125,125,3,1/5,-1/3,4.028900844920250072483258483940071174299E+8,4.587937727086630957791501945011272674773E+8,4.025632619931360103742016575179006451151E+8,4.587167430974917522371412740365177505953E+8,4.029052368823958341989965256257715354552E+8,4.587968524628817020563437520084794704524E+8
M2_nf5,125,125,3,3/10,-1/3,3.069941005116984597138151205333078708194E+8,4.983359146596200678081045160706453534807E+8,3.034494430307378686758192165396927992533E+8,4.979846962881316283816400930778667042778E+8,3.073736254114865374104092089225673506816E+8,4.983720304070396368763339174369606555147E+8
M2_nf5,125,125,3,1/1000,0,-1.185784035915231373467723070222689162929E+9,1.306371323207195880613229147300325239049E+9,-1.185784035915231388077432913561757755815E+9,1.306371323207195889898358509636250742795E+9,-1.185784035915231373467694591425604784466E+9,1.306371323207195880613203391797350963805E+9
M2_nf5,125,125,3,1/500,0,-7.867427472797373360144955924112547348136E+8,1.183236210553332022708718382021344593778E+9,-7.867427472797380032534520546777300979309E+8,1.183236210553332555875483023343199320472E+9,-7.867427472797373360095621166047513753284E+8,1.183236210553332022702793286969949977528E+9
M2_nf5,125,125,3,1/200,0,-3.426446214458594016096249974011933778003E+8,1.020487491831501390562701641905061119722E+9,-3.426446214459459757296259596628314975833E+8,1.020487491831611840138686256466964094227E+9,-3.426446214458593981456659579285635983049E+8,1.020487491831501382869857299181707823099E+9
M2_nf5,125,125,3,1/100,0,-6.985865603734594937372932697082415067638E+7,8.974707126304303608095482478298392215542E+8,-6.985865603968043709517576715181375681015E+7,8.974707126365435859387849024909937752707E+8,-6.985865603734571586203008873824805099243E+7,8.974707126304286525744397039925986464019E+8
M2_nf5,125,125,3,1/50,0,1.481837019362173536121472112076116431523E+8,7.748418148089744341830269553415481448190E+8,1.481837019649652525811093108239456103177E+8,7.748418151388825214681273310879296107695E+8,1.481837019361394125612734257339419734663E+8,7.748418148086040239553509637030396570521E+8
M2_nf5,125,125,3,1/20,0,3.490667383206668637180239553275638394233E+8,6.158271629264709758519765217784790333775E+8,3.490667924597736020099567131622258247023E+8,6.158272234191979768302748757089158803368E+8,3.490667379934843052361888816662397530389E+8,6.158271624966440462120721287281225442407E+8
M2_nf5,125,125,3,1/10,0,4.220702686980485563848418731472555947673E+8,5.069470147371293542278876277737741245264E+8,4.220754516748570878748329742516652742073E+8,5.069498759144695295049835917250269783824E+8,4.220701585157601980696728900114629530709E+8,5.069469312028586780077657911775954448237E+8
M2_nf5,125,125,3,1/5,0,3.807442631169878809168057527161238454656E+8,4.452500543989999879736229059227065112599E+8,3.811402639231878876011941042595876096204E+8,4.453630115495585289840586298198656899784E+8,3.807127851057832622752760305355042065888E+8,4.452356272442693494986317930781340443908E+8
M2_nf5,125,125,3,3/10,0,2.667452610394336076783444450309904463768E+8,4.811876019690958772225802098401912134546E+8,2.712603100214062920594351178521851380769E+8,4.819693446860541806392228189817553146425E+8,2.659422469566525929787102065731344461966E+8,4.809253208735222053837843275562090033030E+8
M2_nf5,125,125,3,1/1000,1/3,-1.222192953333492149978809466564276829669E+9,1.316834413935751508368651074534450662763E+9,-1.222192953333492137713778589225412920590E+9,1.316834413935751497703475686227332952134E+9,-1.222192953333492149978821074525387784180E+9,1.316834413935751508368658650851973321259E+9
M2_nf5,125,125,3,1/500,1/3,-8.185362880873184873092218405782382351868E+8,1.193701419848380856772810657005703657658E+9,-8.185362880873179653139844350477869291021E+8,1.193701419848380253019382602979411719872E+9,-8.185362880873184873112896081195863869674E+8,1.193701419848380856774546162702052986635E+9
M2_nf5,125,125,3,1/200,1/3,-3.683365460738352570990122553230095733486E+8,1.030964856737267089685066524866499827219E+9,-3.683365460737796550347204365569853584623E+8,1.030964856737145127723101395616663655139E+9,-3.683365460738352586417589272542259760230E+8,1.030964856737267091921545571621289921249E+9
M2_nf5,125,125,3,1/100,1/3,-9.091819531832035087250359873619280667592E+7,9.079831516760208057507909242832615835695E+8,-9.091819531760887449758475071892601871658E+7,9.079831516694470982902748071958062390265E+8,-9.091819531832047439688192712728020085975E+7,9.079831516760212984566980973925547263330E+8
M2_nf5,125,125,3,1/50,1/3,1.318644077573319261088283405928879686777E+8,7.854636022705465136657627211103303384452E+8,1.318644076554726292228533581707132750854E+8,7.854636019287198590151987670333226537922E+8,1.318644077573607446073585659221172583821E+8,7.854636022706521234900349972679430422358E+8
M2_nf5,125,125,3,1/20,1/3,3.400940394417818830727547036007618869560E+8,6.269436641183130857152541142975296049682E+8,3.400939801609862398621283175488660560819E+8,6.269436061947127924012979718402847694332E+8,3.400940395858420354834439907759515793000E+8,6.269436642373050146812061547122501766664E+8
M2_nf5,125,125,3,1/10,1/3,4.226874782348759605665941092712698026678E+8,5.189997820106235846578631766112385421857E+8,4.226826846255886811040054911781518506577E+8,5.189973206053691320493002919245316844362E+8,4.226875296144209764387060320881623999076E+8,5.189998038227373539893246631865806668357E+8
M2_nf5,125,125,3,1/5,1/3,4.028900844920250072483258483940071174299E+8,4.587937727086630957791501945011272674773E+8,4.025632619931360103742016575179006451151E+8,4.587167430974917522371412740365177505953E+8,4.029052368823958341989965256257715354552E+8,4.587968524628817020563437520084794704524E+8
M2_nf5,125,125,3,3/10,1/3,3.069941005116984597138151205333078708194E+8,4.983359146596200678081045160706453534807E+8,3.034494430307378686758192165396927992533E+8,4.979846962881316283816400930778667042778E+8,3.073736254114865374104092089225673506816E+8,4.983720304070396368763339174369606555147E+8
M2_nf5,125,125,3,1/1000,2/3,-1.371384910083113182280642755865078796230E+9,1.358585825986074886106568374758245776396E+9,-1.371384910083113153375118179962139176468E+9,1.358585825986074862281893607783917781108E+9,-1.371384910083113182280616667156128830424E+9,1.358585825986074886106547217274891895928E+9
M2_nf5,125,125,3,1/500,2/3,-9.493108983229827207856942793372247251330E+8,1.235459589604573703163605872365600976533E+9,-9.493108983229813760288296757791574626216E+8,1.235459589604572317512598933740333530173E+9,-9.493108983229827207811280872721567545703E+8,1.235459589604573703158793889195042696653E+9
M2_nf5,125,125,3,1/200,2/3,-4.747689779191751326297994367097379418752E+8,1.072762308843346521500818272221062273700E+9,-4.747689779189868631864367464662357315157E+8,1.072762308843053125685858606853354508135E+9,-4.747689779191751292990412999783968257193E+8,1.072762308843346515377355363512127077116E+9
M2_nf5,125,125,3,1/100,2/3,-1.789016572766733674865109076076770628741E+8,9.498958966695806850825500073864219720689E+8,-1.789016572702904002422737227890826385394E+8,9.498958966529763451418117974810932076582E+8,-1.789016572766730981548344016939182978741E+8,9.498958966695793535842922293584435898420E+8
M2_nf5,125,125,3,1/50,2/3,6.260973072391744503183690325967280810242E+7,8.277448198482061877040324252304744889499E+8,6.260973083110584720261706788411093719186E+7,8.277448189244648933501293261967744957407E+8,6.260973072386372758200900170995081728498E+7,8.277448198479257976169093321651808704935E+8
M2_nf5,125,125,3,1/20,2/3,2.986526916351135400933864111796960429495E+8,6.709935983561806480839955750239024753487E+8,2.986526433296883977818301656226761843249E+8,6.709934174991455716807727132787356688177E+8,2.986526913683094636009888609185940984678E+8,6.709935980506313338977090253805859157071E+8
M2_nf5,125,125,3,1/10,2/3,4.145107521023543344947727179507674495333E+8,5.668329367056205902943339388592452614479E+8,4.145051062124784603004451722418251136505E+8,5.668235010527735331006126917940372828051E+8,4.145106603134897777388059905681499918274E+8,5.668328824160490029902525722798747760776E+8
M2_nf5,125,125,3,1/5,2/3,4.708218707887781760465400963725969889546E+8,5.134447970534223575280595004844012320237E+8,4.703425509951102282073683807255968751333E+8,5.129759597195040316046085166089147020584E+8,4.707953149486321726913701568322776837633E+8,5.134372353330821369073788496175025820603E+8
M2_nf5,125,125,3,3/10,2/3,4.560236277914479776343122162314240855300E+8,5.615001231684674269995537872251369681907E+8,4.498605299963991155599396581697362615479E+8,5.570804426093573652241806119396701131931E+8,4.553419354928592283381884157761965850923E+8,5.614076137432244320705746624552522561093E+8
M2_nf5,125,250,3,1/1000,-2/3,-1.221131897426499372311839604355777412024E+9,1.358587806721099858029260493840350804771E+9,-1.221131897426499345542734652920991184261E+9,1.358587806721099833759959497407970766699E+9,-1.221131897426499372311816321175030108352E+9,1.358587806721099858029241046847657324196E+9
M2_nf5,125,250,3,1/500,-2/3,-7.990591684046530884502896305278378402636E+8,1.235467512592732007879864417496367526944E+9,-7.990591684046518804248196530624115753765E+8,1.235467512592730593773107206545680924528E+9,-7.990591684046530884464416523985641559679E+8,1.235467512592732007875490318717986422304E+9
M2_nf5,125,250,3,1/200,-2/3,-3.245262278105664179147365360718448335974E+8,1.072811829621897272508117367808629461284E+9,-3.245262278104115310800635615520243473435E+8,1.072811829621596930049741562911451747396E+9,-3.245262278105664156798721783340313015865E+8,1.072811829621897267052800018202141136610E+9
M2_nf5,125,250,3,1/100,-2/3,-2.869098708314017764538177957438952996628E+7,9.500940098206943270976000643756864380919E+8,-2.869098707889390775635078047991974160947E+7,9.500940098036455302502900649231396581938E+8,-2.869098708314018884997150865489044346299E+7,9.500940098206931666327192092431665353073E+8
M2_nf5,125,250,3,1/50,-2/3,2.126919381325131359971186014800640569518E+8,8.285377530631988263769904064347462709501E+8,2.126919381028990573178311085856315952565E+8,8.285377521110451162311854873194801937396E+8,2.126919381323876141093798891228287541468E+8,8.285377530629622086546830896191822439956E+8
M2_nf5,125,250,3,1/20,-2/3,4.478292743208449674061387815791946994714E+8,6.759704631987352848888145245960861404923E+8,4.478291925244796410790065778730177829889E+8,6.759702754610493217498839670558917250348E+8,4.478292739446135028348954273088963409790E+8,6.759704629598466456654521959779752490657E+8
M2_nf5,125,250,3,1/10,-2/3,5.603632919002658458332722270361470081387E+8,5.870411611772171022112746846761325666848E+8,5.603554817068485332035540943424788238260E+8,5.870312978400650628414898034775964180119E+8,5.603631722246787905926447776262849082244E+8,5.870411238312804814435723604583636483430E+8
M2_nf5,125,250,3,1/5,-2/3,6.020787790426469900000780918261408617490E+8,5.991060743517790734855659938837547586737E+8,6.014557228085567304548954677446000706312E+8,5.986129859034946219990305085421098083013E+8,6.020452174384908317856086011300780774401E+8,5.991027177052294448981321372262008600580E+8
M2_nf5,125,250,3,3/10,-2/3,5.592125061342812109079948452181787538368E+8,7.724280660169124180320285990586320401060E+8,5.513183307710125055439436885579034055671E+8,7.677856479039279614775558882854537225494E+8,5.583571841284798424042640001681630646180E+8,7.724369528060176396946611036048141812353E+8
M2_nf5,125,250,3,1/1000,-1/3,-1.071940828282944356193571620413840875663E+9,1.316837583105762041997943202374487086477E+9,-1.071940828282944345009831768950679333073E+9,1.316837583105762032022666428425192835811E+9,-1.071940828282944356193580787714384329970E+9,1.316837583105762041997948041578627324712E+9
M2_nf5,125,250,3,1/500,-1/3,-6.682881085666154595388210851832082059639E+8,1.193714096532963333905203199699597765654E+9,-6.682881085666150067457407315573739373074E+8,1.193714096532962774304760940257969258546E+9,-6.682881085666154595402640463079019268798E+8,1.193714096532963333906238005823434190889E+9
M2_nf5,125,250,3,1/200,-1/3,-2.181159847850172350474669328671981048865E+8,1.031044086214538869456153940305777605660E+9,-2.181159847849785272402395288368979261401E+8,1.031044086214427686133638374919060945212E+9,-2.181159847850172356368633903174714799997E+8,1.031044086214538870623465813331808690929E+9
M2_nf5,125,250,3,1/100,-1/3,5.920373624351254753880310373606213206865E+7,9.083000724222014171186773625028262343821E+8,5.920373624314297447858648239169313817268E+7,9.083000724163173373170280288541478759536E+8,5.920373624351266804582557585003103290259E+7,9.083000724222016361319801131706710581112E+8
M2_nf5,125,250,3,1/50,-1/3,2.815919269509216786876264538476491274481E+8,7.867313306177839202101417664401752141884E+8,2.815919267799220451041389553252920507353E+8,7.867313303200409012758965248467288277131E+8,2.815919269510129423469654345449889539096E+8,7.867313306178194792565755787469296866292E+8
M2_nf5,125,250,3,1/20,-1/3,4.870654584324093377583438481933669693130E+8,6.348689423090988290822472527834865212529E+8,4.870653823514003856694316621972680411214E+8,6.348688950584730757543720723008070032302E+8,4.870654586714665959199640024880547063242E+8,6.348689423213566812966883766523794594261E+8
M2_nf5,125,250,3,1/10,-1/3,5.598848074681622452405432676956734021744E+8,5.507286521475891331309744530974908539103E+8,5.598789566241877422216179223917206987275E+8,5.507268534604641115146411812913870023623E+8,5.598848829064865738261851553786043349939E+8,5.507286467764808622487853272482871183720E+8
M2_nf5,125,250,3,1/5,-1/3,5.021138988034018172777431743068532058178E+8,5.861286075059891360463025655043715793586E+8,5.017237721712965162636752533193418704663E+8,5.860889129187332069472166319002011461087E+8,5.021349498424146613599384143470903298642E+8,5.861248685976289995900846903426354170195E+8
M2_nf5,125,250,3,3/10,-1/3,3.471951331770852940823561650181716924427E+8,7.862921242356580915232276750379539153017E+8,3.430028264302004572939496629287610539776E+8,7.862747223891556646619788997571373084667E+8,3.477152717480540667613581793521160404536E+8,7.861591184228411640699884766627076615503E+8
M2_nf5,125,250,3,1/1000,0,-1.035532206732754752694995572730946104266E+9,1.306374888521196702218836861424228533593E+9,-1.035532206732754764604320383955629210722E+9,1.306374888521196708490305089158608776957E+9,-1.035532206732754752694970279303468181372E+9,1.306374888521196702218813166331625345941E+9
M2_nf5,125,250,3,1/500,0,-6.364957512150300229572240101840165954033E+8,1.183250471787311031754397941889258858691E+9,-6.364957512150305173721500055395652584074E+8,1.183250471787311372047245565577827191869E+9,-6.364957512150300229531059864420708237022E+8,1.183250471787311031749000309967224119260E+9
M2_nf5,125,250,3,1/200,0,-1.924314560444194850878703096581664235559E+8,1.020576623580346033242775103136219785106E+9,-1.924314560444638668862269025492692544586E+8,1.020576623580409395136161951785701685779E+9,-1.924314560444194828681650881890950801171E+8,1.020576623580346026354755055693382508083E+9
M2_nf5,125,250,3,1/100,0,8.023370215218240183185573781418859887326E+7,8.978272258633476654633866600564650612203E+8,8.023370215254798382386076489021553610496E+7,8.978272258664474334138277745132783603400E+8,8.023370215218231683952245136178284596480E+7,8.978272258633461632444944923628572111243E+8
M2_nf5,125,250,3,1/50,0,2.977930903058720868003525508377109930088E+8,7.762676476768295874233911878929897057872E+8,2.977930905073633201889393254243392151265E+8,7.762676478139159511305402711344154528515E+8,2.977930903057126342501279560464382369702E+8,7.762676476765118980985265500198601969306E+8
M2_nf5,125,250,3,1/20,0,4.953069088306522853735765588519197164359E+8,6.247290284532160533046910600299735126904E+8,4.953070050392202441430536171045954631608E+8,6.247290419376961518184192741334055973021E+8,4.953069083793650491819116918836725494741E+8,6.247290281036296432614094642460443404588E+8
M2_nf5,125,250,3,1/10,0,5.564409209157631943683133076491056199531E+8,5.424196292551654970234279266395387196976E+8,5.564487727560636062226332177500328956089E+8,5.424194971247370808584686587651744741475E+8,5.564407792087492324255311351138726849781E+8,5.424195660763212412775988321973960127718E+8
M2_nf5,125,250,3,1/5,0,4.700768936073845686725163197854121610115E+8,5.851139418830243988636434315060902540990E+8,4.706378908554177732436361509430744827952E+8,5.850390505710263568125184714554737195027E+8,4.700375871920941724334301798776861521202E+8,5.851045407102179399733619694115386936285E+8
M2_nf5,125,250,3,3/10,0,2.888881674886974483989859246472590743280E+8,7.892751023294030228982512029138726594520E+8,2.951806577061733007425590852615456797657E+8,7.879812606608478773077058631931910553120E+8,2.878940116308737715361173433291935464464E+8,7.891341973174795890699404029347343653964E+8
M2_nf5,125,250,3,1/1000,1/3,-1.071940828282944356193571620413840875663E+9,1.316837583105762041997943202374487086477E+9,-1.071940828282944345009831768950679333073E+9,1.316837583105762032022666428425192835811E+9,-1.071940828282944356193580787714384329970E+9,1.316837583105762041997948041578627324712E+9
M2_nf5,125,250,3,1/500,1/3,-6.682881085666154595388210851832082059639E+8,1.193714096532963333905203199699597765654E+9,-6.682881085666150067457407315573739373074E+8,1.193714096532962774304760940257969258546E+9,-6.682881085666154595402640463079019268798E+8,1.193714096532963333906238005823434190889E+9
M2_nf5,125,250,3,1/200,1/3,-2.181159847850172350474669328671981048865E+8,1.031044086214538869456153940305777605660E+9,-2.181159847849785272402395288368979261401E+8,1.031044086214427686133638374919060945212E+9,-2.181159847850172356368633903174714799997E+8,1.031044086214538870623465813331808690929E+9
M2_nf5,125,250,3,1/100,1/3,5.920373624351254753880310373606213206865E+7,9.083000724222014171186773625028262343821E+8,5.920373624314297447858648239169313817268E+7,9.083000724163173373170280288541478759536E+8,5.920373624351266804582557585003103290259E+7,9.083000724222016361319801131706710581112E+8
M2_nf5,125,250,3,1/50,1/3,2.815919269509216786876264538476491274481E+8,7.867313306177839202101417664401752141884E+8,2.815919267799220451041389553252920507353E+8,7.867313303200409012758965248467288277131E+8,2.815919269510129423469654345449889539096E+8,7.867313306178194792565755787469296866292E+8
M2_nf5,125,250,3,1/20,1/3,4.870654584324093377583438481933669693130E+8,6.348689423090988290822472527834865212529E+8,4.870653823514003856694316621972680411214E+8,6.348688950584730757543720723008070032302E+8,4.870654586714665959199640024880547063242E+8,6.348689423213566812966883766523794594261E+8
M2_nf5,125,250,3,1/10,1/3,5.598848074681622452405432676956734021744E+8,5.507286521475891331309744530974908539103E+8,5.598789566241877422216179223917206987275E+8,5.507268534604641115146411812913870023623E+8,5.598848829064865738261851553786043349939E+8,5.507286467764808622487853272482871183720E+8
M2_nf5,125,250,3,1/5,1/3,5.021138988034018172777431743068532058178E+8,5.861286075059891360463025655043715793586E+8,5.017237721712965162636752533193418704663E+8,5.860889129187332069472166319002011461087E+8,5.021349498424146613599384143470903298642E+8,5.861248685976289995900846903426354170195E+8
M2_nf5,125,250,3,3/10,1/3,3.471951331770852940823561650181716924427E+8,7.862921242356580915232276750379539153017E+8,3.430028264302004572939496629287610539776E+8,7.862747223891556646619788997571373084667E+8,3.477152717480540667613581793521160404536E+8,7.861591184228411640699884766627076615503E+8
M2_nf5,125,250,3,1/1000,2/3,-1.221131897426499372311839604355777412024E+9,1.358587806721099858029260493840350804771E+9,-1.221131897426499345542734652920991184261E+9,1.358587806721099833759959497407970766699E+9,-1.221131897426499372311816321175030108352E+9,1.358587806721099858029241046847657324196E+9
M2_nf5,125,250,3,1/500,2/3,-7.990591684046530884502896305278378402636E+8,1.235467512592732007879864417496367526944E+9,-7.990591684046518804248196530624115753765E+8,1.235467512592730593773107206545680924528E+9,-7.990591684046530884464416523985641559679E+8,1.235467512592732007875490318717986422304E+9
M2_nf5,125,250,3,1/200,2/3,-3.245262278105664179147365360718448335974E+8,1.072811829621897272508117367808629461284E+9,-3.245262278104115310800635615520243473435E+8,1.072811829621596930049741562911451747396E+9,-3.245262278105664156798721783340313015865E+8,1.072811829621897267052800018202141136610E+9
M2_nf5,125,250,3,1/100,2/3,-2.869098708314017764538177957438952996628E+7,9.500940098206943270976000643756864380919E+8,-2.869098707889390775635078047991974160947E+7,9.500940098036455302502900649231396581938E+8,-2.869098708314018884997150865489044346299E+7,9.500940098206931666327192092431665353073E+8
M2_nf5,125,250,3,1/50,2/3,2.126919381325131359971186014800640569518E+8,8.285377530631988263769904064347462709501E+8,2.126919381028990573178311085856315952565E+8,8.285377521110451162311854873194801937396E+8,2.126919381323876141093798891228287541468E+8,8.285377530629622086546830896191822439956E+8
M2_nf5,125,250,3,1/20,2/3,4.478292743208449674061387815791946994714E+8,6.759704631987352848888145245960861404923E+8,4.478291925244796410790065778730177829889E+8,6.759702754610493217498839670558917250348E+8,4.478292739446135028348954273088963409790E+8,6.759704629598466456654521959779752490657E+8
M2_nf5,125,250,3,1/10,2/3,5.603632919002658458332722270361470081387E+8,5.870411611772171022112746846761325666848E+8,5.603554817068485332035540943424788238260E+8,5.870312978400650628414898034775964180119E+8,5.603631722246787905926447776262849082244E+8,5.870411238312804814435723604583636483430E+8
M2_nf5,125,250,3,1/5,2/3,6.020787790426469900000780918261408617490E+8,5.991060743517790734855659938837547586737E+8,6.014557228085567304548954677446000706312E+8,5.986129859034946219990305085421098083013E+8,6.020452174384908317856086011300780774401E+8,5.991027177052294448981321372262008600580E+8
M2_nf5,125,250,3,3/10,2/3,5.592125061342812109079948452181787538368E+8,7.724280660169124180320285990586320401060E+8,5.513183307710125055439436885579034055671E+8,7.677856479039279614775558882854537225494E+8,5.583571841284798424042640001681630646180E+8,7.724369528060176396946611036048141812353E+8
M2_nf5,150,75,4,1/1000,-2/3,-3.628032667897127325014527303532615459130E+9,3.509559498199275038206707630543937320215E+9,-3.628032667897127247437982191575084556496E+9,3.509559498199274976619978306604707525287E+9,-3.628032667897127325014455643887644077441E+9,3.509559498199275038206648451891265362727E+9
M2_nf5,150,75,4,1/500,-2/3,-2.575390971115725736890152294995794295416E+9,3.194347481759351885068640425917588916420E+9,-2.575390971115722057456098329118686750048E+9,3.194347481759348299685136777744879183149E+9,-2.575390971115725736877184170937431776164E+9,3.194347481759351885055037783047437273340E+9
M2_nf5,150,75,4,1/200,-2/3,-1.397375352299413304693500734588614513796E+9,2.777780480628781534128277606566464754800E+9,-1.397375352298870977392966095603310905808E+9,2.777780480628021133306172804547267985007E+9,-1.397375352299413294152555437534523404742E+9,2.777780480628781516493044965095342949862E+9
M2_nf5,150,75,4,1/100,-2/3,-6.677133396318319700409533265538748466689E+8,2.463021124688293345948168093944694227473E+9,-6.677133396115058281344108838372850029815E+8,2.463021124645190177256187582541243213865E+9,-6.677133396318307527198768099113283403519E+8,2.463021124688289435773927152250760241182E+9
M2_nf5,150,75,4,1/50,-2/3,-7.688965757689386562453056695883618369349E+7,2.149428277530405763690021901071045062661E+9,-7.688965703946161215515943030239986893579E+7,2.149428275127384022727500054667252090185E+9,-7.688965757689315896204983908116762854948E+7,2.149428277529559579569795372570375540813E+9
M2_nf5,150,75,4,1/20,-2/3,4.932664012809706489023793700841942725110E+8,1.741909937475255090731029747154750383069E+9,4.932663445480621674185697427264102776039E+8,1.741909464979858449874152224131291108798E+9,4.932664008148488333768935656061482073052E+8,1.741909936497238641613010800300292208908E+9
M2_nf5,150,75,4,1/10,-2/3,7.710922358286595052431011351349941103880E+8,1.452525074123691612397298568060094030164E+9,7.710822308437308282126031438671701652573E+8,1.452500273253327872096359467283599920889E+9,7.710920573037862756246583280106241571524E+8,1.452524885100218064677941061376269860381E+9
M2_nf5,150,75,4,1/5,-2/3,9.234394527946470367467889614674098113322E+8,1.217690519360601608460090708474664750107E+9,9.225157886544463777385430008386658098413E+8,1.216439466152420181427843031503697954968E+9,9.233859361362146847656804395814109082834E+8,1.217658447365099469505559087136944157506E+9
M2_nf5,150,75,4,3/10,-2/3,9.333597769904132627422189984265153156686E+8,1.151867152479076223631097210249962897727E+9,9.212880108647510146023264987886033816007E+8,1.139797671164339083515012808107883078670E+9,9.319771119348021873487671621062370886976E+8,1.151309390250776239773233113094795809465E+9
M2_nf5,150,75,4,1/1000,-1/3,-3.255549683307436247873945382207983196460E+9,3.402673980468930244304341233562406829006E+9,-3.255549683307436215224083916153412864038E+9,3.402673980468930213899220941105042801290E+9,-3.255549683307436247873981360594000931402E+9,3.402673980468930244304363924555702314464E+9
M2_nf5,150,75,4,1/500,-1/3,-2.250051503016234828813988714333152786669E+9,3.087438955744120444249836402921684401723E+9,-2.250051503016233407496569424140614998490E+9,3.087438955744118700096330242297286325632E+9,-2.250051503016234828820865603469352845861E+9,3.087438955744120444255122971928378734128E+9
M2_nf5,150,75,4,1/200,-1/3,-1.134316237567729812333777687245201301013E+9,2.670731435533827773590052250323744568053E+9,-1.134316237567565130127926014299948458759E+9,2.670731435533467079214188013891011563057E+9,-1.134316237567729818659573769642069585124E+9,2.670731435533827780602736535402983120543E+9
M2_nf5,150,75,4,1/100,-1/3,-4.517520617741586919134812554049183581498E+8,2.355534280874744570435418118429888023834E+9,-4.517520617708310307248602340567909507664E+8,2.355534280854813934247707917597862312222E+9,-4.517520617741596087541375188560040218291E+8,2.355534280874746161267763120669750679350E+9
M2_nf5,150,75,4,1/50,-1/3,9.166754336269482047224142348591472233004E+7,2.040428361060479889792070550369617119042E+9,9.166754320314606576869530291383459679441E+7,2.040428359986942389128063539928871785874E+9,9.166754336261685549651661377800970025213E+7,2.040428361060834560200385420095083316204E+9
M2_nf5,150,75,4,1/20,-1/3,5.945289992135405287420372228984648555102E+8,1.624430073797815525954362479573367470796E+9,5.945288735630750022511679123106938819377E+8,1.624429877168533186813352439334773200782E+9,5.945289993553206316372542060504975830821E+8,1.624430074230609807280857515803248763079E+9
M2_nf5,150,75,4,1/10,-1/3,8.012641414521637613619456754718460173545E+8,1.311768150679082779146850425052545855606E+9,8.012535753525423277610129479437832738966E+8,1.311758779589524820587119419412242954992E+9,8.012642161480609234438752534365909055078E+8,1.311768238900581480333750022082712015829E+9
M2_nf5,150,75,4,1/5,-1/3,8.118092591033536383063593964199060773533E+8,1.013366864813362483535323299802731113579E+9,8.110764694739830986428253050553412053224E+8,1.012978973037663328631565396111259835608E+9,8.118342108141114885235765645069468048808E+8,1.013382598587078341299489323055396455651E+9
M2_nf5,150,75,4,3/10,-1/3,6.888551716217909637935900659789960037063E+8,8.787465743291570152001039141307024329225E+8,6.808236199602455021512418090794275715890E+8,8.757682449842854637729446764603943212499E+8,6.894958886876085207068112867199876727951E+8,8.790213785077244074619875895053272730598E+8
M2_nf5,150,75,4,1/1000,0,-3.164710494474724709814289083734645433479E+9,3.375887833911864741938394884096664895611E+9,-3.164710494474724753992460071616829627380E+9,3.375887833911864769685741290873965188289E+9,-3.164710494474724709814210452995272721649E+9,3.375887833911864741938322975569145342637E+9
M2_nf5,150,75,4,1/500,0,-2.171026021048947148765830448539368601301E+9,3.060645482832349989534175785396998679804E+9,-2.171026021048949286539437304283175463728E+9,3.060645482832351608994521485347830725007E+9,-2.171026021048947148751718685660348035941E+9,3.060645482832349989517478087449182075069E+9
M2_nf5,150,75,4,1/200,0,-1.070898829786440545490720762876382753618E+9,2.643893526646248087205994767023380910927E+9,-1.070898829786765741480563595618740537607E+9,2.643893526646592982993237281263940270591E+9,-1.070898829786440534328385739108016979342E+9,2.643893526646248065178572068794755504564E+9
M2_nf5,150,75,4,1/100,0,-4.001490533885401151531307890861245318751E+8,2.328559050125722815040289691601921984736E+9,-4.001490534010800543050731874795802601008E+8,2.328559050145349495166551575236162124026E+9,-4.001490533885389235729040609664186900520E+8,2.328559050125717844540190630668833030090E+9
M2_nf5,150,75,4,1/50,0,1.313185784918094532565491621743865214353E+8,2.012983551638731434061365625458142182758E+9,1.313185781495511197318122825776985413993E+8,2.012983552737698176090987427406846634109E+9,1.313185784917635207854322250680325965499E+8,2.012983551637630264785496796569524254534E+9
M2_nf5,150,75,4,1/20,0,6.166865141727133777942963080516587394876E+8,1.594412754540223462391288253273010469180E+9,6.166865527666434015267473494734901335108E+8,1.594412971315687118857754093689069935065E+9,6.166865135721810008377301260258659383853E+8,1.594412753206742593393336132706300992273E+9
M2_nf5,150,75,4,1/10,0,8.035145731047268371899292582084012664420E+8,1.274991510886535533287057355549916892642E+9,8.035215511139291742838616518040386128848E+8,1.275002753431434858195744768517766705211E+9,8.035143517958778157569016260554605059852E+8,1.274991237548497441126455761552309826589E+9
M2_nf5,150,75,4,1/5,0,7.753814700173393556686788790516317490084E+8,9.597472140352352945970741724646634299749E+8,7.760080201815082445659449968731564052474E+8,9.602758859290156455470659104032767310716E+8,7.753160441515840473463382902687942292722E+8,9.596952271498025629340412042463859448097E+8
M2_nf5,150,75,4,3/10,0,6.269823719414758145521622799721305109786E+8,8.078613394469691326288206849232432540897E+8,6.343537633291995292123862691897835622148E+8,8.123822550481401063815674314503892218972E+8,6.252954121650747660407581034643752746578E+8,8.068100140233167043837069092215513379392E+8
M2_nf5,150,75,4,1/1000,1/3,-3.255549683307436247873945382207983196460E+9,3.402673980468930244304341233562406829006E+9,-3.255549683307436215224083916153412864038E+9,3.402673980468930213899220941105042801290E+9,-3.255549683307436247873981360594000931402E+9,3.402673980468930244304363924555702314464E+9
M2_nf5,150,75,4,1/500,1/3,-2.250051503016234828813988714333152786669E+9,3.087438955744120444249836402921684401723E+9,-2.250051503016233407496569424140614998490E+9,3.087438955744118700096330242297286325632E+9,-2.250051503016234828820865603469352845861E+9,3.087438955744120444255122971928378734128E+9
M2_nf5,150,75,4,1/200,1/3,-1.134316237567729812333777687245201301013E+9,2.670731435533827773590052250323744568053E+9,-1.134316237567565130127926014299948458759E+9,2.670731435533467079214188013891011563057E+9,-1.134316237567729818659573769642069585124E+9,2.670731435533827780602736535402983120543E+9
M2_nf5,150,75,4,1/100,1/3,-4.517520617741586919134812554049183581498E+8,2.355534280874744570435418118429888023834E+9,-4.517520617708310307248602340567909507664E+8,2.355534280854813934247707917597862312222E+9,-4.517520617741596087541375188560040218291E+8,2.355534280874746161267763120669750679350E+9
M2_nf5,150,75,4,1/50,1/3,9.166754336269482047224142348591472233004E+7,2.040428361060479889792070550369617119042E+9,9.166754320314606576869530291383459679441E+7,2.040428359986942389128063539928871785874E+9,9.166754336261685549651661377800970025213E+7,2.040428361060834560200385420095083316204E+9
M2_nf5,150,75,4,1/20,1/3,5.945289992135405287420372228984648555102E+8,1.624430073797815525954362479573367470796E+9,5.945288735630750022511679123106938819377E+8,1.624429877168533186813352439334773200782E+9,5.945289993553206316372542060504975830821E+8,1.624430074230609807280857515803248763079E+9
M2_nf5,150,75,4,1/10,1/3,8.012641414521637613619456754718460173545E+8,1.311768150679082779146850425052545855606E+9,8.012535753525423277610129479437832738966E+8,1.311758779589524820587119419412242954992E+9,8.012642161480609234438752534365909055078E+8,1.311768238900581480333750022082712015829E+9
M2_nf5,150,75,4,1/5,1/3,8.118092591033536383063593964199060773533E+8,1.013366864813362483535323299802731113579E+9,8.110764694739830986428253050553412053224E+8,1.012978973037663328631565396111259835608E+9,8.118342108141114885235765645069468048808E+8,1.013382598587078341299489323055396455651E+9
M2_nf5,150,75,4,3/10,1/3,6.888551716217909637935900659789960037063E+8,8.787465743291570152001039141307024329225E+8,6.808236199602455021512418090794275715890E+8,8.757682449842854637729446764603943212499E+8,6.894958886876085207068112867199876727951E+8,8.790213785077244074619875895053272730598E+8
M2_nf5,150,75,4,1/1000,2/3,-3.628032667897127325014527303532615459130E+9,3.509559498199275038206707630543937320215E+9,-3.628032667897127247437982191575084556496E+9,3.509559498199274976619978306604707525287E+9,-3.628032667897127325014455643887644077441E+9,3.509559498199275038206648451891265362727E+9
M2_nf5,150,75,4,1/500,2/3,-2.575390971115725736890152294995794295416E+9,3.194347481759351885068640425917588916420E+9,-2.575390971115722057456098329118686750048E+9,3.194347481759348299685136777744879183149E+9,-2.575390971115725736877184170937431776164E+9,3.194347481759351885055037783047437273340E+9
M2_nf5,150,75,4,1/200,2/3,-1.397375352299413304693500734588614513796E+9,2.777780480628781534128277606566464754800E+9,-1.397375352298870977392966095603310905808E+9,2.777780480628021133306172804547267985007E+9,-1.397375352299413294152555437534523404742E+9,2.777780480628781516493044965095342949862E+9
M2_nf5,150,75,4,1/100,2/3,-6.677133396318319700409533265538748466689E+8,2.463021124688293345948168093944694227473E+9,-6.677133396115058281344108838372850029815E+8,2.463021124645190177256187582541243213865E+9,-6.677133396318307527198768099113283403519E+8,2.463021124688289435773927152250760241182E+9
M2_nf5,150,75,4,1/50,2/3,-7.688965757689386562453056695883618369349E+7,2.149428277530405763690021901071045062661E+9,-7.688965703946161215515943030239986893579E+7,2.149428275127384022727500054667252090185E+9,-7.688965757689315896204983908116762854948E+7,2.149428277529559579569795372570375540813E+9
M2_nf5,150,75,4,1/20,2/3,4.932664012809706489023793700841942725110E+8,1.741909937475255090731029747154750383069E+9,4.932663445480621674185697427264102776039E+8,1.741909464979858449874152224131291108798E+9,4.932664008148488333768935656061482073052E+8,1.741909936497238641613010800300292208908E+9
M2_nf5,150,75,4,1/10,2/3,7.710922358286595052431011351349941103880E+8,1.452525074123691612397298568060094030164E+9,7.710822308437308282126031438671701652573E+8,1.452500273253327872096359467283599920889E+9,7.710920573037862756246583280106241571524E+8,1.452524885100218064677941061376269860381E+9
M2_nf5,150,75,4,1/5,2/3,9.234394527946470367467889614674098113322E+8,1.217690519360601608460090708474664750107E+9,9.225157886544463777385430008386658098413E+8,1.216439466152420181427843031503697954968E+9,9.233859361362146847656804395814109082834E+8,1.217658447365099469505559087136944157506E+9
M2_nf5,150,75,4,3/10,2/3,9.333597769904132627422189984265153156686E+8,1.151867152479076223631097210249962897727E+9,9.212880108647510146023264987886033816007E+8,1.139797671164339083515012808107883078670E+9,9.319771119348021873487671621062370886976E+8,1.151309390250776239773233113094795809465E+9


==> anc/inputs/SHA256SUMS <==
8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057  Finite_1Loop_P1
7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b  Finite_1Loop_P2
0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1  Finite_2Loop_P1
d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0  Finite_2Loop_P2


==> anc/inputs/fetch_inputs.sh <==
#!/usr/bin/env bash
# Obtain the exact one- and two-loop Type-II finite remainders, published as ancillary
# files of arXiv:1909.08993, and check them against inputs/SHA256SUMS.
#
#   bash inputs/fetch_inputs.sh                     # download from arXiv
#   bash inputs/fetch_inputs.sh path/to/source.tgz  # use a local copy of the arXiv source
set -euo pipefail

here=$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd)
target="$here/arXiv-1909.08993"
mkdir -p "$target"

if [[ $# -ge 1 ]]; then
  tarball=$1
else
  tarball="$target/source.tar.gz"
  curl --fail --location --output "$tarball" https://arxiv.org/src/1909.08993v4
fi

tar -xzf "$tarball" -C "$target" anc
(cd "$target/anc" && sha256sum --check "$here/SHA256SUMS")
echo "Inputs ready in $target/anc"


==> anc/requirements.txt <==
sympy>=1.12
mpmath>=1.3
numpy>=1.24
matplotlib>=3.7


==> anc/results/accuracy.csv <==
beta,M1_order4,M1_order6,M2_order4,M2_order6
1/1000,1.325544e-18,1.344589e-24,1.978013e-17,2.302707e-23
1/500,8.085712e-17,3.272442e-22,1.264038e-15,5.826104e-21
1/200,1.821387e-14,4.585922e-19,3.015003e-13,8.656921e-18
1/100,1.091142e-12,1.094596e-16,1.867430e-11,2.163353e-15
1/50,6.563951e-11,2.625053e-14,1.144868e-09,5.463478e-13
1/20,1.523296e-08,3.805176e-11,2.628636e-07,8.554848e-10
1/10,1.009575e-06,1.014364e-08,1.626193e-05,2.333663e-07
1/5,7.967212e-05,3.230964e-06,1.017568e-03,6.772859e-05
3/10,1.206214e-03,1.103655e-04,1.151423e-02,1.943778e-03


==> anc/results/accuracy.json <==
{
 "records": 1080,
 "reproduction": 4.617377226979524e-40,
 "slopes": {
  "M1_nf5_order4": 6.0054445677883335,
  "M1_nf5_order6": 8.00545006258975,
  "M2_nf5_order4": 5.954774086317874,
  "M2_nf5_order6": 8.0335387334654
 },
 "max_error": {
  "M1_nf0_order4": {
   "1/1000": 1.2180174061282404e-18,
   "1/500": 7.339341711447493e-17,
   "1/200": 1.6493688999237105e-14,
   "1/100": 9.959120486623491e-13,
   "1/50": 6.089781551246158e-11,
   "1/20": 1.4748040840614425e-08,
   "1/10": 1.0373320444882543e-06,
   "1/5": 8.79553388556171e-05,
   "3/10": 0.0013632578571454335
  },
  "M1_nf0_order6": {
   "1/1000": 1.2301125696925644e-24,
   "1/500": 2.9528706297353816e-22,
   "1/200": 4.1231043427025364e-19,
   "1/100": 9.919227128949028e-17,
   "1/50": 2.4212019899901545e-14,
   "1/20": 3.67974909169551e-11,
   "1/10": 1.0460563488516703e-08,
   "1/5": 3.5868687656796038e-06,
   "3/10": 0.0001254630042574538
  },
  "M1_nf1_order4": {
   "1/1000": 7.945798536371431e-19,
   "1/500": 4.9008496589091207e-17,
   "1/200": 1.1253936240129663e-14,
   "1/100": 6.787127405234268e-13,
   "1/50": 4.027915119455909e-11,
   "1/20": 1.6502672969044728e-08,
   "1/10": 1.6864719351778723e-06,
   "1/5": 0.00016676929384527007,
   "3/10": 0.002433305530395435
  },
  "M1_nf1_order6": {
   "1/1000": 7.54660677131315e-25,
   "1/500": 1.8516069188156915e-22,
   "1/200": 2.632802260000224e-19,
   "1/100": 6.293037194876476e-17,
   "1/50": 1.547433093262536e-14,
   "1/20": 4.5293047545094776e-11,
   "1/10": 1.8246451635882508e-08,
   "1/5": 7.126857473968911e-06,
   "3/10": 0.00023395756927033242
  },
  "M1_nf2_order4": {
   "1/1000": 2.575346657191661e-18,
   "1/500": 1.6482200514863667e-16,
   "1/200": 4.0239438174205007e-14,
   "1/100": 2.575253372956972e-12,
   "1/50": 1.64798123028493e-10,
   "1/20": 4.0202982327723764e-08,
   "1/10": 2.5659068014328223e-06,
   "1/5": 0.00016238921099136572,
   "3/10": 0.0018142074139540195
  },
  "M1_nf2_order6": {
   "1/1000": 2.885783347029872e-24,
   "1/500": 7.387596987251852e-22,
   "1/200": 1.1272488889909018e-18,
   "1/100": 2.8856753062681085e-16,
   "1/50": 7.386490566714443e-14,
   "1/20": 1.1261931653362471e-10,
   "1/10": 2.8748437056057988e-08,
   "1/5": 7.274628165857921e-06,
   "3/10": 0.00018271315735474846
  },
  "M1_nf5_order4": {
   "1/1000": 1.3255439390061065e-18,
   "1/500": 8.085711877047523e-17,
   "1/200": 1.8213871269407418e-14,
   "1/100": 1.0911415012062396e-12,
   "1/50": 6.563950947897809e-11,
   "1/20": 1.523296364280641e-08,
   "1/10": 1.00957525584902e-06,
   "1/5": 7.967212462797261e-05,
   "3/10": 0.0012062140350624008
  },
  "M1_nf5_order6": {
   "1/1000": 1.3445887141982051e-24,
   "1/500": 3.2724419364150144e-22,
   "1/200": 4.585921665807493e-19,
   "1/100": 1.0945961131040846e-16,
   "1/50": 2.6250526947518805e-14,
   "1/20": 3.8051756176474595e-11,
   "1/10": 1.0143642862238358e-08,
   "1/5": 3.2309642015611726e-06,
   "3/10": 0.00011036550681859716
  },
  "M2_nf0_order4": {
   "1/1000": 2.1177921421454996e-17,
   "1/500": 1.3128465350921887e-15,
   "1/200": 3.061405838690039e-13,
   "1/100": 1.853145468074733e-11,
   "1/50": 1.114494317734133e-09,
   "1/20": 2.566632262431985e-07,
   "1/10": 1.621707651874782e-05,
   "1/5": 0.0010453676951470716,
   "3/10": 0.012056354465722676
  },
  "M2_nf0_order6": {
   "1/1000": 2.430415035713823e-23,
   "1/500": 6.059278571410711e-21,
   "1/200": 8.773937012576179e-18,
   "1/100": 2.162220811717415e-15,
   "1/50": 5.467615324648913e-13,
   "1/20": 8.748464518895841e-10,
   "1/10": 2.443459602419606e-07,
   "1/5": 7.304730145167056e-05,
   "3/10": 0.002116499684434005
  },
  "M2_nf1_order4": {
   "1/1000": 1.1059570774885447e-17,
   "1/500": 7.80792673628433e-16,
   "1/200": 2.1970070597056713e-13,
   "1/100": 1.5839709106702923e-11,
   "1/50": 1.1583087949734008e-09,
   "1/20": 3.5168635925064395e-07,
   "1/10": 2.8809544559058377e-05,
   "1/5": 0.001848375886982701,
   "3/10": 0.020770902638475114
  },
  "M2_nf1_order6": {
   "1/1000": 1.5097611707287182e-23,
   "1/500": 4.159905509593908e-21,
   "1/200": 7.081283382223896e-18,
   "1/100": 1.992390378900087e-15,
   "1/50": 5.686053216709528e-13,
   "1/20": 1.044786050745412e-09,
   "1/10": 3.4641331309873587e-07,
   "1/5": 0.00012791413260429283,
   "3/10": 0.0036755398689472187
  },
  "M2_nf2_order4": {
   "1/1000": 2.4934795937168202e-12,
   "1/500": 3.989561921773443e-11,
   "1/200": 1.5584077830269966e-09,
   "1/100": 2.4933676375202998e-08,
   "1/50": 3.9888453996849163e-07,
   "1/20": 1.5566584165673028e-05,
   "1/10": 0.00024821703477333386,
   "1/5": 0.003917114935468523,
   "3/10": 0.019369155035807193
  },
  "M2_nf2_order6": {
   "1/1000": 2.5328975169698085e-18,
   "1/500": 1.621048676187823e-16,
   "1/200": 3.957540367398235e-14,
   "1/100": 2.5326018526140703e-12,
   "1/50": 1.620292015492648e-10,
   "1/20": 3.9460202638553875e-08,
   "1/10": 2.503343967337591e-06,
   "1/5": 0.0001547754485346812,
   "3/10": 0.0016684146009726117
  },
  "M2_nf5_order4": {
   "1/1000": 1.9780134827852433e-17,
   "1/500": 1.264038459264407e-15,
   "1/200": 3.015003360720677e-13,
   "1/100": 1.8674296960402616e-11,
   "1/50": 1.144868368532966e-09,
   "1/20": 2.6286355992169483e-07,
   "1/10": 1.6261930692592616e-05,
   "1/5": 0.0010175675011551099,
   "3/10": 0.01151423201445819
  },
  "M2_nf5_order6": {
   "1/1000": 2.3027067195675997e-23,
   "1/500": 5.82610369074117e-21,
   "1/200": 8.656920541002197e-18,
   "1/100": 2.1633531303997235e-15,
   "1/50": 5.463477980552407e-13,
   "1/20": 8.554847585175601e-10,
   "1/10": 2.3336629882050358e-07,
   "1/5": 6.772859369597067e-05,
   "3/10": 0.0019437783639401273
  }
 }
}

==> anc/results/amplitude_crossover.json <==
{
 "cos": 0.3333333333333333,
 "alpha_s": 0.118,
 "beta_crossover": 0.001664345609752035
}

==> anc/results/archive_2019.json <==
{
 "one_loop": {
  "max_rel_dev_from_corrected": "4.63e-56",
  "max_rel_dev_mu_shift": "5.24e-57",
  "max_rel_dev_offset_2b0_ln_mu2": "7.66e-56"
 },
 "two_loop": {
  "point": {
   "beta": "5/6",
   "cos": "-29/30",
   "x": "1/11",
   "z": "3/11"
  },
  "archive_ratio": [
   "1776.699433389066965722091",
   "2629.491557327937621069167"
  ],
  "published_P1": [
   "-17927086315.21065411764791",
   "12702413831.15675739284252"
  ],
  "real_part_rel_dev": "5.3e-31",
  "G0_over_M0": "240.0",
  "residual_over_M0": "10240.0",
  "residual_over_32CF_G0": "1.0"
 }
}

==> anc/results/archive_2019_published_P1.json <==
["-17927086315.21065411764790950133624080871", "12702413831.15675739284251880577526971672"]

==> anc/results/compare_validation.txt <==
1080 records.  Largest relative difference between this evaluation and the stored series values: 4.62e-40

Maximum relative error of the complete n_f = 5 coefficients (over angles and parameters)
   beta   M1 beta^4   M1 beta^6   M2 beta^4   M2 beta^6
  0.001    1.33e-18    1.34e-24    1.98e-17    2.30e-23
  0.002    8.09e-17    3.27e-22    1.26e-15    5.83e-21
  0.005    1.82e-14    4.59e-19    3.02e-13    8.66e-18
  0.010    1.09e-12    1.09e-16    1.87e-11    2.16e-15
  0.020    6.56e-11    2.63e-14    1.14e-09    5.46e-13
  0.050    1.52e-08    3.81e-11    2.63e-07    8.55e-10
  0.100    1.01e-06    1.01e-08    1.63e-05    2.33e-07
  0.200    7.97e-05    3.23e-06    1.02e-03    6.77e-05
  0.300    1.21e-03    1.10e-04    1.15e-02    1.94e-03

Fitted error slopes d ln(max error)/d ln(beta)
  M1_nf5 through beta^4: 6.005
  M1_nf5 through beta^6: 8.005
  M2_nf5 through beta^4: 5.955
  M2_nf5 through beta^6: 8.034

wrote results/accuracy.csv and manuscript/tables/accuracy.tex
Reproduction check passed (tolerance 1e-30).


==> anc/results/dps_check.json <==
{
 "points": [
  {
   "Nc": 3,
   "nf": 5,
   "beta": 0.001,
   "slope": 32.98676527423133,
   "F_A": 3.500004500004,
   "F_S": 4.500003500004
  },
  {
   "Nc": 3,
   "nf": 5,
   "beta": 0.1,
   "slope": 33.414645862022695,
   "F_A": 3.5454040404040406,
   "F_S": 4.535404040404041
  },
  {
   "Nc": 3,
   "nf": 5,
   "beta": 0.3,
   "slope": 37.13932145980322,
   "F_A": 3.9406043956043955,
   "F_S": 4.850604395604396
  },
  {
   "Nc": 3,
   "nf": 5,
   "beta": 0.5,
   "slope": 46.73119072214811,
   "F_A": 4.958333333333333,
   "F_S": 5.708333333333333
  },
  {
   "Nc": 3,
   "nf": 5,
   "beta": 0.7,
   "slope": 71.51650876329288,
   "F_A": 7.588137254901961,
   "F_S": 8.09813725490196
  },
  {
   "Nc": 3,
   "nf": 0,
   "beta": 0.001,
   "slope": 32.98676527423133,
   "F_A": 3.500004500004,
   "F_S": 4.500003500004
  },
  {
   "Nc": 3,
   "nf": 0,
   "beta": 0.1,
   "slope": 33.414645862022695,
   "F_A": 3.5454040404040406,
   "F_S": 4.535404040404041
  },
  {
   "Nc": 3,
   "nf": 0,
   "beta": 0.3,
   "slope": 37.13932145980322,
   "F_A": 3.9406043956043955,
   "F_S": 4.850604395604396
  },
  {
   "Nc": 3,
   "nf": 0,
   "beta": 0.5,
   "slope": 46.73119072214811,
   "F_A": 4.958333333333333,
   "F_S": 5.708333333333333
  },
  {
   "Nc": 3,
   "nf": 0,
   "beta": 0.7,
   "slope": 71.51650876329288,
   "F_A": 7.588137254901961,
   "F_S": 8.09813725490196
  },
  {
   "Nc": 4,
   "nf": 2,
   "beta": 0.001,
   "slope": 43.98235369897511,
   "F_A": 3.500004500004,
   "F_S": 4.500003500004
  },
  {
   "Nc": 4,
   "nf": 2,
   "beta": 0.1,
   "slope": 44.55286114936359,
   "F_A": 3.5454040404040406,
   "F_S": 4.535404040404041
  },
  {
   "Nc": 4,
   "nf": 2,
   "beta": 0.3,
   "slope": 49.51909527973763,
   "F_A": 3.9406043956043955,
   "F_S": 4.850604395604396
  },
  {
   "Nc": 4,
   "nf": 2,
   "beta": 0.5,
   "slope": 62.30825429619749,
   "F_A": 4.958333333333333,
   "F_S": 5.708333333333333
  },
  {
   "Nc": 4,
   "nf": 2,
   "beta": 0.7,
   "slope": 95.35534501772383,
   "F_A": 7.588137254901961,
   "F_S": 8.09813725490196
  }
 ],
 "max_relative_difference": 2.6289218126568384e-15
}

==> anc/results/dps_check.txt <==
N_c n_f   beta   slope (exact one loop)        pi N_c F_A(x)  rel. diff  pi N_c F_S(x)
  3   5  0.001         32.9867652742313     32.9867652742314    5.4e-16      42.411534
  3   5  0.100         33.4146458620227     33.4146458620227    5.6e-16      42.745176
  3   5  0.300         37.1393214598032     37.1393214598032    7.6e-16      45.715869
  3   5  0.500         46.7311907221481     46.7311907221482    1.3e-15      53.799774
  3   5  0.700         71.5165087632929     71.5165087632931    2.6e-15      76.323146
  3   0  0.001         32.9867652742313     32.9867652742314    5.4e-16      42.411534
  3   0  0.100         33.4146458620227     33.4146458620227    5.6e-16      42.745176
  3   0  0.300         37.1393214598032     37.1393214598032    7.6e-16      45.715869
  3   0  0.500         46.7311907221481     46.7311907221482    1.3e-15      53.799774
  3   0  0.700         71.5165087632929     71.5165087632931    2.6e-15      76.323146
  4   2  0.001         43.9823536989751     43.9823536989751    5.4e-16      56.548712
  4   2  0.100         44.5528611493636     44.5528611493636    5.6e-16      56.993568
  4   2  0.300         49.5190952797376     49.5190952797377    7.6e-16      60.954493
  4   2  0.500         62.3082542961975     62.3082542961976    1.3e-15      71.733032
  4   2  0.700         95.3553450177238     95.3553450177241    2.6e-15      101.76419

largest relative difference to pi N_c F_A(x): 2.6e-15


==> anc/results/dps_hh.json <==
{
 "points": [
  {
   "beta": 0.001,
   "AA": 3.5000045000039983,
   "HH": -4.500003500003998,
   "HH_tree_sign": 4.500003500003998,
   "dev_AA": -5.551115123125783e-16,
   "dev_HH": -5.551115123125783e-16,
   "M2_over_M1": 7.672278297452091e-21
  },
  {
   "beta": 0.1,
   "AA": 3.5454040404040383,
   "HH": -4.535404040404038,
   "HH_tree_sign": 4.535404040404038,
   "dev_AA": -6.661338147750939e-16,
   "dev_HH": -5.551115123125783e-16,
   "M2_over_M1": 7.996421775752653e-17
  },
  {
   "beta": 0.3,
   "AA": 3.940604395604393,
   "HH": -4.850604395604392,
   "HH_tree_sign": 4.850604395604392,
   "dev_AA": -7.771561172376096e-16,
   "dev_HH": -8.881784197001252e-16,
   "M2_over_M1": 1.0011680988438303e-15
  },
  {
   "beta": 0.5,
   "AA": 4.958333333333327,
   "HH": -5.708333333333326,
   "HH_tree_sign": 5.708333333333326,
   "dev_AA": -1.2212453270876722e-15,
   "dev_HH": -1.2212453270876722e-15,
   "M2_over_M1": 5.456349798072382e-15
  },
  {
   "beta": 0.7,
   "AA": 7.588137254901941,
   "HH": -8.098137254901939,
   "HH_tree_sign": 8.098137254901939,
   "dev_AA": -2.55351295663786e-15,
   "dev_HH": -2.6645352591003757e-15,
   "M2_over_M1": 3.372807696000179e-14
  }
 ],
 "beta_min": 0.001,
 "beta_max": 0.7,
 "max_dev_HH": 2.6645352591003757e-15,
 "max_dev_AA": 2.55351295663786e-15,
 "max_M2_over_M1": 3.372807696000179e-14,
 "aa_reproduction_digits": 40,
 "double_poles_ok": true,
 "double_pole_digits": 15,
 "tree_HH_threshold_over_i": -2.000000000002,
 "tree_AA_threshold_over_i": 2.000000000002,
 "threshold_ratio_in_tree_units": 1.2857142857136326,
 "threshold_ratio_dev_from_FS_over_FA": 0.0
}

==> anc/results/exact_amplitude.txt <==
Complete n_f = 5 coefficients: independent evaluation against the validation table
  M1  (mA, muR, Nc) = (125, 125, 3)  beta =   1/10  cos =  1/3:  stable at 160 digits, relative difference  1.34e-40   (0 s)
  M2  (mA, muR, Nc) = (125, 125, 3)  beta =   1/10  cos =  1/3:  stable at 160 digits, relative difference  7.85e-41   (243 s)
  M1  (mA, muR, Nc) = (125, 125, 3)  beta =   3/10  cos = -2/3:  stable at 160 digits, relative difference  5.65e-41   (0 s)
  M2  (mA, muR, Nc) = (125, 125, 3)  beta =   3/10  cos = -2/3:  stable at 160 digits, relative difference  3.37e-41   (0 s)
  M1  (mA, muR, Nc) = (125, 250, 3)  beta =    1/5  cos = -1/3:  stable at 160 digits, relative difference  3.76e-41   (0 s)
  M2  (mA, muR, Nc) = (125, 250, 3)  beta =    1/5  cos = -1/3:  stable at 160 digits, relative difference  5.62e-41   (0 s)
  M1  (mA, muR, Nc) = (150, 75, 4)  beta =   1/20  cos =  2/3:  stable at 160 digits, relative difference  1.06e-40   (0 s)
  M2  (mA, muR, Nc) = (150, 75, 4)  beta =   1/20  cos =  2/3:  stable at 160 digits, relative difference  1.17e-40   (0 s)

Flavour coefficients at (mA, muR, Nc) = (125, 125, 3), beta = 1/10, cos = 1/3 (160 digits)
  M1, n_f^0: relative difference 8.96e-41
  M1, n_f^1: relative difference 1.57e-40
  M1, n_f^2: relative difference 3.66e-41
  M2, n_f^0: relative difference 6.42e-41
  M2, n_f^1: relative difference 1.37e-40
  M2, n_f^2: relative difference 6.33e-41

Largest relative difference: 1.57e-40


==> anc/results/fig4_2019_check.txt <==
ratio M^(2),fin_i / M^(0)_i (m_A = mu_R = 125 GeV, N_c = 3, n_f = 5)
consistent normalization; multiply by 64 for the published-file normalization
  cos     x        Re M1        Im M1        Re M2        Im M2
 0.20  0.64         57.6       5195.9       4828.5      -3970.0
 0.20  0.74       -679.5       6546.6      10797.4      -9794.0
 0.20  0.84      -2079.7       8402.0      36540.2     -28463.3
 0.20  0.94      -5820.1      11476.7     382244.0    -137296.7
 0.50  0.64       -130.2       5623.8       6336.2      -5571.0
 0.50  0.74       -950.6       6977.1      14358.4     -12888.3
 0.50  0.84      -2449.5       8812.3      48640.5     -35692.4
 0.50  0.94      -6356.6      11774.3     504587.9    -155851.5
 0.80  0.64       -843.1       6916.8      14519.1     -13279.6
 0.80  0.74      -1892.0       8244.9      33625.2     -27072.8
 0.80  0.84      -3670.2       9980.5     113219.4     -66468.1
 0.80  0.94      -8064.9      12535.3    1146192.4    -185454.4


==> anc/results/jz2_forward.txt <==
N_c=4 n_f=2 m_A=mu_R=125; threshold value of a2: -2 pi N_c^2 = -100.53096
  beta          Re a2       Im a2     -4 N_c K1       ratio  fit resid.  check digits
  0.05    -102.295964     1.55e-5   -102.295296   1.0000065     1.2e-55          51.5
   0.1    -107.649423   -0.000581    -107.64937   1.0000005     7.3e-56          55.7
   0.2    -130.018829    -0.00292   -130.020048  0.99999062     4.5e-56           >50
   0.3    -171.021917    -0.00735   -171.024161  0.99998688     2.3e-56           >50
   0.5    -343.487715     -0.0289   -343.480797   1.0000201     2.4e-55           >50


==> anc/results/jz2_forward_nc3_nf5_e567.txt <==
N_c=3 n_f=5 m_A=mu_R=125; threshold value of a2: -2 pi N_c^2 = -56.548668
  beta          Re a2       Im a2     -4 N_c K1       ratio  fit resid.  check digits
  0.05     -57.541454    -3.98e-6    -57.541104   1.0000061     3.6e-56          51.6
   0.1    -60.5526013    -0.00038   -60.5527704  0.99999721     4.2e-56          55.8
   0.2    -73.1346357    -0.00191    -73.136277  0.99997756     4.2e-56           >50
   0.3    -96.1972316    -0.00495   -96.2010907  0.99995988     4.5e-56           >50
   0.5    -193.197405     -0.0224   -193.207948  0.99994543     1.0e-55           >50


==> anc/results/jz2_forward_nc4_nf2_e567.txt <==
N_c=4 n_f=2 m_A=mu_R=125; threshold value of a2: -2 pi N_c^2 = -100.53096
  beta          Re a2       Im a2     -4 N_c K1       ratio  fit resid.  check digits
  0.05    -102.295964     1.55e-5   -102.295296   1.0000065     1.2e-55          51.5
   0.1    -107.649423   -0.000581    -107.64937   1.0000005     7.3e-56          55.7
   0.2    -130.018829    -0.00292   -130.020048  0.99999062     4.5e-56           >50
   0.3    -171.021917    -0.00735   -171.024161  0.99998688     2.3e-56           >50
   0.5    -343.487715     -0.0289   -343.480797   1.0000201     2.4e-55           >50


==> anc/results/jz2_forward_points.jsonl <==
{"beta": "0.3", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-2858.813787242228750719666134531325413259840334762089567543595417807565895170510694450390896372882068082313141235681105172679561194", "im": "2453.029999039923989385246382784555679782279613787097478109511854566667471118558198273214717556476531034859115021773092651527942152", "seconds": 1013}
{"beta": "0.3", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-2858.8137872422287507196661345313254132598403347620895675435954178075658951705005876347037427064254039694742337543531571588462827483292579471478321943224099064917586486423", "im": "2453.0299990399239893852463827845556797822796137870974781095118545666674709574046709353203103526437110404093208688464794645142176098015526838882478098004261478563067254991", "seconds": 1632}
{"beta": "0.1", "e": 4, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1042.106393812938487115248851090715654900283012114784186503601300148726664101440588608746892313141218367296083163404748101396848684", "im": "1331.020180749780284462301997681861875035069526786232175614974282234049443224770330041839046457657157938272840291799172585369564769", "seconds": 1101}
{"beta": "0.05", "e": 4, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1428.582321444097020951713297505562772386569674159875879992116495232286217921173119686516648818966634265032851242489386678054068302", "im": "1391.495202670286270348388208155795883241614092437459358020023637713128735706873905061880533183106807208284958594826352693425568684", "seconds": 1115}
{"beta": "0.05", "e": 5, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-2270.771864715552347553947973264561885677963529614937754138016322014541684457986923750118868825370922597438902403737394082071318646", "im": "1599.614669208233830699860078664676990754158091903817988738373218861893604993821241639859996531397351225570723477304468728220802809", "seconds": 1136}
{"beta": "0.05", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-3265.509195871164799981981571870850856967546096901404328576958364586903970818524142677439604726119902599281354047444586066833277214", "im": "1807.734659166150836487562654415240670654852455744708549946557018529064237055703003178096949470326571924387726133142808549931596407", "seconds": 1139}
{"beta": "0.05", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-4412.785990171606056387093098941780078712111626847158370580458337702651075340812235574038737883296716017172751656685634276152251861", "im": "2015.854638583902396881591774429509339377571242656880277964762355466194803964694165258513543910253349766768552606313743724683900357", "seconds": 1246}
{"beta": "0.2", "e": 4, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-756.3498091428178933474076584802832996046661411344362087618504690946758659969486240097720166349859544620806332427831096311696692731", "im": "1441.250661059324386922918860571574964446013443825813271966013263316175560722346134085222193640889771342765358964360058895048948099", "seconds": 900}
{"beta": "0.1", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-2779.794759838790090278397602210358060896867147452774563112459677927434446231679584423738378878546247992806717739368691028504890453", "im": "1769.055649168574630962749704859744354399785312910821718790289721966822437205016907454989361157729205903363977481507419245361724076", "seconds": 1192}
{"beta": "0.1", "e": 5, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1830.688142554310132909143886541205363518134340685787468452350882502319813349423679084647672174104081747677783366531292147741182421", "im": "1550.041653490276474763582033084173608899190888794522429447677605835195648918017761484854830613308210312350717599862502714885253292", "seconds": 1284}
{"beta": "0.1", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-3889.423238446080652138831059176504281988493494010656242296151731329678333890950389013017439335554163169974378553008440201832207108", "im": "1988.068636665992915743410265720887374673461963618655744397761952018339904227200620957005774629892269248673975139082945487511024467", "seconds": 1282}
{"beta": "0.05", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-4412.7859901716060563870930989417800787121116268471583707229777474034703868213472494988450130416052968026254475045217616094732932678841256998449760456590448482261637425541", "im": "2015.8546385839023968815917744295093393775712426568815340927967808163636624731892114356756883601022170501323523157971462904304099494867509573978205556206171329204059255406", "seconds": 2570}
{"beta": "0.2", "e": 5, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1586.91183128486808015163039919021948585701548383134957189984305276436057824092982137695675557231764431940080876042747614682744732", "im": "1705.820967844167361981193177589551235074038835833961916842498854582186076849797196286503578984705427319814559216972945299094318276", "seconds": 1088}
{"beta": "0.2", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-2611.347778184873514777011790873019789023664974621771520686258517198112458396319266823086711250865638845307382369081263068122435235", "im": "1970.352758898612924276857478539117470938275204559547525845569144719255576396042134047875102450393320058187087990429217589200954983", "seconds": 1041}
{"beta": "0.3", "e": 4, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-622.133284568730782263508068967124334258008829578148821195133454212101872684663982919757100631699744005210324456736402798452884501", "im": "1757.005072407177772968006147703309048998392525772992537926975526689468102374445184734597247591297038744229297475021104824562025893", "seconds": 830}
{"beta": "0.2", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-3829.65991843474317845731552215787169931653863541861841341187866474345514939721702379619157941452157773352235359721421531080508839", "im": "2234.879498452519133795735405710827275355467652647233637157880053688706862534200667074874437573079961425697703782008984797457079289", "seconds": 1114}
{"beta": "0.1", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-3889.4232384460806521388310591765042819884934940106562422961523366139751739597595543761064519375474901683535555081447259628661691314651014704550915285081520015396834749177", "im": "1988.0686366659929157434102657208873746734619636186557443209812903182138892548552649459753502341011280523487195105552931922209071004624558585205708758432310737492914971794", "seconds": 2718}
{"beta": "0.3", "e": 5, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1612.961458506823363063974839612592284563695669647669691038973125633684505824709489991111552078266120312532699720915039885265534458", "im": "2105.0660167133378265295375302414772231338180367385155098047186794549458839839952339273966594906702734598182292106169785344015356", "seconds": 1067}
{"beta": "0.5", "e": 4, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-204.5898319659812532636653887631807842978797062662935008532252825543780200183843601958159491695089356519971576573335670549104734231", "im": "3101.023441979901223540702062623177388825718196735051201453383653550384184687328350610256766011530375513940631109428508412144484648", "seconds": 821}
{"beta": "0.3", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-4359.680076098940911911851546911226136593167303641176014777834765666002673085594874521405197983585233147912924472451828295005715031", "im": "2800.98085588841456243764835282689622491615602101303724786915416821755869138929828571779082372261916007364527534177150244079731757", "seconds": 1035}
{"beta": "0.2", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-3829.6599184347431784573155221578716993165386354186184134118786647434580200938406203046279229407545874457793794123529965278425694500032632481507176777674757882811931936821", "im": "2234.8794984525191337957354057108272753554676526472336371578800536945770309501917541572487275058590972006253508580410202089338654475255579806252932638781472979444048676529", "seconds": 2341}
{"beta": "0.5", "e": 5, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-1880.973441784123520595860917131197106184622846266166785878582800354606433500822329976292893571847323759659436893387972281224675241", "im": "3800.284926594171833069810615018355231452797630503527478589146826598652218209583335737904278443058716271868236052093075170195893194", "seconds": 935}
{"beta": "0.5", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-6770.874965567169321200285895983002173212970588761590230099643111921705188848691510204264748936693324433407972591992327540559215339", "im": "5197.987546700290174917337177950777931981689011253095302219093442424543027259513426338282807880112704336809706840286469824778884347", "seconds": 1071}
{"beta": "0.5", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 140, "re": "-4069.845964731446121823962903648843826993499986055318416916323381390777086148536663696627274678623495038626366745506291002845961237", "im": "4499.16597400778380795394189120911837579634258866546071765216177896387151173525145190515813247524947187936466772497461616731145801", "seconds": 1106}
{"beta": "0.3", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-4359.6800760989409119118515469112261365931673036411760147778347656660026730649595342575413823158634255784476151561551567918503766447947319099699062326881531560030670645118", "im": "2800.9808558884145624376483528268962249161560210130372478691541682175586846320162276384450061982707014940001347451946618184308947045174951268605635063212922890521825986744", "seconds": 2243}
{"beta": "0.5", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "re": "-6770.8749655671693212002858959830021732129705887615902300996431119217051888486915102042629824224047576678280254621613318851926716792520375751434558953263882610728723762717", "im": "5197.9875467002901749173371779507779319816890112530953022190934424245430272595134263384160670635688721743205922487000981275276886337794172848553665554261361039193620320635", "seconds": 1976}
{"beta": "0.1", "e": 4, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-1260.402168743749059411676117251621211859357528330764864633971293390829107413452368576152179237031375670499079034965151514046425698", "im": "2432.020463078378690568877745643822528544290828222669897816086336517824635355362754323891693780249198715402058010691679421509229763", "seconds": 1071}
{"beta": "0.05", "e": 4, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-1923.262141603531554354088012876832005072912699736800703638080167617793795620569743703994827814633151352525467490990983313766175608", "im": "2536.258626659799044840098751011793149570023842371664487447507828595668249646651733618414706941730447950808564342979965530177580874", "seconds": 1118}
{"beta": "0.05", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-5005.708047415397637474187352629389951833715591693834493632333419313385368402257429735790223088921515995451017679541288229165655649", "im": "3276.239152881290293531777431482295130948207807443703905082528769785692092535286608273349710069476417646527971922726285205694420112", "seconds": 1150}
{"beta": "0.05", "e": 5, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-3328.886560559555878958550712289977131234653024965798298626387431911519799806010022252348583736740304509619561034145483181272929907", "im": "2906.248125968834926366209497920185054422912090943783264165963831150681480889387180711061568893489738537657815177710715462109378979", "seconds": 1192}
{"beta": "0.05", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-6953.71092319005922629882995864959626042058670042027550728168017476878946939586125867092880997789043349840846566514905118260210164", "im": "3646.23022076709559188283348705662513203301730258129250207077323440185524955280998692834877922078808499354920826331763535719256135", "seconds": 1258}
{"beta": "0.2", "e": 4, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-693.6628425144308828816261594165410893616776153866245131193033817267553962247766805364940909963807447462857146523909855464197855864", "im": "2641.663346687478880908026352767183423336851855938651217529712483603417884879495642882473921575210370576789350602673884102038891828", "seconds": 883}
{"beta": "0.1", "e": 5, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-2565.921104645274040376170847534936187832344974636043089666457036952420610103121042946367569686727556365662093090398986322322766274", "im": "2821.389174643838983144682106532935684301712114138474685977393680325629704308079791963239047432957554801044046801282512378253240423", "seconds": 1205}
{"beta": "0.1", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-4156.826104030764868456594397358960581304166485096329708743132685891358871250971313858211561623176524096386590009518334626438850414", "im": "3210.74710961177539992135546280204043011478054448378374221791086038195196413518859943375494555189917936154684441724069819114423878", "seconds": 1209}
{"beta": "0.1", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-6033.104238290357662510357420661009588926196084995762486171356616494758366581375347501288403263546930047689697081782984993097257736", "im": "3600.103503872098022814982086015807424532690073600780561522495733161273396880385557044424117330678167533068002148553738871271373411", "seconds": 1261}
{"beta": "0.05", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "re": "-6953.7109231900592262988299586495962604205867004202755075350480142369126898057012834261399658150238438627115494030521866699536904001294408478995816456752420582951485773865", "im": "3646.2302207670955918828334870566251320330173025812947351872788794688221091234678467988592582428884303663936599209129693503730559148193570208096307023700995719524747771208", "seconds": 2590}
{"beta": "0.1", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "re": "-6033.1042382903576625103574206610095889261960849957624861713576925557305267037027525912244256670903757313012164955028656412880321335017888318991478097305302659662045772623", "im": "3600.1035038720980228149820860158074245326900736007805613859967790277160369295493685803700295159380336556682487852903394369103082867434272389404361910378728431144760413741", "seconds": 1754}
{"beta": "0.2", "e": 5, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-2053.744595809652240114176903214300498441098325854688511420513745248896604860805734299268855574436387461626359723037182098534465433", "im": "3111.996859392967802198062842126452100101632375725933876189748109570614042783296081403519561784278258370427392611196838961347631576", "seconds": 1122}
{"beta": "0.2", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-3758.532589867081305917748484585162898458145502420072975522506183538445552392589306636099572476338281406384868953190251419145455226", "im": "3582.274228952852889632068449436984478271753385358112920635650592301618280928729369880772984594052554335817095384205880568281483775", "seconds": 1070}
{"beta": "0.2", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-5807.993874716837536261928707555172133893893907188925757423049140454130797146754360892437277207822508073478082464566054373470043002", "im": "4052.543851148982709789607078172831351521788556357465261525289716280120551656167291141785354613294013099479500706494079704429553695", "seconds": 1054}
{"beta": "0.3", "e": 4, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-296.7798460662487580007344152997481808578442873779533930430960445091650415582831641790345975619999074795915940918927124568827315558", "im": "3228.08467858497854260325473680423730600615493926238345432656329546424732401744663664633761814606738574369940253381799328434875057", "seconds": 835}
{"beta": "0.3", "e": 5, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-1904.981058922484337420015616933710571125335384831463211915964282564368690863245743342951724488683112148018049438042920412357486446", "im": "3846.817040194018595476226959498206061013726992667220789104208102865656864806189772302768985406729755772053764601566903703022699504", "seconds": 642}
{"beta": "0.5", "e": 4, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "1125.219157526301262771736716572328986228335282644924276105805655013442417581266826515323812641510714523992210304589864224936131333", "im": "5723.108917567016502381336867333593163339987680648178492364367334843468956764194498022936562874775283093877984149116436582433744016", "seconds": 867}
{"beta": "0.3", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-3966.672395602332880852788541528644353127642575368665247794426932246080979867414005101823246575775338164104024818100098722622361624", "im": "4465.415409544730928571068738940865108378370119789587502619256403092374779630100065037170710782996762159072715352629622196055850581", "seconds": 1041}
{"beta": "0.5", "e": 5, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-1546.72275532929904934399911973637897192636959180769038535258394032833094725953141154969686883137446209428986444753701943483014011", "im": "6965.918376157339908335318794708962436257229448659462588617805134254017862551035146309423575997676335720584094593659137222696846894", "seconds": 730}
{"beta": "0.3", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-6481.734122358812951546737956140629855141322694352222922377441776189362569509703079186943952517962563225666388116184315110698027484", "im": "5083.994284010583017384743043515014538143447734971716554666873509141036625207722903445886992511077320610163106953669869972044499959", "seconds": 1043}
{"beta": "0.2", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "re": "-5807.9938747168375362619287075551721338938939071889257574230491404541359006074185324629907768100145253343578047587151014679211956011712515559512741399457384654300574875698", "im": "4052.5438511489827097896070781728313515217885563574652615252897162905564066179292237326729811604569211537926342313675097818693143421172737547653586532831137075908511374031", "seconds": 2288}
{"beta": "0.5", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-5130.405929160620264949059768760452225773282205409371920583483909856470864960147051446907230576486959735195660482234572021115545809", "im": "8208.341346624195346382756264093107372965544338933963167875559048554217593419071817825442952304680260282823645785045142235772902177", "seconds": 1032}
{"beta": "0.5", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 140, "re": "-9624.657536988570270248559107585545744874593847170391408420299438589169737668386194548578885843228982187561124736984871640153102982", "im": "9450.687586515322196090993368108284511811308248552655340482358050842541202734031751169005679763539066654000142146453513188045728792", "seconds": 1050}
{"beta": "0.3", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "re": "-6481.7341223588129515467379561406298551413226943522229223774417761893625694730180298289638357753460164322844768885952437572175094972942204191124311898006055620982212389216", "im": "5083.9942840105830173847430435150145381434477349717165546668735091410366131947770224159388724677911720217551201170134672680993655249523277907109049884458391602417289493793", "seconds": 2162}
{"beta": "0.5", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "re": "-9624.6575369885702702485591075855457448745938471703914084202994385891697376683861945485757453733826412710118121258371498219552187182656998323195692093466945414388383134383", "im": "9450.6875865153221960909933681082845118113082485526553404823580508425412027340317511692425849785722539207054755786274678002280162147349101784537163689846158661850145101027", "seconds": 1231}


==> anc/results/leading_logs.json <==
{
 "angle_only_through_calL_and_even": true,
 "coefficients_checked": 24,
 "inventory": {
  "M1_nf0": {
   "inverse_powers_in_construction": [
    -2,
    -1
   ],
   "leading_power": 0,
   "calL_powers": [
    0,
    1,
    2,
    3
   ]
  },
  "M1_nf1": {
   "inverse_powers_in_construction": [],
   "leading_power": 0,
   "calL_powers": [
    0,
    1,
    2
   ]
  },
  "M1_nf2": {
   "inverse_powers_in_construction": [],
   "leading_power": 0,
   "calL_powers": [
    0
   ]
  },
  "M2_nf0": {
   "inverse_powers_in_construction": [
    -4,
    -3,
    -2,
    -1
   ],
   "leading_power": 0,
   "calL_powers": [
    0,
    1,
    2
   ]
  },
  "M2_nf1": {
   "inverse_powers_in_construction": [
    -1
   ],
   "leading_power": 0,
   "calL_powers": [
    0,
    1
   ]
  },
  "M2_nf2": {
   "inverse_powers_in_construction": [],
   "leading_power": 2,
   "calL_powers": [
    0
   ]
  }
 },
 "exact_units_pi_mA2": {
  "1,1": "Mul(Rational(1, 9), Symbol('nc'), Add(Mul(Integer(126), Symbol('LMU'), Symbol('n_f')), Mul(Integer(-1), Integer(693), Symbol('LMU'), Symbol('nc')), Mul(Integer(252), Pow(Symbol('LN2'), Integer(2)), Symbol('nc')), Mul(Integer(-1), Integer(84), Symbol('LN2'), Symbol('n_f')), Mul(Integer(462), Symbol('LN2'), Symbol('nc')), Mul(Integer(-1), Integer(42), Pow(Symbol('PI'), Integer(2)), Symbol('nc')), Mul(Integer(-1), Integer(126), I, Symbol('PI'), Symbol('n_f')), Mul(Integer(693), I, Symbol('PI'), Symbol('nc')), Mul(Integer(-1), Integer(152), Symbol('n_f')), Mul(Integer(1454), Symbol('nc'))))",
  "1,2": "Mul(Rational(14, 3), Symbol('nc'), Add(Mul(Integer(2), Symbol('n_f')), Mul(Integer(-1), Integer(11), Symbol('nc'))))",
  "1,3": "Mul(Integer(-1), Rational(28, 3), Pow(Symbol('nc'), Integer(2)))",
  "2,1": "Mul(Rational(4, 3), Symbol('nc'), Add(Symbol('n_f'), Mul(Integer(-1), Integer(4), Symbol('nc'))))",
  "2,2": "Mul(Integer(-1), Integer(2), Pow(Symbol('nc'), Integer(2)))"
 },
 "numeric_Nc3_nf5_muR_eq_mA": {
  "1,0": [
   -398.21488696832705,
   -4005.694532160932
  ],
  "1,1": [
   3551.2903699632775,
   4767.01892572616
  ],
  "1,2": [
   -1011.5928344559135,
   0.0
  ],
  "1,3": [
   -263.89378290154264,
   0.0
  ],
  "2,0": [
   312.00746142118743,
   340.5013518375829
  ],
  "2,1": [
   -87.96459430051421,
   0.0
  ],
  "2,2": [
   -56.548667764616276,
   0.0
  ]
 }
}

==> anc/results/leading_logs.txt <==
M1 nf^0 beta^0:  33 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M1 nf^1 beta^0:  21 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M1 nf^2 beta^0:  10 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M1 nf^0 beta^2:  33 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^1 beta^2:  21 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^2 beta^2:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^0 beta^4:  33 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^1 beta^4:  21 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^2 beta^4:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^0 beta^6:  33 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^1 beta^6:  21 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M1 nf^2 beta^6:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True

M1 at beta^0, in units of pi m_A^2, for general n_f:
   calL^3: -28*nc**2/3
   calL^2: 14*nc*(2*n_f - 11*nc)/3
   calL^1: nc*(126*LMU*n_f - 693*LMU*nc + 252*LN2**2*nc - 84*LN2*n_f + 462*LN2*nc - 42*PI**2*nc - 126*I*PI*n_f + 693*I*PI*nc - 152*n_f + 1454*nc)/9

M2 nf^0 beta^0:   8 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M2 nf^1 beta^0:   5 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M2 nf^2 beta^0:   0 terms, angular functions outside calL: 0, rational angular dependence: no, even in cos(theta): True
M2 nf^0 beta^2:  19 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^1 beta^2:  16 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^2 beta^2:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^0 beta^4:  21 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^1 beta^4:  16 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^2 beta^4:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^0 beta^6:  21 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^1 beta^6:  16 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True
M2 nf^2 beta^6:  10 terms, angular functions outside calL: 0, rational angular dependence: yes, even in cos(theta): True

M2 at beta^0, in units of pi m_A^2, for general n_f:
   calL^2: -2*nc**2
   calL^1: 4*nc*(n_f - 4*nc)/3

wrote manuscript/tables/leading_logs.tex
Angle enters only through calL, and every coefficient is even in cos(theta): True


==> anc/results/lo_cross_section.csv <==
beta,sqrt_s_GeV,sigma_hat_pb,mA_GeV,alpha_s,cot_beta,Nc
0.01,250.012501,1.28036642878e-9,125.0,0.118,1.0,3
0.02,250.050015,2.56150158968e-9,125.0,0.118,1.0,3
0.05,250.313087,6.41725635915e-9,125.0,0.118,1.0,3
0.1,251.259454,1.29323846896e-8,125.0,0.118,1.0,3
0.15,252.860869,1.96508057098e-8,125.0,0.118,1.0,3
0.2,255.155182,2.66936374527e-8,125.0,0.118,1.0,3
0.3,262.071209,4.23748881335e-8,125.0,0.118,1.0,3
0.4,272.772363,6.16949643542e-8,125.0,0.118,1.0,3
0.5,288.675135,8.76849650744e-8,125.0,0.118,1.0,3
0.6,312.500000,1.26312899684e-7,125.0,0.118,1.0,3
0.7,350.070021,1.91291330032e-7,125.0,0.118,1.0,3
0.8,416.666667,3.2321882574e-7,125.0,0.118,1.0,3
0.9,573.539335,7.23202975419e-7,125.0,0.118,1.0,3
0.95,800.640769,1.52453676091e-6,125.0,0.118,1.0,3


==> anc/results/lo_cross_section.txt <==
LO partonic cross section, m_A = 125.0 GeV, alpha_s = 0.118, cot(beta_H) = 1.0
 beta_A  sqrt(s) [GeV]   sigma_hat [pb]
   0.01         250.01       1.28037e-9
   0.02         250.05        2.5615e-9
   0.05         250.31       6.41726e-9
   0.10         251.26       1.29324e-8
   0.15         252.86       1.96508e-8
   0.20         255.16       2.66936e-8
   0.30         262.07       4.23749e-8
   0.40         272.77        6.1695e-8
   0.50         288.68        8.7685e-8
   0.60         312.50       1.26313e-7
   0.70         350.07       1.91291e-7
   0.80         416.67       3.23219e-7
   0.90         573.54       7.23203e-7
   0.95         800.64       1.52454e-6

wrote results/lo_cross_section.csv and results/lo_cross_section.pdf


==> anc/results/log_share.json <==
{
 "cos": 0.3333333333333333,
 "v0": 8118.1625233707355,
 "v1": -1508.4600061137442,
 "v2": -155.446269312155,
 "points": [
  {
   "beta": 0.01,
   "l": -3.9708645207561712,
   "V2": 11657.315736578335,
   "leading_power": 11657.012591426814,
   "log_share": 0.303573322368877,
   "square_share": -0.21025768766901884
  },
  {
   "beta": 0.1,
   "l": -1.6633042623355414,
   "V2": 10168.552967030464,
   "leading_power": 10197.13577516064,
   "log_share": 0.204451238886257,
   "square_share": -0.04229261600309824
  }
 ]
}

==> anc/results/m1_forward_Nc3_nf5.txt <==
source=exact  N_c=3 n_f=5 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -264.7438029   -264.7439026    -3.8e-7   -2.0e-7   -1014.848137   -1014.851627    -3.4e-6   -2.4e-6   1.4e-72      >50
   0.2   -277.9680033    -277.968118    -4.1e-7   -2.4e-7   -1065.540954   -1065.544452    -3.3e-6   -2.6e-6   6.6e-73      >50
   0.3   -297.1143979   -297.1145717    -5.8e-7   -3.2e-7   -1138.934115   -1138.939191    -4.5e-6   -3.4e-6   6.8e-73      >50
   0.5   -373.8490476   -373.8495258    -1.3e-6   -7.1e-7   -1433.076887   -1433.089849    -9.0e-6   -7.0e-6   9.1e-73      >50
   0.7   -572.1303726   -572.1320701    -3.0e-6   -1.9e-6   -2193.131362   -2193.172935    -1.9e-5   -1.7e-5   8.2e-73      >50


==> anc/results/m1_forward_Nc3_nf5_e6-10.txt <==
source=exact  N_c=3 n_f=5 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -264.7434996   -264.7439026    -1.5e-6   -9.8e-7   -1014.838351   -1014.851627    -1.3e-5   -1.1e-5   0.00058      >50
   0.2    -277.967666    -277.968118    -1.6e-6   -1.2e-6   -1065.531651   -1065.544452    -1.2e-5   -1.2e-5   0.00067      >50
   0.3   -297.1138755   -297.1145717    -2.3e-6   -1.6e-6   -1138.920317   -1138.939191    -1.7e-5   -1.5e-5     0.001      >50
   0.5   -373.8475756   -373.8495258    -5.2e-6   -3.5e-6   -1433.041014   -1433.089849    -3.4e-5   -3.2e-5    0.0028      >50
   0.7   -572.1251462   -572.1320701    -1.2e-5   -9.6e-6   -2193.018683   -2193.172935    -7.0e-5   -8.0e-5     0.011      >50


==> anc/results/m1_forward_Nc3_nf5_e7-10.txt <==
source=exact  N_c=3 n_f=5 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -264.7438029   -264.7439026    -3.8e-7   -2.0e-7   -1014.848137   -1014.851627    -3.4e-6   -2.4e-6   1.4e-72      >50
   0.2   -277.9680033    -277.968118    -4.1e-7   -2.4e-7   -1065.540954   -1065.544452    -3.3e-6   -2.6e-6   6.6e-73      >50
   0.3   -297.1143979   -297.1145717    -5.8e-7   -3.2e-7   -1138.934115   -1138.939191    -4.5e-6   -3.4e-6   6.8e-73      >50
   0.5   -373.8490476   -373.8495258    -1.3e-6   -7.1e-7   -1433.076887   -1433.089849    -9.0e-6   -7.0e-6   9.1e-73      >50
   0.7   -572.1303726   -572.1320701    -3.0e-6   -1.9e-6   -2193.131362   -2193.172935    -1.9e-5   -1.7e-5   8.2e-73      >50


==> anc/results/m1_forward_Nc4_nf2.txt <==
source=exact  N_c=4 n_f=2 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -470.6556734   -470.6558268    -3.3e-7   -2.0e-7    -2353.27383   -2353.279134    -2.3e-6   -1.8e-6   1.8e-72      >50
   0.2   -494.1653613   -494.1655431    -3.7e-7   -2.5e-7   -2470.822251   -2470.827715    -2.2e-6   -2.0e-6   4.6e-73      >50
   0.3   -528.2033966    -528.203683    -5.4e-7   -3.4e-7   -2641.010145   -2641.018415    -3.1e-6   -2.7e-6   3.8e-73      >50
   0.5   -664.6205478   -664.6213792    -1.3e-6   -7.6e-7   -3323.084574   -3323.106896    -6.7e-6   -5.7e-6   1.2e-72      >50
   0.7   -1017.120613    -1017.12368    -3.0e-6   -2.1e-6   -5085.544157   -5085.618401    -1.5e-5   -1.5e-5   1.3e-72      >50


==> anc/results/m1_forward_Nc4_nf2_e6-10.txt <==
source=exact  N_c=4 n_f=2 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -470.6552288   -470.6558268    -1.3e-6   -1.0e-6   -2353.259828   -2353.279134    -8.2e-6   -8.4e-6   0.00091      >50
   0.2   -494.1648473   -494.1655431    -1.4e-6   -1.2e-6   -2470.808468   -2470.827715    -7.8e-6   -9.0e-6    0.0011      >50
   0.3   -528.2025523    -528.203683    -2.1e-6   -1.7e-6   -2640.988304   -2641.018415    -1.1e-5   -1.2e-5    0.0017      >50
   0.5   -664.6179891   -664.6213792    -5.1e-6   -3.8e-6   -3323.023143   -3323.106896    -2.5e-5   -2.6e-5    0.0051      >50
   0.7   -1017.111051    -1017.12368    -1.2e-5   -1.1e-5   -5085.341543   -5085.618401    -5.4e-5   -6.8e-5      0.02      >50


==> anc/results/m1_forward_Nc4_nf2_e7-10.txt <==
source=exact  N_c=4 n_f=2 m_A=mu_R=125
A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1
  beta          Re A3        pred A3  Re/pred-1   Im/|A3|          Re A2        pred A2  Re/pred-1   Im/|A2|  fit res. chk dig.
  0.05   -470.6556734   -470.6558268    -3.3e-7   -2.0e-7    -2353.27383   -2353.279134    -2.3e-6   -1.8e-6   1.8e-72      >50
   0.2   -494.1653613   -494.1655431    -3.7e-7   -2.5e-7   -2470.822251   -2470.827715    -2.2e-6   -2.0e-6   4.6e-73      >50
   0.3   -528.2033966    -528.203683    -5.4e-7   -3.4e-7   -2641.010145   -2641.018415    -3.1e-6   -2.7e-6   3.8e-73      >50
   0.5   -664.6205478   -664.6213792    -1.3e-6   -7.6e-7   -3323.084574   -3323.106896    -6.7e-6   -5.7e-6   1.2e-72      >50
   0.7   -1017.120613    -1017.12368    -3.0e-6   -2.1e-6   -5085.544157   -5085.618401    -1.5e-5   -1.5e-5   1.3e-72      >50


==> anc/results/m1_forward_points.jsonl <==
{"beta": "0.2", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "5952.4246989494776801136738084745726306412889644398502728983148147509583991721644497638308816300513935750305619786931341842269562585290190280250506957024576080912839681289", "im": "-82119.107294962731216830876930277542626983041339951408483454740838192438837622555927130485839935658866092379384290481250763944349401673690141110052195641290703810997896094", "seconds": 1718}
{"beta": "0.05", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "50134.589013315968935165387441664259542240494765256479824254327777626642950644964804570045266359580332790531243353446910127934116433164664709648106284632523093377250440521", "im": "-109482.34656451605511816061961778205846396430421552778449079201032495757114520964124134240541830949512234127382579534154893118684506141321184999791711192234664924352019072", "seconds": 2229}
{"beta": "0.2", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "41264.504053608641721653836477939517795545947527830990859687225200617290951695687778364464457013729463982527752448327144519202655246346544141736248601837196282704313315409", "im": "-108212.30608347857625086030888858222251342295947044553868246094974768220251725535018814474657444726024830250464415799044551240594385347990321733020636670510370119364579045", "seconds": 2349}
{"beta": "0.05", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "103251.74291088801495665728746151643283904636955044157470090955303937795902315917848145062577734720673620720615546989831136830554898163993848653294112216981314141216140349", "im": "-138426.58940389524047369636285157561930206473269422641803774201161374060950753257901491975438255545540649791358127095772920848107298346152313261742145689193175610306064715", "seconds": 2487}
{"beta": "0.05", "e": 9, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "267082.46016942737864582849468127331474576899910805389302868524760281828666265461547479400761106571935978370436175072708580034368524215884258212287485570815639920711310793", "im": "-206236.86844131400141113467229897659133465116115171566818034125611251846510455440631923145964596860694749230607821997249923453302139994753561001673194880009800931622847365", "seconds": 2490}
{"beta": "0.05", "e": 8, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "174759.69899210456523439080787958476895254041982927399416208477799205258372459893196991995864668433029316579980491251643508170563410563400476333062142417831957538574895814", "im": "-170678.09811376066722118912137389259668638506635325491985070900209585854576549545231716978201435043926445993379611678691034739491469499774474374016596108835405568665226385", "seconds": 2606}
{"beta": "0.05", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "382644.03490973152292461852294969299631961986932093707168513646311893605234445249639930222158124027442891922458975277050624758912424337993760790765692305350193126041184211", "im": "-245102.89990787177705123023506538898833587969722508404036204987019735334075542133292073134513156665948161266140531785748154752124771638827114321949030367866646130001273949", "seconds": 2653}
{"beta": "0.2", "e": 8, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "92736.720518284537823753173366834784509547519743453196514394770276635421841974869967608112461426833460202347970610154101509422714315547023312836060694375740362622442879812", "im": "-137777.97287513317925222337269331899708858388938686717395542427626476086145937290134238485412632779366608704700167920886800226591801180262078461426858431866945000369361092", "seconds": 2264}
{"beta": "0.3", "e": 8, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "73815.070722079446394944270694574707161140372405925185145934303266419622427905417460783744729200850277669428289120574800423095747230553197759408618983105241596199169568731", "im": "-134166.86117310768321286958816749806753677593116643954610534445369531038337796934927291455171339026406136297932143515878515755028951007958572945939581536427964180391274403", "seconds": 1456}
{"beta": "0.3", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "-5341.3593644088335685047783438909025073666709844970776845075482710939812543336199152737940799965060270397194986788671831088429207430071272298563257659030597384404873249511", "im": "-77633.450811793587047007531190131493635559888231795047782607610678280805745734068534329819774920278031715476869672369148765869996993936066913107103632458047752095512901183", "seconds": 1620}
{"beta": "0.2", "e": 9, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "162914.15787206938628460375859466516469878730777768967910410945064662036888526237931682767717709249938706595499436242099674452977660488862563604373307405860690214155834431", "im": "-170816.10233626439990413295572404847610428616975637238155464223200711580206837833104049735473180058040126597872030004867626308498437665144135534634134683795138386824567277", "seconds": 2373}
{"beta": "0.3", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "26142.462248233373836359789259123568916437887819142472146136927656046547399093146840525933081177773771201528655441454743174672717117294468583818427297801014638881713167216", "im": "-104044.32895861804185306986860465281708181741928892482600936931463993834871356385131659420617317277320799525730885496981633711734051151516180511987933277939361263622126332", "seconds": 2101}
{"beta": "0.2", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "254341.90606997791401900582216570604164335587830154058070418409331787414417976566147796516485722543741789182465317239362341036843893103828361633317038197459648158504179983", "im": "-207326.6938602137789337371085192162850081509364598845569436518260097744439258463662888551426314215447460315497474758315367636144981681831721542827777838783259913979378998", "seconds": 2375}
{"beta": "0.3", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "228608.20104398398175317286001455695379576768580551272052562204405655531425525363965463433966553799235850282172122199232077752414433886406576593900696910774626770407935703", "im": "-205546.86357106838899231218246865622147240843714838743322629378586680670430341814643294344529275402511911037795325065053322717768864750569046387763012961995617339238807762", "seconds": 1393}
{"beta": "0.05", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 220, "source": "exact", "re": "382644.034909731522924618522949692996319619869320937071685136463118936052344452496395987430782336116420401265826168906085254398907538191356965800730295123028913364449672679263004485730526770036850264527699309618", "im": "-245102.899907871777051230235065388988335879697225084040362049870197353340755421332935509271606926757130905838683199383180271837581208594583157280219319278596723803479088114042419002002081371262488819470011137709", "seconds": 5539}
{"beta": "0.5", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "-26146.871239093259259818397840546233210384243157797321563211229771623923162857076465386377988363658124221400523013413908799799495946739057209949390215427323874896974095928", "im": "-79305.274351251605098433194929076632886614144738938416268091201827358119079592505435828825900882043720790137954976945443911140998607043331362666762354108824109647555652515", "seconds": 1583}
{"beta": "0.3", "e": 9, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "140396.85186332303757894712215220107808240620177267892877990958117567059818963640692381794557681803873442352242374349072726472829698545852889126737917854594732471193254175", "im": "-168001.03967178811906043034692740195958510840701906976933307197007762437597921019482848122168748134297122137093804365688659880565316586678809234125219537618709871477257704", "seconds": 2289}
{"beta": "0.2", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 220, "source": "exact", "re": "254341.906069977914019005822165706041643355878301540580704184093317874144179765661477965164857225437554597097525521765371471448754294247192469380572035374009748186919603103237137472246289220383440697072602541762", "im": "-207326.693860213778933737108519216285008150936459884556943651826009774443925846366288855142631421390624190531105766560917468998239478059477389875769698112497730171870557502499782174929013233739643611142809190183", "seconds": 4120}
{"beta": "0.5", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "2066.159577025052939474628350666642393976188563795246194055045800915748420148696561198933025777582312677515661889838048962751870830091026378943524507562819696494119014878", "im": "-109680.6122452941986475688017729668789197616383156335002970043827199505410478150229450062339981264130148656621861663831987319668056633349135467438930132923573740974087916", "seconds": 1989}
{"beta": "0.5", "e": 8, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "48555.334106658634368887394010573140281961842603156124810518802548848492109811009595805578385853227048970844542980752945761933589646239716098158202621979432459120595302756", "im": "-144726.21592817893413365605497440971216142542576571888991029423755288081353180389446833365697360385487051472795616929132573875143129279314018251925468960344761318634222877", "seconds": 2292}
{"beta": "0.5", "e": 9, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "116743.60733736074710881050320874266603093995778232632815218119886642647530110172383218918989629021583491214502194574218514013458464229796758750436070802539713010812064496", "im": "-184442.06392717211079368467336706045617304636455766199458024867472498848374353085509321730522194559646625593577480242148624342990105157549994836016010927555568986056504721", "seconds": 1755}
{"beta": "0.7", "e": 6, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "-66698.906239883926240439209619969208407234381874356394467625625306626649666607952738381714041645544271159661840592208744237581758615451681427123273964128980348343888778888", "im": "-94165.077090067026390914243330935757496255983513392518680692383559484767946241448137924071457056799092669877730300501873008711735991986259532611316988410166849273100744493", "seconds": 1163}
{"beta": "0.5", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "210053.96121164861264704494195857187482338123033771878110399129339785354812162421951311145167543117560872832932374374239213617767423786710475856269487831827313259866499729", "im": "-228828.15382392094159295002799183452720334741407756851554529867594276136712428451649552808454787305232261903810152777677000693933543579345741210808456925026699660615375541", "seconds": 2364}
{"beta": "0.7", "e": 7, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "-40496.183493790690289591833837809280091903471438063040276118534663018450321736768524275429616867163203349931877496555791225883309971054802682322158275104017679820962487126", "im": "-136167.80568604725685359020885819759422887971965017659085837754477507969326824986069034415367584330899221513332392623531277494120757551526934575731581236470387680562335057", "seconds": 1306}
{"beta": "0.3", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 220, "source": "exact", "re": "228608.201043983981753172860014556953795767685805512720525622044056555314255253639654634339665537992358502867962493409481291194799190301312705075998521266529855806760289380665262987037907709906175149656172933639", "im": "-205546.863571068388992312182468656221472408437148387433226293785866806704303418146432943445292754025119083118313137068604943655130072669651772368937982955580873368121006204224432759078996629969788546961816509625", "seconds": 3878}
{"beta": "0.7", "e": 8, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "10390.29899072454381596603217941331349659616565732715140156659758496148321557106888040036236724630001960310902659245272083822761581019122339512058498360881587693389639029", "im": "-185317.88364289692809465019252873926059037986479116604002440129328115564416558844998505811191761110992210648581666679133046793075157560484239887475029918248505672518635519", "seconds": 1465}
{"beta": "0.7", "e": 9, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "91198.901902438585416784340463864199245549441015221900322217111464052811310105383992820493145538264264665542330344972591802429344603231848562094543982339566810039894832684", "im": "-241615.22014551290285885510242895399860004043270109000104500401083941543284927339802450580644876623222730935546204500869852510515785949268977730671386332264289165860532279", "seconds": 1476}
{"beta": "0.7", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 180, "source": "exact", "re": "207168.08163659981276520827358615575363948290293917048940289272313123642080465082823620653405917230757217901149114508365555662850405740303036549941969377520548798165958644", "im": "-305059.80512956820685277959160812410153609283522078677325875188538224462281130670765327771966747727670623242801340095975173633738467996787483530738664296513768570291003214", "seconds": 1475}
{"beta": "0.5", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 220, "source": "exact", "re": "210053.961211648612647044941958571874823381230337718781103991293397853548121624219513111451675431175608728329323743740696493699851689927495609986839064675823824756101325311072171802767171825081574234711718473796", "im": "-228828.15382392094159295002799183452720334741407756851554529867594276136712428451649552808454787305232261903810152777523502981534211770928219681024913868328170387392872751323133622759427662541504998903426040376", "seconds": 2871}
{"beta": "0.7", "e": 10, "Nc": 3, "nf": 5, "mA": 125, "dps": 220, "source": "exact", "re": "207168.081636599812765208273586155753639482902939170489402892723131236420804650828236206534059172307572179011491145083655556522557982472742456144826985483666418484634867017741808056852135142753614003003658568478", "im": "-305059.805129568206852779591608124101536092835220786773258751885382244622811306707653277719667477276706232428013400959751736357073263286672240742364643336133650764636016336806080095779218004269023003895286670401", "seconds": 2242}
{"beta": "0.05", "e": 8, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "223093.58337755510252708662614365282564838891495205109741194427979270152028827421678845308220501019760185828928561258193832744650855597827479539117778988613214231433002996", "im": "-311830.30769531266426802444211641037011320147265987081959303958159427890570664624461413324514095752795828772597861649228831869171709986635272840342881383755913574790965203", "seconds": 1682}
{"beta": "0.2", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-36064.104397663784669715093278408099202970986473712873624477787432388524357643953673062400750579601456477034397983196479854118073753740848224982622924770848499391370514756", "im": "-151465.5022880208598284714476265435377103058092159151083003355329200236796618161896032407515961252391255514250115989624033137461177610172306093995918248602416432293306764", "seconds": 1684}
{"beta": "0.05", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "30021.74342011342767214440934051355693926840590907016439383915283412572451043601703594593772182733789703471714023951910527437900649903604535917281177966354634030912843445", "im": "-201051.83076932919505877237127861086837854103845547968975228468700692050375303067322169106412790793108584942306566570101809012782760401039192879897553740340299214520813285", "seconds": 2323}
{"beta": "0.2", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "14406.697796970745804421847461711619260278996260063747393179995453960152225371581541410147307385226452669748473967886067693618566585093286803810639982299408872080696257406", "im": "-198896.02781488752520448471136873072174702679600473912012843688124321061267966862526154645608892900593661703994954292720919392578759643525096468090473006108023396028359176", "seconds": 2404}
{"beta": "0.05", "e": 9, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "370797.53159577385825958959454971523071100184788517056844940490716843074531062420084437612421342436100148193098987604444450801347638542599955547037520491779730131477371286", "im": "-376038.91436526255990178725340409040344341161598660506641688903099474611573881157238432320205287076656408101317942071030961271653595084135664789300190777543704873270807173", "seconds": 2533}
{"beta": "0.05", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "110938.10080644116477864865573260146823711540291847680525484685734443883192650039312094305165161673975298663223396231056148360346051663866851718778134344292261050595826476", "im": "-253501.27725339547109957449949054657607248395691116674835213119300049307206186025305022639644016858639159075529044034615702950329176078597580019349966451456184989202410819", "seconds": 2544}
{"beta": "0.05", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "558359.29406497103754773348822564264608055292842891618345171421840481110283733582956852064536223330310315299900565935913434574715598392083383108620323845328411982269755642", "im": "-446127.09639532354921915735823422500931120991708689730473335800021683249844350598608333649427973882256707649846269163367170020137860887274077500815346837439377855916496967", "seconds": 2571}
{"beta": "0.2", "e": 8, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "92078.288340230713536755064353381885621544552447315437084655552953302620072546090968490007914998503356785366628485456907384684036655429503348974387371847303857047665880968", "im": "-252499.83021745283478406097785851004226111329958735503271977277567652168211082424389165921983416677434490497826253668407169880754240289742156313741842614275622262642772076", "seconds": 2227}
{"beta": "0.2", "e": 9, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "201475.26238632875756447289962054731411254818178952011866662242606353324944605893334512394568155471781348614837624428663851567731207435766087933510016168864161809624583359", "im": "-312276.89963054400711024953005453027672126414060226397918176602857421179770378986603459497731269350770644974225637654562491284447391711751105572013468045981078076834166212", "seconds": 2225}
{"beta": "0.3", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-54611.579234378194233788301905786206789792084867230735359315636491631508833517205986489373880502342027484637638669337886497524984036221300558038822171527105678547337545771", "im": "-143463.58698930516746660607390706647961157435511804050144584345209285934768777696226184842808893370291390789534633082087933250346305090055043403405278713482624708066779781", "seconds": 1635}
{"beta": "0.2", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "347122.22450322950569829500406955756692624188242762079389626538505804843608396852358162421831561376086024043817803707558498597079433104330483219582256709597865914820892346", "im": "-378227.23493734642648387623184032189221519356372457566859305500994514336403844361422619871295418410652327971465712589783316196414059343717250637377259511335115566507062353", "seconds": 2282}
{"beta": "0.3", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-11155.768135117648096125364282306324051472075721988377798205213234235791808704467358395918817538978075810855457987118294821252200758721979200189241865546115733784931472212", "im": "-191530.69085757693571652369347199636603151664399452784611201161320985857686919699838440969627680253934767851009262741472479908566311622662067774211078472497333658049273611", "seconds": 2131}
{"beta": "0.3", "e": 8, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "59446.491947446612643163602671005508084275797079795898096222496559621669235684525241239113145708080505002563446304444323679759646315181914424937044674277843030815892365867", "im": "-246196.29168636099506903435465660590705287427373025865296200536939326963652236025943488077285569477794192615866484731430071569469771508346392149559841081271524077286599847", "seconds": 2313}
{"beta": "0.3", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "301435.34726098631146364752597752863648033716142121227795149404358121941569227674625032130666148690385297892122106680894812215151450686675187715685294311027688312100529771", "im": "-375322.938798564349836763597181965662006821950746475394627757782169157720914525902752908419739731840326947793025814521641520263731900082783949089998272826916640076367591", "seconds": 1407}
{"beta": "0.05", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 220, "source": "exact", "re": "558359.294064971037547733488225642646080552928428916183451714218404811102837335829562627683941959244421343294537065822385911667225328431502400707651691928423089014724879609603324722072220235773720780326106766602", "im": "-446127.096395323549219157358234225009311209917086897304733358000216832498443505986109608363569267885054708813623369901580542229168577653884890307532333440230766803491103752421049818761685486908022573098297085694", "seconds": 5573}
{"beta": "0.3", "e": 9, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "162031.44419763214998961471493602650109043951862912201474557492646008747041170419017021686115168442496148973882352581723425028506198264979342468493228212914157737228170961", "im": "-307460.37488217283457682423410668728358649951694715329685687918551147465428027877398550076885092784488746935264210140854546396810728809286492147728354205198520370161673696", "seconds": 2245}
{"beta": "0.5", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-94852.58068029955269664665842132316679381198213958169328228540588186394182716831700613169859439422644556527493439199608005717009873410503177174799660982750808725488634123", "im": "-147127.14060958622604792518346321245394431247992614204213850292383553961104194153820209909710166547223919371993226331038484426668155916185826374646063654991473677868409094", "seconds": 1587}
{"beta": "0.5", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-59249.619809327638760557503920656366743115331476054762504839154165911020307994767033683131294813869933617387283340354489142202140861619416175498214579445468551455070564896", "im": "-202529.99132861245805316740358852882278814900272231893973395881874785575234443248878046085381787052315520072121527582720126619920715052184480364912949422608436840000252167", "seconds": 1915}
{"beta": "0.5", "e": 9, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "109347.74769301639023206137422021431737710055466023282046432691635602358537186336215755317475300229371146403397389783942889147542174261537132520005850000052607876705477769", "im": "-338243.74619980961302099976815618248330335498375022717943966559521357562048351811076999571077592510652595105524390868409261523988897202460376376880853678817232377419421524", "seconds": 1379}
{"beta": "0.2", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 220, "source": "exact", "re": "347122.22450322950569829500406955756692624188242762079389626538505804843608396852358162421831561376110327203439554706980376122468554161628468586836401949639710257293528661940801120706214983811408013080679807587", "im": "-378227.234937346426483876231840321892215193563724575668593055009945143364038443614226198712954183832528895681516309416732193757457155817008212194009979060000528505816119861852901746755918974902680086698975654479", "seconds": 4347}
{"beta": "0.5", "e": 8, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "6788.7381327769603420482647407839357044939228476566336799004063362239563924359187390638086411218477511695746385762784590779991872735890207116431853858272140788963185623632", "im": "-266235.5403070411821162577897071041169330682069648878076623985428997571844365885807684729395302918233527958551395684098582072071487355286070549740300608784167118484758663", "seconds": 2215}
{"beta": "0.7", "e": 6, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-180987.71131340774529334173632366950755375975629726573370351748075754889604212740447277634679940350528143269776314206094989549850982251880759397181647399975253461027382708", "im": "-175673.16546926204508860464492735763018018869995113510306444709659376777529097173084914364567287160055254226716447428068825171536175881200206840235832745601248053019690852", "seconds": 1247}
{"beta": "0.7", "e": 8, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-88116.030496118468120284002002070011591769654097634277383079912090572433114791330626915362795480807540776051479157228095908516650089721403324281080286849808639401732753428", "im": "-342014.5368896905781459717000197215632834040567898845269922474088320529817649120658998055096042954364851451269653474850826299695108559732693822689600613817938294134662248", "seconds": 896}
{"beta": "0.5", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "254512.71027450987272186925435514093540539508195775980495939786543855124169505328707280148158523611184072376029530423015934822250752544243563717400351156145345185667806546", "im": "-418554.60439049168518991566126269321398361469438702628085538136222629749169578499617663021321966260250900121825157197775006456091912227546129974632533726896240716389172028", "seconds": 2218}
{"beta": "0.7", "e": 7, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "-154920.12683376540752826820016195555627186114710959656412847146258855650390605542660467167523835277872205856788314353654381411225425114559757971631677169284032641968714149", "im": "-252490.6407233616572276109373079416660958488245099569807033419748186419427604583069725893153423202026595875560750148923781799667030272932612265833211833302151148858002853", "seconds": 1311}
{"beta": "0.3", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 220, "source": "exact", "re": "301435.347260986311463647525977528636480337161421212277951494043581219415692276746250321306661486903852979003427771550566813121567610694337717519428969191443513136734508028249711798156969126381272187560821707593", "im": "-375322.938798564349836763597181965662006821950746475394627757782169157720914525902752908419739731840326899331443390375991238445849978247787050836484699904779047824138897334595869148378760436339935840977799009511", "seconds": 4059}
{"beta": "0.7", "e": 9, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "28737.213526942486655845404701631563044534717273881634614789113572195496745282816216577134431820264429430150858320742668036921515719223452285394651682842543051428458551188", "im": "-444244.67267558158109482150709719065055690520394383516698259718181634715222956094687989884770439164209598063312917935303618284122566201929468656914936790466512315282229447", "seconds": 1489}
{"beta": "0.7", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 180, "source": "exact", "re": "204952.41614994676793782732713345920162100995736469763403591803821430765643937955033032923822751948772925896924327003193961317960714840373439204481445166860328183351408668", "im": "-559181.02820451823759681611169278032145220793140125247718189669162911349901831295232217594511537669496540785109501480684730861456153415942833985884609974161314622668495928", "seconds": 1524}
{"beta": "0.5", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 220, "source": "exact", "re": "254512.710274509872721869254355140935405395081957759804959397865438551241695053287072801481585236111840723760295304227144872706378551348696640938526940483426388291526934609178188314326280877200769779559451527809", "im": "-418554.604390491685189915661262693213983614694387026280855381362226297491695784996176630213219662602509001218251571975021216340486556526242445070949495686662414188216731420569667114522009700277526460789007162461", "seconds": 2947}
{"beta": "0.7", "e": 10, "Nc": 4, "nf": 2, "mA": 125, "dps": 220, "source": "exact", "re": "204952.416149946767937827327133459201621009957364697634035918038214307656439379550330329238227519487729258969243270031939612991258570748833134241680726475429050339384610599545960869087968666854533073172599157843", "im": "-559181.028204518237596816111692780321452207931401252477181896691629113499018312952322175945115376694965407851095014806847308649563460056150991261611400530223311734819663393741482085472425696316887045955469592243", "seconds": 2030}


==> anc/results/mb_constants.json <==
{
 "digits": 110,
 "count": 13,
 "max_residual": 4.013127149207682e-107,
 "confirmed": true
}

==> anc/results/mb_constants.txt <==
MB[1,2,-1,1]     = -pi**2*log(2)/6 + 5*zeta(3)/8                                          residual 1.3e-110  matches table
MB[1,2,1/2,1/2]  = -zeta(3)/4 - log(2)**3/6 + pi**2*log(2)/12                             residual 3.3e-111  matches table
MB[1,2,1/2,1]    = -zeta(3) + pi**2*log(2)/4                                              residual 4.6e-109  matches table
MB[2,1,-1,-1]    = zeta(3)/8                                                              residual 9.5e-109  matches table
MB[2,1,-1,1]     = -13*zeta(3)/8 + pi**2*log(2)/4                                         residual 6.7e-111  matches table
MB[2,1,1,-1]     = -pi**2*log(2)/4 + zeta(3)                                              residual      0.0  matches table
MB[2,1,1,1/2]    = -5*zeta(3)/8 + pi**2*log(2)/6                                          residual 1.3e-110  matches table
MB[2,1,1/2,1/2]  = -log(2)**3/6 + zeta(3)/8                                               residual 6.7e-111  matches table
MB[2,1,1/2,1]    = -pi**2*log(2)/4 + 13*zeta(3)/8                                         residual 6.7e-111  matches table
MB[2,2,1,-1]     = -71*pi**4/1440 - pi**2*log(2)**2/6 + log(2)**4/6 + 4*polylog(4, 1/2) + 7*log(2)*zeta(3)/2 residual 1.5e-107  matches table
MB[2,2,1,1/2]    = -polylog(4, 1/2) - log(2)*zeta(3)/4 - pi**2*log(2)**2/24 - log(2)**4/24 + 19*pi**4/1440 residual 3.4e-108  matches table
MB[2,2,1/2,1/2]  = -pi**2*log(2)**2/24 + log(2)**4/24 + pi**4/1440 + log(2)*zeta(3)/4     residual 4.0e-107  matches table
MB[2,2,1/2,1]    = -3*polylog(4, 1/2) - pi**2*log(2)**2/8 - log(2)**4/8 + 7*pi**4/288     residual 1.3e-108  matches table

All reductions confirmed: True


==> anc/results/nf1_inputs.txt <==
P1_nf1.wl: SHA-256 as required by the construction
P1_nf1_compact.wl: SHA-256 as required by the construction
P1_nf1.wl vs validation table, mA=125 muR=125 Nc=3 beta=1/10 c=1/3: relative difference 1.57e-40
P1_nf1.wl vs validation table, mA=125 muR=250 Nc=3 beta=1/5 c=-2/3: relative difference 2.58e-40
P1_nf1.wl vs validation table, mA=150 muR=75 Nc=4 beta=3/10 c=2/3: relative difference 5.32e-41
P1_nf1_compact.wl vs P1_nf1.wl, mA=125 muR=125 Nc=3 beta=1/7 c=-1/5: relative difference 6.22e-49
P1_nf1_compact.wl vs P1_nf1.wl, mA=150 muR=75 Nc=4 beta=2/9 c=3/7: relative difference 3.06e-51
All checks passed.


==> anc/results/nlp_dps.txt <==
(a) M1, coefficient of calL^3 relative to beta^0 (all angles):
    beta^0: 1   (F_A expansion: 1)
    beta^2: 9/7   (F_A expansion: 9/7)
    beta^4: 8/7   (F_A expansion: 8/7)
    beta^6: 8/7   (F_A expansion: 8/7)

(b) M1, forward limit in G, minus the DPS prediction:
    beta^0 G^3: -28*PI*m2*nc**2/3   difference: 0
    beta^0 G^2: 14*PI*m2*nc*(2*n_f - 11*nc)/3   difference: 0
    beta^2 G^3: -12*PI*m2*nc**2   difference: 0
    beta^2 G^2: 6*PI*m2*nc*(2*n_f - 11*nc)   difference: 0
    beta^4 G^3: -32*PI*m2*nc**2/3   difference: 0
    beta^4 G^2: 16*PI*m2*nc*(2*n_f - 11*nc)/3   difference: 0
    beta^6 G^3: -32*PI*m2*nc**2/3   difference: 0
    beta^6 G^2: 16*PI*m2*nc*(2*n_f - 11*nc)/3   difference: 0
    all match: True

(c) M2, forward coefficient of calL^2 / (-4 Nc) per order, in units of pi Nc m2 / 2:
    beta^0: 1   (8/(1-beta^2) - 7 - beta^2: 1)
    beta^2: 7   (8/(1-beta^2) - 7 - beta^2: 7)
    beta^4: 8   (8/(1-beta^2) - 7 - beta^2: 8)
    beta^6: 8   (8/(1-beta^2) - 7 - beta^2: 8)

All checks passed.


==> anc/results/normalization.json <==
{
 "file_factor": 64,
 "bornsqr_ratio": [
  "0.25",
  "0.25",
  "0.25"
 ],
 "feynman_deviation": [
  7.327471962526033e-15,
  1.3322676295501878e-15,
  2.220446049250313e-16
 ],
 "nf_over_born": [
  {
   "beta": "1.0e-6",
   "cos": "0.333333",
   "i": 1,
   "re": "-0.18691487036266551337",
   "im": "-2.0943951023931954923"
  },
  {
   "beta": "1.0e-6",
   "cos": "0.333333",
   "i": 2,
   "re": "-0.18691487036296180967",
   "im": "-2.0943951023931954923"
  },
  {
   "beta": "0.2",
   "cos": "-0.666667",
   "i": 1,
   "re": "-0.12900745695605373414",
   "im": "-2.0943951023931954923"
  },
  {
   "beta": "0.2",
   "cos": "-0.666667",
   "i": 2,
   "re": "-0.17383860807777617713",
   "im": "-2.0943951023931954923"
  }
 ],
 "rg_a": [],
 "scaling": [
  {
   "beta": "0.1",
   "cos": "0.333333",
   "i": 1,
   "raw_dev": "1.1195e-58",
   "fixed_dev": "2.0287e-59"
  },
  {
   "beta": "0.1",
   "cos": "0.333333",
   "i": 2,
   "raw_dev": "7.1961e-56",
   "fixed_dev": "6.2438e-57"
  },
  {
   "beta": "0.3",
   "cos": "-0.666667",
   "i": 1,
   "raw_dev": "7.2963e-60",
   "fixed_dev": "1.7607e-60"
  },
  {
   "beta": "0.3",
   "cos": "-0.666667",
   "i": 2,
   "raw_dev": "1.5352e-56",
   "fixed_dev": "6.144e-57"
  }
 ],
 "rg": [
  {
   "beta": "0.05",
   "cos": "0.333333",
   "Nc": 3,
   "nf": 5,
   "mA": 125,
   "a": "3.0000000017331764356",
   "b": "20.294504589963158713",
   "b_expected": "20.294506766368041897",
   "second": "0.9999999999609375"
  },
  {
   "beta": "0.05",
   "cos": "0.333333",
   "Nc": 4,
   "nf": 2,
   "mA": 150,
   "a": "3.0000000020523648162",
   "b": "334.42331596292068939",
   "b_expected": "334.42332194298564803",
   "second": "0.9999999999609375"
  },
  {
   "beta": "0.05",
   "cos": "0.333333",
   "Nc": 3,
   "nf": 0,
   "mA": 300,
   "a": "3.0000000021889316449",
   "b": "267.77843243305794798",
   "b_expected": "267.77843635986843334",
   "second": "0.9999999999609375"
  },
  {
   "beta": "0.1",
   "cos": "-0.666667",
   "Nc": 3,
   "nf": 5,
   "mA": 125,
   "a": "2.9999995357037809509",
   "b": "20.294933771530806139",
   "b_expected": "20.294506766368041897",
   "second": "0.99999999"
  },
  {
   "beta": "0.1",
   "cos": "-0.666667",
   "Nc": 4,
   "nf": 2,
   "mA": 150,
   "a": "2.9999995377761534714",
   "b": "334.42450147807289952",
   "b_expected": "334.42332194298564803",
   "second": "0.99999999"
  },
  {
   "beta": "0.1",
   "cos": "-0.666667",
   "Nc": 3,
   "nf": 0,
   "mA": 300,
   "a": "2.9999995386616905876",
   "b": "267.7792204167709067",
   "b_expected": "267.77843635986843334",
   "second": "0.99999999"
  }
 ]
}

==> anc/results/normalization.txt <==
1. Born against BornSqr.log (n = 4)
   beta=0.1 cos= 0.333: ratio = 0.25
   beta=0.3 cos=-0.667: ratio = 0.25
   beta=0.6 cos=   0.2: ratio = 0.25

2. Born against the Feynman diagrams
   beta=0.1 cos= 0.333: |A(++)|/|M1| = 1.000000000000   |A(+-)|/|M2| = 1.000000000000
   beta=0.3 cos=-0.667: |A(++)|/|M1| = 1.000000000000   |A(+-)|/|M2| = 1.000000000000
   beta=0.6 cos=   0.2: |A(++)|/|M1| = 1.000000000000   |A(+-)|/|M2| = 1.000000000000

3. n_f term of the one-loop remainder divided by the Born (expect equal values, Im = -2 pi/3 = -2.0944)
   beta=1.0e-6 cos= 0.333 M1: (-0.186914870363 - 2.09439510239j)
   beta=1.0e-6 cos= 0.333 M2: (-0.186914870363 - 2.09439510239j)
   beta=0.2 cos=-0.667 M1: (-0.129007456956 - 2.09439510239j)
   beta=0.2 cos=-0.667 M2: (-0.173838608078 - 2.09439510239j)

4. Dimensional analysis: M/m_A^2 at fixed beta, c and mu_R/m_A must not change when m_A and mu_R are scaled together
   beta=0.1 cos= 0.333 M1: published files change by -2 beta0 ln4 M0 (relative deviation 1.1e-58); with the scale term the change is 2.0e-59
   beta=0.1 cos= 0.333 M2: published files change by -2 beta0 ln4 M0 (relative deviation 7.2e-56); with the scale term the change is 6.2e-57
   beta=0.3 cos=-0.667 M1: published files change by -2 beta0 ln4 M0 (relative deviation 7.3e-60); with the scale term the change is 1.8e-60
   beta=0.3 cos=-0.667 M2: published files change by -2 beta0 ln4 M0 (relative deviation 1.5e-56); with the scale term the change is 6.1e-57

5. Scale dependence of the two-loop series: dM2/dln(mu^2) = a beta0 M1 + b M0
   expect a = 3 and b = 2 beta1 - 8 H2g - 12 C_F n_f (Catani operators and O_G-O_J counterterm of the 2019 code)
   beta=0.05 cos= 0.333 N_c=3 n_f=5 m_A=125: a = 3.000000002, b = 20.29450459 (expected 20.29450677), d2M2/dL2 / (6 beta0^2 M0) = 1.0
   beta=0.05 cos= 0.333 N_c=4 n_f=2 m_A=150: a = 3.000000002, b = 334.423316 (expected 334.4233219), d2M2/dL2 / (6 beta0^2 M0) = 1.0
   beta=0.05 cos= 0.333 N_c=3 n_f=0 m_A=300: a = 3.000000002, b = 267.7784324 (expected 267.7784364), d2M2/dL2 / (6 beta0^2 M0) = 1.0
   beta=0.1 cos=-0.667 N_c=3 n_f=5 m_A=125: a = 2.999999536, b = 20.29493377 (expected 20.29450677), d2M2/dL2 / (6 beta0^2 M0) = 0.99999999
   beta=0.1 cos=-0.667 N_c=4 n_f=2 m_A=150: a = 2.999999538, b = 334.4245015 (expected 334.4233219), d2M2/dL2 / (6 beta0^2 M0) = 0.99999999
   beta=0.1 cos=-0.667 N_c=3 n_f=0 m_A=300: a = 2.999999539, b = 267.7792204 (expected 267.7784364), d2M2/dL2 / (6 beta0^2 M0) = 0.99999999


==> anc/results/one_loop.json <==
{
 "fit_betas": [
  "1.0e-40",
  "1.0e-50"
 ],
 "digits": 400,
 "stored_digits": 30,
 "angles": [
  {
   "cos": "0.0",
   "A1": "65.9734457253856580077155110489",
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "11.4836189126647666512126927482",
   "M2_limit": "4.71238898038468985769396507492"
  },
  {
   "cos": "0.333333",
   "A1": "65.9734457253856580077155110489",
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "11.4836189126647666512126927482",
   "M2_limit": "4.71238898038468985769396507492"
  },
  {
   "cos": "0.666667",
   "A1": "65.9734457253856580077155110489",
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "11.4836189126647666512126927482",
   "M2_limit": "4.71238898038468985769396507492"
  },
  {
   "cos": "-0.9",
   "A1": "65.9734457253856580077155110489",
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "11.4836189126647666512126927482",
   "M2_limit": "4.71238898038468985769396507492"
  }
 ],
 "scan": [
  {
   "Nc": 3,
   "nf": 5,
   "muR": 125,
   "A1_over_pi": "21.0",
   "M2_limit_over_pi": "1.5"
  },
  {
   "Nc": 4,
   "nf": 5,
   "muR": 125,
   "A1_over_pi": "28.0",
   "M2_limit_over_pi": "2.0"
  },
  {
   "Nc": 3,
   "nf": 0,
   "muR": 125,
   "A1_over_pi": "21.0",
   "M2_limit_over_pi": "1.5"
  },
  {
   "Nc": 5,
   "nf": 2,
   "muR": 125,
   "A1_over_pi": "35.0",
   "M2_limit_over_pi": "2.5"
  },
  {
   "Nc": 3,
   "nf": 5,
   "muR": 250,
   "A1_over_pi": "21.0",
   "M2_limit_over_pi": "1.5"
  }
 ],
 "A0_scale": [
  {
   "muR": 125,
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "11.4836189126647666512126927482"
  },
  {
   "muR": 250,
   "A0_re": "-93.9003952514191410636083320733",
   "A0_im": "53.9966459870080789621362628643"
  }
 ],
 "closed_form": {
  "digits": 120,
  "points": 1350,
  "betas": [
   "1/1000",
   "1/100",
   "1/20",
   "1/10",
   "1/5",
   "3/10",
   "1/2",
   "7/10",
   "9/10",
   "99/100"
  ],
  "cosines": [
   "-999/1000",
   "-2/3",
   "-1/3",
   "0",
   "1/7",
   "1/3",
   "2/3",
   "9/10",
   "999/1000"
  ],
  "sets": [
   [
    3,
    5
   ],
   [
    3,
    0
   ],
   [
    4,
    2
   ],
   [
    5,
    6
   ],
   [
    2,
    1
   ]
  ],
  "scales": [
   [
    125,
    125
   ],
   [
    125,
    250
   ],
   [
    300,
    40
   ]
  ],
  "max_relative_difference": "9.0491e-106"
 },
 "power_corrections": {
  "betas": [
   "1e-3",
   "1e-4",
   "1e-5",
   "1e-6"
  ],
  "cosines": [
   "1/3",
   "-2/3"
  ],
  "R1_over_beta2": [
   [
    "639.731872224859",
    "834.038654614666",
    "1028.72663305171",
    "1223.61358294482"
   ],
   [
    "651.818304454903",
    "845.412378605465",
    "1039.64969702772",
    "1234.22631717521"
   ]
  ],
  "R2_over_beta2": [
   [
    "89.0590479621267",
    "89.0590591406408",
    "89.0590592524256",
    "89.0590592535435"
   ],
   [
    "51.1222027169118",
    "51.1220940734927",
    "51.1220929870585",
    "51.1220929761941"
   ]
  ]
 }
}

==> anc/results/one_loop.txt <==
1. Reference values
   M1 beta=  1/5 cos=   0: relative difference 2.48e-40
   M1 beta= 1/20 cos= 1/3: relative difference 1.71e-40
   M1 beta=1/100 cos=-2/3: relative difference 1.51e-40
   M2 beta=  1/5 cos=   0: relative difference 3.3e-40
   M2 beta= 1/20 cos= 1/3: relative difference 1.33e-41
   M2 beta=1/100 cos=-2/3: relative difference 1.17e-41

2. Leading power, M = m_A^2 (A0 + A1 calL)
   cos=   0.0:  M1: A1 = 65.9734457254, A0 = (-93.90039525 + 11.48361891j);  M2(beta->0)/m_A^2 = 4.71238898038
   cos= 0.333:  M1: A1 = 65.9734457254, A0 = (-93.90039525 + 11.48361891j);  M2(beta->0)/m_A^2 = 4.71238898038
   cos= 0.667:  M1: A1 = 65.9734457254, A0 = (-93.90039525 + 11.48361891j);  M2(beta->0)/m_A^2 = 4.71238898038
   cos=  -0.9:  M1: A1 = 65.9734457254, A0 = (-93.90039525 + 11.48361891j);  M2(beta->0)/m_A^2 = 4.71238898038
   Colour, flavour and scale dependence (in units of pi m_A^2, cos = 1/3):
     N_c=3 n_f=5 mu_R=125:  A1 = 21.0 pi,  M2(beta->0) = 1.5 pi
     N_c=4 n_f=5 mu_R=125:  A1 = 28.0 pi,  M2(beta->0) = 2.0 pi
     N_c=3 n_f=0 mu_R=125:  A1 = 21.0 pi,  M2(beta->0) = 1.5 pi
     N_c=5 n_f=2 mu_R=125:  A1 = 35.0 pi,  M2(beta->0) = 2.5 pi
     N_c=3 n_f=5 mu_R=250:  A1 = 21.0 pi,  M2(beta->0) = 1.5 pi
   Constant A0 against the scale (with the scale term of ggaa.oneloop; expect dA0/dln mu^2 = 4 i beta0):
     mu_R=125: A0 = (-93.9003952514 + 11.4836189127j)
     mu_R=250: A0 = (-93.9003952514 + 53.996645987j)

3. Fixed beta, cos(theta) -> 1 (values / m_A^2)
   beta= 0.3  1-c=1e-2   M1 =      (-284.4111578 + 128.6989531j)   M2 = (7.797312299 + 0.2565481307j)
   beta= 0.3  1-c=1e-4   M1 =      (-455.1874597 + 128.8686692j)   M2 = (8.014528824 + 0.002609755696j)
   beta= 0.3  1-c=1e-6   M1 =      (-626.2177899 + 128.8703807j)   M2 = (8.01673527 + 2.610204518e-5j)
   beta= 0.3  1-c=1e-8   M1 =      (-797.2506602 + 128.8703978j)   M2 = (8.016757338 + 2.610209007e-7j)
   beta= 0.3  1-c=1e-12  M1 =       (-1139.316452 + 128.870398j)   M2 = (8.016757561 + 2.610209052e-11j)
   beta= 0.1  1-c=1e-2   M1 =      (-333.0950381 + 116.4999298j)   M2 = (5.02873279 + 0.01864532935j)
   beta= 0.1  1-c=1e-4   M1 =       (-486.802699 + 116.5146742j)   M2 = (5.045889858 + 0.0001876103448j)
   beta= 0.1  1-c=1e-6   M1 =       (-640.681109 + 116.5148224j)   M2 = (5.046062457 + 1.876219403e-6j)
   beta= 0.1  1-c=1e-8   M1 =      (-794.5612227 + 116.5148239j)   M2 = (5.046064183 + 1.876220563e-8j)
   beta= 0.1  1-c=1e-12  M1 =      (-1102.321484 + 116.5148239j)   M2 = (5.0460642 + 1.876220575e-12j)
   beta=0.01  1-c=1e-2   M1 =      (-481.2574628 + 115.1281805j)   M2 = (4.715521767 + 0.0001768021462j)
   beta=0.01  1-c=1e-4   M1 =      (-633.0226844 + 115.1283237j)   M2 = (4.715686359 + 1.776838677e-6j)
   beta=0.01  1-c=1e-6   M1 =      (-784.9500563 + 115.1283251j)   M2 = (4.715688013 + 1.776926851e-8j)
   beta=0.01  1-c=1e-8   M1 =      (-936.8790456 + 115.1283251j)   M2 = (4.71568803 + 1.776927733e-10j)
   beta=0.01  1-c=1e-12  M1 =      (-1240.737057 + 115.1283251j)   M2 = (4.71568803 + 1.776927742e-14j)

4. Closed form of Re M1 against the published remainder (relative differences)
   N_c=3 n_f=5 m_A=125 mu_R=125: 9.05e-106
   N_c=3 n_f=5 m_A=125 mu_R=250: 9.05e-106
   N_c=3 n_f=5 m_A=300 mu_R= 40: 4.7e-106
   N_c=3 n_f=0 m_A=125 mu_R=125: 8.79e-106
   N_c=3 n_f=0 m_A=125 mu_R=250: 8.79e-106
   N_c=3 n_f=0 m_A=300 mu_R= 40: 4.57e-106
   N_c=4 n_f=2 m_A=125 mu_R=125: 8.87e-106
   N_c=4 n_f=2 m_A=125 mu_R=250: 8.87e-106
   N_c=4 n_f=2 m_A=300 mu_R= 40: 4.61e-106
   N_c=5 n_f=6 m_A=125 mu_R=125: 8.97e-106
   N_c=5 n_f=6 m_A=125 mu_R=250: 8.97e-106
   N_c=5 n_f=6 m_A=300 mu_R= 40: 4.66e-106
   N_c=2 n_f=1 m_A=125 mu_R=125: 8.87e-106
   N_c=2 n_f=1 m_A=125 mu_R=250: 8.87e-106
   N_c=2 n_f=1 m_A=300 mu_R= 40: 4.61e-106

5. Beyond leading power: R1 = M1/m_A^2 - (A1 calL + A0) and R2 = M2/m_A^2 - M2(beta->0)/m_A^2
   cos=  1/3 beta=1e-3:  |R1|/beta^2 =    639.7318722   |R2|/beta^2 = 89.05904796
   cos=  1/3 beta=1e-4:  |R1|/beta^2 =    834.0386546   |R2|/beta^2 = 89.05905914
   cos=  1/3 beta=1e-5:  |R1|/beta^2 =    1028.726633   |R2|/beta^2 = 89.05905925
   cos=  1/3 beta=1e-6:  |R1|/beta^2 =    1223.613583   |R2|/beta^2 = 89.05905925
   cos= -2/3 beta=1e-3:  |R1|/beta^2 =    651.8183045   |R2|/beta^2 = 51.12220272
   cos= -2/3 beta=1e-4:  |R1|/beta^2 =    845.4123786   |R2|/beta^2 = 51.12209407
   cos= -2/3 beta=1e-5:  |R1|/beta^2 =    1039.649697   |R2|/beta^2 = 51.12209299
   cos= -2/3 beta=1e-6:  |R1|/beta^2 =    1234.226317   |R2|/beta^2 = 51.12209298


==> anc/results/one_loop_real.txt <==
Published one-loop remainder M_1: 31 terms in the logarithms, dilogarithms, pi and I.
Real part (all functions real in the physical region):
   PI * ln_1_minus_xz:  (x**4*M2*N + 4*x**3*M2*N + 4*x**2*M2*N + 4*x*M2*N + M2*N)/(x**3 + 2*x**2 + x)
   PI * ln_1_plus_x_plus_x2_minus_xz:  (-x**4*M2*N - 4*x**3*M2*N - 4*x**2*M2*N - 4*x*M2*N - M2*N)/(x**3 + 2*x**2 + x)
   PI * ln_1_plus_z:  (-x**4*M2*N - 4*x**3*M2*N - 4*x**2*M2*N - 4*x*M2*N - M2*N)/(x**3 + 2*x**2 + x)
   PI * ln_z_minus_x:  (x**4*M2*N + 4*x**3*M2*N + 4*x**2*M2*N + 4*x*M2*N + M2*N)/(x**3 + 2*x**2 + x)
   PI:  (-11*x**2*M2*N + 2*x**2*M2*Nf - 22*x*M2*N + 4*x*M2*Nf - 11*M2*N + 2*M2*Nf)/(6*x)

Re M_1^(1) - Eq. (4.12): identically zero


==> anc/results/provenance.json <==
{
 "integrity": {
  "files": 13,
  "bad": []
 },
 "construction": {
  "M1_nf0": {
   "files": 11,
   "files_checked": 11
  },
  "M2_nf0": {
   "files": 11,
   "files_checked": 11
  },
  "M2_nf1": {
   "files": 9,
   "files_checked": 9
  },
  "M1_nf1": {
   "files": 4,
   "files_checked": 4
  },
  "M1_nf2": {
   "files": 4,
   "files_checked": 4
  },
  "M2_nf2": {
   "files": 3,
   "files_checked": 3
  }
 },
 "construction_failures": [],
 "validation": {
  "records": 1080,
  "matched": 1080,
  "only_in_table": 0,
  "only_in_run": 0,
  "max_rel_difference": "4.93e-40"
 },
 "passed": true
}

==> anc/results/rate_logs.json <==
{
 "cos": 0.3333333333333333,
 "Nc": 3,
 "betas": [
  "1e-6",
  "1e-7",
  "1e-8"
 ],
 "V1": [
  115.11446512406191,
  115.11446512410262,
  115.11446512410303
 ],
 "fit_a": 8118.1625233707355,
 "fit_b": -1508.4600061137442,
 "fit_c": -155.446269312155,
 "expected_c": -155.4462693171574,
 "relative_difference": 3.2180832287834724e-11,
 "angle_fits": [
  {
   "cos": 0.0,
   "v0": 8118.162523273637,
   "v1": -1508.4600061248982,
   "v2": -155.4462693124732
  },
  {
   "cos": 0.3333333333333333,
   "v0": 8118.1625233707355,
   "v1": -1508.4600061137442,
   "v2": -155.446269312155
  },
  {
   "cos": 0.6666666666666666,
   "v0": 8118.162523697375,
   "v1": -1508.4600060772484,
   "v2": -155.44626931114456
  }
 ],
 "angle_spread_v0_v1": 5.2196289473070823e-11,
 "scale_fit_2muR": {
  "cos": 0.3333333333333333,
  "v0": 15421.359728875625,
  "v1": -1508.4600061204735,
  "v2": -155.44626931235697
 },
 "v1_scale_rel_diff": 4.461074303422065e-12,
 "v1_formula": -1508.460006280494,
 "v1_formula_rel_diff": 1.1054320855915567e-10,
 "ell_peak": -4.8520302635394,
 "beta_peak": 0.004143203797590242
}

==> anc/results/reduce_series.txt <==
M1 nf^0 beta^-4: vanishes identically   (0.0 s)
M1 nf^0 beta^-3: vanishes identically   (0.0 s)
M1 nf^0 beta^-2: vanishes identically   (0.1 s)
M1 nf^0 beta^-1: vanishes identically   (0.3 s)
M1 nf^0 beta^ 0: 69 terms               (2.0 s)
M1 nf^0 beta^ 1: vanishes identically   (1.0 s)
M1 nf^0 beta^ 2: 69 terms               (3.7 s)
M1 nf^0 beta^ 3: vanishes identically   (1.6 s)
M1 nf^0 beta^ 4: 69 terms               (5.2 s)
M1 nf^0 beta^ 5: vanishes identically   (2.0 s)
M1 nf^0 beta^ 6: 69 terms               (6.0 s)
wrote data/series/M1_nf0.m
M1 nf^1 beta^ 0: 33 terms               (0.4 s)
M1 nf^1 beta^ 2: 33 terms               (0.6 s)
M1 nf^1 beta^ 4: 33 terms               (0.9 s)
M1 nf^1 beta^ 6: 33 terms               (1.0 s)
wrote data/series/M1_nf1.m
M1 nf^2 beta^ 0: 10 terms               (0.1 s)
M1 nf^2 beta^ 2: 10 terms               (0.1 s)
M1 nf^2 beta^ 4: 10 terms               (0.1 s)
M1 nf^2 beta^ 6: 10 terms               (0.1 s)
wrote data/series/M1_nf2.m
M2 nf^0 beta^-4: vanishes identically   (0.2 s)
M2 nf^0 beta^-3: vanishes identically   (0.3 s)
M2 nf^0 beta^-2: vanishes identically   (0.7 s)
M2 nf^0 beta^-1: vanishes identically   (1.5 s)
M2 nf^0 beta^ 0: 21 terms               (4.1 s)
M2 nf^0 beta^ 1: vanishes identically   (2.9 s)
M2 nf^0 beta^ 2: 32 terms               (6.7 s)
M2 nf^0 beta^ 3: vanishes identically   (3.8 s)
M2 nf^0 beta^ 4: 34 terms               (8.6 s)
M2 nf^0 beta^ 5: vanishes identically   (4.4 s)
M2 nf^0 beta^ 6: 34 terms               (10.1 s)
wrote data/series/M2_nf0.m
M2 nf^1 beta^-2: vanishes identically   (0.0 s)
M2 nf^1 beta^-1: vanishes identically   (0.2 s)
M2 nf^1 beta^ 0: 7 terms                (1.4 s)
M2 nf^1 beta^ 1: vanishes identically   (2.1 s)
M2 nf^1 beta^ 2: 18 terms               (5.0 s)
M2 nf^1 beta^ 3: vanishes identically   (3.6 s)
M2 nf^1 beta^ 4: 18 terms               (7.8 s)
M2 nf^1 beta^ 5: vanishes identically   (4.7 s)
M2 nf^1 beta^ 6: 18 terms               (9.7 s)
wrote data/series/M2_nf1.m
M2 nf^2 beta^ 2: 10 terms               (0.1 s)
M2 nf^2 beta^ 4: 10 terms               (0.2 s)
M2 nf^2 beta^ 6: 10 terms               (0.3 s)
wrote data/series/M2_nf2.m
All inverse and odd powers vanish identically.


==> anc/results/renorm_2019.json <==
{
 "published_ZGG_equals_Zas": true,
 "earlier_Z2_excess_is_2beta1_over_eps": true,
 "earlier_Z2_excess": "4*a_s**2*(17*C_A**2 - 5*C_A*n_f - 3*C_F*n_f)/(3*epsilon)",
 "earlier_has_OG_OJ_counterterm": false,
 "published_factors": [
  64,
  "8/6"
 ],
 "counterterm_coefficient_Renorm2L_P1_old": 2,
 "same_infrared_subtraction": true,
 "pole_record_points": [
  {
   "x": "1/100000",
   "z": "3/100000",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 0.0007131649851049873,
   "projB_flag_root": [
    0.010416666666666666,
    6.724124447677924e-26
   ],
   "projB_rel_dev_from_1_96": 6.4551594697708075e-24,
   "projB_other_poles_relative": 32092723.868761066
  },
  {
   "x": "1/10000",
   "z": "3/10000",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 5.673215107449411e-06,
   "projB_flag_root": [
    0.010416666666666666,
    6.561755984816462e-24
   ],
   "projB_rel_dev_from_1_96": 6.299285745423804e-22,
   "projB_other_poles_relative": 2553.1892003932367
  },
  {
   "x": "1/5000",
   "z": "3/5000",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 1.3087993642068062e-06,
   "projB_flag_root": [
    0.010416666666666666,
    2.6843552042452016e-23
   ],
   "projB_rel_dev_from_1_96": 2.5769809960753935e-21,
   "projB_other_poles_relative": 147.26809559700874
  },
  {
   "x": "1/1000",
   "z": "3/1000",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 4.7182464602444555e-08,
   "projB_flag_root": [
    0.010416666666666666,
    -7.395599929095965e-22
   ],
   "projB_rel_dev_from_1_96": 7.099775931932126e-20,
   "projB_other_poles_relative": 0.21252897191407613
  },
  {
   "x": "1/500",
   "z": "3/500",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 2.7849022203855317e-09,
   "projB_flag_root": [
    0.010416666666666664,
    7.96463559467924e-22
   ],
   "projB_rel_dev_from_1_96": 2.2204461808952173e-16,
   "projB_other_poles_relative": 0.0031392348683161536
  },
  {
   "x": "1/100",
   "z": "3/100",
   "projA_flag_root": [
    0.010416666666666666,
    0.0
   ],
   "projA_rel_dev_from_1_96": 0.0,
   "projA_other_poles_relative": 1.805517745424317e-10,
   "projB_flag_root": [
    0.010416666666666666,
    4.071452962703627e-20
   ],
   "projB_rel_dev_from_1_96": 3.908594844195482e-18,
   "projB_other_poles_relative": 8.209543455659264e-06
  },
  {
   "x": "1/11",
   "z": "3/11",
   "projA_flag_root": [
    0.010416666666666671,
    0.0
   ],
   "projA_rel_dev_from_1_96": 4.440892098500626e-16,
   "projA_other_poles_relative": 2.4658824735825645e-13,
   "projB_flag_root": [
    0.010416666666666668,
    -7.614542032949545e-19
   ],
   "projB_rel_dev_from_1_96": 7.309960351631563e-17,
   "projB_other_poles_relative": 1.566805781274079e-10
  }
 ],
 "pole_record_n_points": 7,
 "pole_record_max_rel_dev": 4.440892098500626e-16,
 "published_coefficient_consistent": true
}

==> anc/results/top_mass.json <==
{
 "m_t": 172.5,
 "threshold_ratio": {
  "125": 1.0061856398425735,
  "150": 1.0129594585843233,
  "170": 1.0216635249312553
 },
 "dps_vertex_ratio": {
  "125": 1.0964337796082182,
  "150": 1.1454523380608492,
  "170": 1.1955215514293005
 }
}

==> anc/results/virtual_correction.csv <==
beta,V1,V2
0.001,115.114440151,11317.1747879
0.003,115.11424036,11699.7950635
0.01,115.111967366,11688.7060541
0.03,115.091955002,11287.3726284
0.05,115.051768643,10973.8601141
0.1,114.860520718,10413.2899944
0.15,114.531232647,9997.94402199
0.2,114.048048028,9644.03820236
0.25,113.388683771,9315.18172532
0.3,112.524339627,8990.64568209


==> anc/results/virtual_correction.txt <==
a_s = alpha_s/(4 pi) = 0.00939014, angle-averaged over 64 nodes
  beta         V1         V2   a_s V1  a_s^2 V2  1 + a_s V1 + a_s^2 V2
 0.001   115.1144   11317.17    1.081    0.9979                  3.079
 0.003   115.1142    11699.8    1.081     1.032                  3.113
 0.010    115.112   11688.71    1.081     1.031                  3.112
 0.030    115.092   11287.37    1.081    0.9953                  3.076
 0.050   115.0518   10973.86     1.08    0.9676                  3.048
 0.100   114.8605   10413.29    1.079    0.9182                  2.997
 0.150   114.5312   9997.944    1.075    0.8816                  2.957
 0.200    114.048   9644.038    1.071    0.8504                  2.921
 0.250   113.3887   9315.182    1.065    0.8214                  2.886
 0.300   112.5243   8990.646    1.057    0.7927                  2.849
quadrature: 64 against 128 nodes at beta = 0.01, 0.1, 0.3: V1 changes by at most 3.4e-52, V2 by at most 9.8e-06

wrote results/virtual_correction.csv and results/virtual_correction.pdf


==> anc/results/virtual_quadrature.json <==
{
 "nodes": 64,
 "reference_nodes": 128,
 "betas": [
  "0.01",
  "0.1",
  "0.3"
 ],
 "max_dev_V1": 3.4085201158304436e-52,
 "max_dev_V2": 9.841944719690983e-06
}

==> anc/scripts/check_amplitude_crossover.py <==
#!/usr/bin/env python3
"""Velocity below which the two-loop term of M_1 exceeds the one-loop term (Fig. 3, Sec. 4.4).

Towards threshold |a_s^2 M_1^(2)| grows as L^3 and |a_s M_1^(1)| as L, so the two-loop term overtakes
the one-loop term at small beta_A.  The crossing is located by bisection in ln(beta_A) at the
benchmark angle, mu_R = m_A and alpha_s of the benchmark, with the one-loop remainder evaluated
exactly (including the scale term) and the two-loop coefficient from the series through beta_A^6.
Writes results/amplitude_crossover.json.
"""

import json
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa import benchmark
from ggaa.oneloop import OneLoop
from ggaa.paths import RESULTS
from ggaa.series import ThresholdSeries


def main():
    mp.mp.dps = 80
    one, two = OneLoop(), ThresholdSeries()
    c = mp.mpf(benchmark.COS_THETA.numerator) / benchmark.COS_THETA.denominator
    a_s = benchmark.ALPHA_S / (4 * mp.pi)

    def excess(lnb):
        b = mp.exp(lnb)
        return mp.log(abs(a_s**2 * two(1, b, c)) / abs(a_s * one(1, b, c)))

    lo, hi = mp.log(mp.mpf("1e-4")), mp.log(mp.mpf("0.3"))
    assert excess(lo) > 0 > excess(hi), "no single crossing in the plotted range"
    for _ in range(60):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if excess(mid) > 0 else (lo, mid)
    b = mp.exp((lo + hi) / 2)
    print(f"|a_s^2 M1^(2)| = |a_s M1^(1)| at beta_A = {mp.nstr(b, 6)} (c = {mp.nstr(c, 4)}, mu_R = m_A)")
    json.dump({"cos": float(c), "alpha_s": benchmark.ALPHA_S, "beta_crossover": float(b)},
              open(RESULTS / "amplitude_crossover.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_archive_2019.py <==
#!/usr/bin/env python3
"""Compare the 2019 archive outputs (data/provenance_2019/archive) with the published files.

1. One loop.  The archive remainders Finite1L1/2 are ratios to the tree amplitude.  They depend
   on mu_R as 2 beta0 ln mu_R^2 and agree with the corrected remainders of ggaa.oneloop
   (published + 2 beta0 ln(mu_R^2/GeV^2) M^(0)); the published files equal them at mu_R = 1 GeV.
2. Two loops.  The archive run (no factor 64, O_J term switched off with CJ = 0) is evaluated at
   its phase-space point x = 1/11, z = 3/11 (beta = 5/6, cos = -29/30).  The published P1
   remainder is compared with 64 x (archive x tree) + (8/6) Z_GJ^(1) [mu^-eps G(eps)]_0, the
   O_G-O_J counterterm of the published pipeline, with G the one-loop O_G-O_J amplitude ggjAA11.
   The published value needs 120 digits and takes about 3 minutes; it is read from
   results/archive_2019_published_P1.json unless --compute is given.
Writes results/archive_2019.json.
"""

import json
import lzma
import pathlib
import sys

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))

import mpmath as mp

from ggaa.born import born
from ggaa.oneloop import OneLoop, _to_python
from ggaa.paths import RESULTS
from ggaa.twoloop import Evaluator, remainder

ARCHIVE = ROOT / "data" / "provenance_2019" / "archive"
CACHE = RESULTS / "archive_2019_published_P1.json"


def kinematics(b, c, mA):
    x = (1 - b) / (1 + b)
    y = (1 + b**2 - 2 * b * c) / (1 - b**2)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    M2 = mp.mpf(mA) ** 2
    s, t = M2 * (1 + x) ** 2 / x, -M2 * y
    return x, y, z, M2, s, t


def one_loop_check(record):
    one = OneLoop()
    beta0 = mp.mpf(23) / 3
    worst_fixed, shifts, offsets = 0, [], []
    for i in (1, 2):
        code = compile(_to_python(lzma.open(ARCHIVE / "one_loop" / f"Finite1L{i}.xz", "rt").read()), f"F1L{i}", "eval")
        for b, c in ((mp.mpf("0.3"), mp.mpf("0.4")), (mp.mpf("0.1"), mp.mpf(1) / 3)):
            x, y, z, M2, s, t = kinematics(b, c, 125)
            u = 2 * M2 - s - t

            def archive(muR):
                return eval(code, dict(mpf=mp.mpf, log=mp.log, pi=mp.pi, j=mp.mpc(0, 1),
                                       polylog=lambda n, a: mp.polylog(int(n), a), x=x, z=z, Y=1 + y, Z=1 + z,
                                       M2=M2, muR2=mp.mpf(muR) ** 2, N=mp.mpf(3), Nf=mp.mpf(5), PT=(u * t - M2**2) / s))

            M0 = born(i, b, c, 125)
            a125, a250 = archive(125), archive(250)
            fixed = one(i, b, c, mA=125, muR=125) / M0
            raw = one(i, b, c, mA=125, muR=125, scale_fix=False) / M0
            worst_fixed = max(worst_fixed, abs(a125 - fixed) / abs(fixed))
            shifts.append(abs((a250 - a125) / (2 * beta0 * mp.log(4)) - 1))
            offsets.append(abs((a125 - raw) / (2 * beta0 * mp.log(mp.mpf(125) ** 2)) - 1))
            print(f"   M{i} beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3)}: archive - corrected = {mp.nstr(abs(a125 - fixed), 3)}, "
                  f"archive - published = {mp.nstr((a125 - raw).real, 12)} x M0")
    record["one_loop"] = {"max_rel_dev_from_corrected": mp.nstr(worst_fixed, 3),
                          "max_rel_dev_mu_shift": mp.nstr(max(shifts), 3),
                          "max_rel_dev_offset_2b0_ln_mu2": mp.nstr(max(offsets), 3)}


def two_loop_check(record, compute):
    mp.mp.dps = 40
    b, c = mp.mpf(5) / 6, mp.mpf(-29) / 30
    x, y, z, M2, s, t = kinematics(b, c, 125)
    assert abs(x - mp.mpf(1) / 11) < 1e-30 and abs(z - mp.mpf(3) / 11) < 1e-30
    text = lzma.open(ARCHIVE / "two_loop" / "Finite2L1.xz", "rt").read().replace("\\\n", "")
    sym = {"Y": 1 + y, "Z": 1 + z, "M2": M2, "muR2": M2, "N": mp.mpf(3), "Nf": mp.mpf(5), "Pi": +mp.pi,
           "I": mp.mpc(0, 1), "CJ": mp.mpf(0), "s": s, "t": t, "zeta2": mp.pi**2 / 6, "zeta3": mp.zeta(3)}
    arch = Evaluator(sym).evaluate(text)
    code = compile(_to_python((ARCHIVE / "two_loop" / "ggjAA11").read_text()), "gj", "eval")

    def G(e):
        return eval(code, dict(mpf=mp.mpf, log=mp.log, pi=mp.pi, j=mp.mpc(0, 1), zeta=lambda n: mp.zeta(int(n)),
                               x=x, z=z, ma2=M2, nf=mp.mpf(5), CJ=mp.mpf(1), eps=mp.mpf(e)))

    h = mp.mpf("1e-12")
    G0, G1 = G(0), (G(h) - G(-h)) / (2 * h)
    M0, CF = born(1, b, c, 125), mp.mpf(4) / 3
    oj = mp.mpf(8) / 6 * (-24 * CF) * (G1 - mp.log(M2) / 2 * G0)
    if compute or not CACHE.exists():
        mp.mp.dps = 120
        pub = remainder(1, 2, b, c, mA=125, muR=125)
        json.dump([mp.nstr(pub.real, 40), mp.nstr(pub.imag, 40)], open(CACHE, "w"))
        mp.mp.dps = 40
    pub = mp.mpc(*map(mp.mpf, json.load(open(CACHE))))
    pred = 64 * arch * M0 + oj
    re_dev = abs(pub.real - pred.real) / abs(pub.real)
    residual = (pub - pred) / M0
    print(f"   published P1 = {mp.nstr(pub, 22)}\n   64 x archive x tree + O_J = {mp.nstr(pred, 22)}")
    print(f"   real parts: relative difference {mp.nstr(re_dev, 3)}; remaining term / M0 = {mp.nstr(residual, 12)}"
          f" = {mp.nstr(residual.real / (32 * CF * G0 / M0).real, 12)} x 32 C_F G0/M0")
    record["two_loop"] = {"point": {"beta": "5/6", "cos": "-29/30", "x": "1/11", "z": "3/11"},
                          "archive_ratio": [mp.nstr(arch.real, 25), mp.nstr(arch.imag, 25)],
                          "published_P1": [mp.nstr(pub.real, 25), mp.nstr(pub.imag, 25)],
                          "real_part_rel_dev": mp.nstr(re_dev, 3),
                          "G0_over_M0": mp.nstr((G0 / M0).real, 20),
                          "residual_over_M0": mp.nstr(residual.real, 20),
                          "residual_over_32CF_G0": mp.nstr(residual.real / (32 * CF * G0 / M0).real, 20)}


def main():
    mp.mp.dps = 60
    record = {}
    print("1. One loop: archive remainders (ratio to tree) against the published and corrected files")
    one_loop_check(record)
    print("\n2. Two loops at x = 1/11, z = 3/11 (P1)")
    two_loop_check(record, "--compute" in sys.argv)
    json.dump(record, open(RESULTS / "archive_2019.json", "w"), indent=1)
    print("\nwrote results/archive_2019.json")


if __name__ == "__main__":
    main()


==> anc/scripts/check_dps.py <==
#!/usr/bin/env python3
"""The one-loop ln p_T term against the double-parton-scattering (DPS) singularity.

Gaunt and Stirling (JHEP 06 (2011) 048) factorize the DPS-singular part of a one-loop
amplitude into collinear splitting amplitudes of the incoming gluons and the hard
amplitudes gg -> A.  For g -> gg splitting with momentum fraction x, and hard amplitudes
of opposite sign for ++ and -- (pseudoscalar), the helicity sum gives

    F_A(x) = 1/(x(1-x)) - 2 x (1-x)        (a scalar would give + instead of -).

In the forward limit at fixed beta_A, x = (1+beta_A)/2.  The script compares the slope
d Re(M_1^(1),fin)/d ln(1-c), i.e. the coefficient of ln p_T^2, with pi N_c F_A(x) m_A^2.
At threshold F_A(1/2) = 7/2, which is the coefficient 7 pi N_c of calL = ln(2 p_T/m_A) + ...
Writes results/dps_check.txt.
"""

import json
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa.oneloop import OneLoop
from ggaa.paths import INPUTS, RESULTS


def main():
    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("run inputs/fetch_inputs.sh first")
    mp.mp.dps = 300
    amp = OneLoop()
    m2 = 125**2
    F_A = lambda x: 1 / (x * (1 - x)) - 2 * x * (1 - x)
    F_S = lambda x: 1 / (x * (1 - x)) + 2 * x * (1 - x)
    lines = [f"{'N_c':>3} {'n_f':>3} {'beta':>6} {'slope (exact one loop)':>24} {'pi N_c F_A(x)':>20} {'rel. diff':>10} {'pi N_c F_S(x)':>14}"]
    worst = 0
    record = {"points": []}
    for Nc, nf in ((3, 5), (3, 0), (4, 2)):
        for b in ("0.001", "0.1", "0.3", "0.5", "0.7"):
            b = mp.mpf(b)
            v = [amp(1, b, 1 - mp.mpf(10) ** -e, Nc=Nc, nf=nf) / m2 for e in (14, 18)]
            slope = -(v[1].real - v[0].real) / (4 * mp.log(10))
            x = (1 + b) / 2
            pred = mp.pi * Nc * F_A(x)
            worst = max(worst, abs(slope / pred - 1))
            record["points"].append({"Nc": Nc, "nf": nf, "beta": float(b), "slope": float(slope),
                                     "F_A": float(F_A(x)), "F_S": float(F_S(x))})
            lines.append(f"{Nc:>3} {nf:>3} {float(b):6.3f} {mp.nstr(slope, 15):>24} {mp.nstr(pred, 15):>20} "
                         f"{mp.nstr(abs(slope / pred - 1), 2):>10} {mp.nstr(mp.pi * Nc * F_S(x), 8):>14}")
    lines.append(f"\nlargest relative difference to pi N_c F_A(x): {mp.nstr(worst, 2)}")
    RESULTS.mkdir(exist_ok=True)
    (RESULTS / "dps_check.txt").write_text("\n".join(lines) + "\n")
    record["max_relative_difference"] = float(worst)
    json.dump(record, open(RESULTS / "dps_check.json", "w"), indent=1)
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/scripts/check_dps_hh.py <==
#!/usr/bin/env python3
"""One-loop gg -> HH through two CP-even effective vertices: the forward logarithm (Sec. 4.3, Fig. 4).

Reads data/dps_hh/dps_hh.csv and data/dps_hh/hh_dps.log (see data/dps_hh/README.md) and checks
- that the HH forward coefficient of ln pT^2, in units of pi N_c m^2 and multiplied by the sign of the
  HH tree amplitude at threshold relative to AA (-1), equals F_S((1+beta)/2), recomputed here;
- that the AA coefficient from the same run equals F_A;
- that the |J_z| = 2 amplitude has no logarithm;
- the reproduction of the 2019 AA result and the double-pole check recorded in the log;
- the threshold ratio of the two coefficients, each in units of its tree amplitude, against
  F_S/F_A at the velocity of the threshold point (beta = 1e-6), 9/7 at beta = 0.
Writes results/dps_hh.json.
"""

import csv
import json
import pathlib
import re
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

from ggaa.paths import RESULTS

DATA = pathlib.Path(__file__).resolve().parents[1] / "data" / "dps_hh"


def FA(x):
    return 1 / (x * (1 - x)) - 2 * x * (1 - x)


def FS(x):
    return 1 / (x * (1 - x)) + 2 * x * (1 - x)


def main():
    rows = list(csv.DictReader(open(DATA / "dps_hh.csv")))
    points = []
    for r in rows:
        b = float(r["beta"]); x = (1 + b) / 2
        aa, hh = float(r["AA"]), float(r["HH"])
        points.append({"beta": b, "AA": aa, "HH": hh, "HH_tree_sign": -hh,
                       "dev_AA": aa / FA(x) - 1, "dev_HH": -hh / FS(x) - 1,
                       "M2_over_M1": float(r["HH_M2/HH_M1"])})
    log = (DATA / "hh_dps.log").read_text()
    # [4] reproduction of the archived 2019 AA result: "branch +1: 0``40." = zero to 40 digits
    m = re.search(r"branch \+1: 0``(\d+)", log)
    reproduce_digits = int(m.group(1)) if m else None
    # [5] double poles against Catani's operator: every ratio printed as 1.`15.
    poles = re.findall(r"\(1/eps\^2 pole\)/\(-8 Nc tree\) = ([0-9.]+)`(\d+)", log)
    pole_ok = len(poles) == 4 and all(abs(float(v) - 1) < 1e-12 for v, _ in poles)
    pole_digits = min(int(d) for _, d in poles) if poles else None
    tree = re.search(r"HH tree at threshold, M1\(0\)/mA\^2: (-?[0-9.]+)", log)
    tree_hh = float(tree.group(1))            # coefficient of i
    # [6] threshold slopes at beta = 1e-6, in units of pi N_c
    thr = re.search(r"threshold slope/\(pi Nc\):\s+AA ([-0-9.]+)`\S*\s+HH ([-0-9.]+)`", log)
    s_aa, s_hh = float(thr.group(1)), float(thr.group(2))
    b0 = 1e-6; x0 = (1 + b0) / 2
    tree_aa = 2.0 / (1 - b0**2)               # AA tree i s/2 at the same velocity (the log's HH tree is at beta = 1e-6 too)
    ratio = (s_hh / tree_hh) / (s_aa / tree_aa)
    ratio_dev = ratio / (FS(x0) / FA(x0)) - 1
    out = {
        "points": points,
        "beta_min": min(p["beta"] for p in points), "beta_max": max(p["beta"] for p in points),
        "max_dev_HH": max(abs(p["dev_HH"]) for p in points),
        "max_dev_AA": max(abs(p["dev_AA"]) for p in points),
        "max_M2_over_M1": max(p["M2_over_M1"] for p in points),
        "aa_reproduction_digits": reproduce_digits,
        "double_poles_ok": pole_ok, "double_pole_digits": pole_digits,
        "tree_HH_threshold_over_i": tree_hh, "tree_AA_threshold_over_i": tree_aa,
        "threshold_ratio_in_tree_units": ratio, "threshold_ratio_dev_from_FS_over_FA": ratio_dev,
    }
    problems = []
    if out["max_dev_HH"] > 1e-12: problems.append("HH does not follow F_S")
    if out["max_dev_AA"] > 1e-12: problems.append("AA does not follow F_A")
    if out["max_M2_over_M1"] > 1e-10: problems.append("|J_z| = 2 amplitude has a logarithm")
    if not reproduce_digits or reproduce_digits < 30: problems.append("2019 AA result not reproduced")
    if not pole_ok: problems.append("double-pole check missing or failed")
    if abs(tree_hh + tree_aa) > 1e-9: problems.append("unexpected HH tree at threshold")
    if abs(ratio_dev) > 1e-12: problems.append("threshold ratio differs from F_S/F_A")
    print(f"HH forward coefficient vs F_S: largest deviation {out['max_dev_HH']:.1e} "
          f"for {out['beta_min']} <= beta <= {out['beta_max']} (AA vs F_A in the same run: {out['max_dev_AA']:.1e})")
    print(f"|M2 slope|/|M1 slope| for HH: at most {out['max_M2_over_M1']:.1e}")
    print(f"2019 AA result reproduced to {reproduce_digits} digits; double poles as Catani's operator "
          f"({pole_digits} digits); HH tree at threshold {tree_hh:+.0f}i m^2")
    print(f"threshold ratio HH/AA in tree units: {ratio:.15f} (F_S/F_A at beta = 1e-6: "
          f"{FS(x0) / FA(x0):.15f}; 9/7 = {9 / 7:.15f}); deviation {ratio_dev:.1e}")
    RESULTS.mkdir(exist_ok=True)
    json.dump(out, open(RESULTS / "dps_hh.json", "w"), indent=1)
    if problems:
        sys.exit("PROBLEMS: " + "; ".join(problems))


if __name__ == "__main__":
    main()


==> anc/scripts/check_exact_amplitude.py <==
#!/usr/bin/env python3
"""Independent evaluation of the exact two-loop remainders.

The published files Finite_2Loop_P1/P2 (run inputs/fetch_inputs.sh first) are evaluated
with ggaa.twoloop and ggaa.li22, which share no code with the Wolfram Language
implementation that produced the reference column of data/validation/validation_1080.csv.
The complete n_f = 5 coefficients are compared at points covering all three parameter
sets, and the flavour decomposition at the first point.  Each value is computed at two
working precisions to show that it is stable.

At cos(theta) = 0 (t = u) the published expressions contain removable 0/0 terms, so
they cannot be evaluated there numerically without taking a limit; the points below
avoid it.

Runtime: about 1.5 min (M_1) and 3 min (M_2) per evaluation, 45 min in total.
Use --points and --skip-flavour to run a subset.
"""

import argparse
import json
import pathlib
import sys
import time
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa import twoloop
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import INPUTS, RESULTS
from ggaa.validation import records, relative_error

POINTS = [  # (m_A, mu_R, N_c), beta, cos(theta)
    ((125, 125, 3), "1/10", "1/3"),
    ((125, 125, 3), "3/10", "-2/3"),
    ((125, 250, 3), "1/5", "-1/3"),
    ((150, 75, 4), "1/20", "2/3"),
]
PRECISIONS = (120, 160, 220, 300)
CACHE = RESULTS / "exact_amplitude_cache.json"   # finished evaluations, so an interrupted run can resume
LI22_STORE = RESULTS / "li22_store.json"          # Li22 values, for the same purpose


def exact(q):
    q = Fraction(q)
    return mp.mpf(q.numerator) / q.denominator


def evaluate(i, beta, costh, params, nf, digits):
    key = f"{twoloop.CACHE_VERSION}:M{i} {params} beta={beta} cos={costh} nf={nf} digits={digits}"
    cache = json.loads(CACHE.read_text()) if CACHE.exists() else {}
    if key in cache:
        re, im = cache[key]
        with mp.workdps(digits):
            return mp.mpc(re, im)
    mA, muR, Nc = params
    with mp.workdps(digits):
        value = twoloop.remainder(i, 2, exact(beta), exact(costh), mA, muR, Nc, nf, store=LI22_STORE) / FILE_FACTOR
        cache[key] = [mp.nstr(value.real, digits), mp.nstr(value.imag, digits)]
    RESULTS.mkdir(exist_ok=True)
    CACHE.write_text(json.dumps(cache, indent=1))
    return value


def stable_value(i, beta, costh, params, nf=5):
    """Raise the working precision until two successive values agree to 30 digits."""
    previous = None
    for digits in PRECISIONS:
        value = evaluate(i, beta, costh, params, nf, digits)
        if previous is not None and relative_error(previous, value) < mp.mpf(10) ** -30:
            return value, digits
        previous = value
    raise RuntimeError(f"M{i} at beta={beta}, cos={costh} not stable up to {PRECISIONS[-1]} digits")


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--points", type=int, nargs="*", default=list(range(len(POINTS))),
                        help="indices into POINTS (default: all)")
    parser.add_argument("--form-factors", type=int, nargs="*", default=[1, 2])
    parser.add_argument("--skip-flavour", action="store_true")
    args = parser.parse_args()
    mp.mp.dps = 60   # for combining and comparing values; each evaluation sets its own precision
    if not (INPUTS / "Finite_2Loop_P1").exists():
        sys.exit("run inputs/fetch_inputs.sh first")
    table = {(r["quantity"], (r["mA"], r["muR"], r["Nc"]), r["beta"], r["costheta"]): r["exact"]
             for r in records()}
    worst = 0
    print("Complete n_f = 5 coefficients: independent evaluation against the validation table")
    for params, beta, costh in (POINTS[k] for k in args.points):
        for i in args.form_factors:
            start = time.time()
            value, digits = stable_value(i, beta, costh, params)
            reference = table[f"M{i}_nf5", params, Fraction(beta), Fraction(costh)]
            difference = relative_error(value, reference)
            worst = max(worst, difference)
            print(f"  M{i}  (mA, muR, Nc) = {params}  beta = {beta:>6}  cos = {costh:>4}:  "
                  f"stable at {digits} digits, relative difference {mp.nstr(difference, 3):>9}"
                  f"   ({time.time() - start:.0f} s)", flush=True)

    if args.skip_flavour:
        print(f"\nLargest relative difference: {mp.nstr(worst, 3)}")
        if worst > 1e-25:
            sys.exit("independent evaluation does not reproduce the validation table")
        return
    params, beta, costh = POINTS[0]
    print(f"\nFlavour coefficients at (mA, muR, Nc) = {params}, beta = {beta}, cos = {costh} (160 digits)")
    for i in args.form_factors:
        v0, v1, v2 = (evaluate(i, beta, costh, params, nf, 160) for nf in (0, 1, 2))
        components = {0: v0, 2: (v2 - 2 * v1 + v0) / 2}
        components[1] = v1 - v0 - components[2]
        for k in (0, 1, 2):
            reference = table[f"M{i}_nf{k}", params, Fraction(beta), Fraction(costh)]
            difference = relative_error(components[k], reference)
            worst = max(worst, difference)
            print(f"  M{i}, n_f^{k}: relative difference {mp.nstr(difference, 3)}", flush=True)

    print(f"\nLargest relative difference: {mp.nstr(worst, 3)}")
    if worst > 1e-25:
        sys.exit("independent evaluation does not reproduce the validation table")


if __name__ == "__main__":
    main()


==> anc/scripts/check_fig4_2019.py <==
#!/usr/bin/env python3
"""Which normalization does Fig. 4 of arXiv:1909.08993 use?

Fig. 4 there plots M^(2),fin_i / M^(0)_i against x for several cos(theta).  This script
evaluates that ratio with the two-loop remainder in the package normalization (the
published files divided by 64) and shows it on two axes: left, the consistent ratio;
right, the same curve times 64, which is what the figure shows if the published two-loop
file was divided by the unscaled tree amplitude.  Uses the sixth-order series, so it
covers x >= 0.54 (beta_A <= 0.3).  Writes results/fig4_2019_check.{txt,pdf}.
"""

import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp

from make_figures import INK, TEAL, WINE, finish_axis, style
from ggaa.born import born
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import RESULTS
from ggaa.series import ThresholdSeries

ANGLES = (mp.mpf("0.2"), mp.mpf("0.5"), mp.mpf("0.8"))


def main():
    mp.mp.dps = 40
    series = ThresholdSeries()
    xs = [mp.mpf(k) / 100 for k in range(54, 100, 2)]
    beta = lambda x: (1 - x) / (1 + x)
    rows = []
    for c in ANGLES:
        for x in xs:
            r = [series(i, beta(x), c) / born(i, beta(x), c) for i in (1, 2)]
            rows.append((c, x, r))
    lines = ["ratio M^(2),fin_i / M^(0)_i (m_A = mu_R = 125 GeV, N_c = 3, n_f = 5)",
             "consistent normalization; multiply by 64 for the published-file normalization",
             f"{'cos':>5} {'x':>5} {'Re M1':>12} {'Im M1':>12} {'Re M2':>12} {'Im M2':>12}"]
    for c, x, r in rows:
        if int(x * 100) % 10 == 4:
            lines.append(f"{float(c):5.2f} {float(x):5.2f} " + " ".join(f"{float(v):12.1f}" for z in r for v in (z.real, z.imag)))
    RESULTS.mkdir(exist_ok=True)
    (RESULTS / "fig4_2019_check.txt").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))

    style()
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.9))
    for i, ax in zip((0, 1), axes):
        for c, colour in zip(ANGLES, (INK, WINE, TEAL)):
            sel = [(float(x), r[i]) for cc, x, r in rows if cc == c]
            ax.plot([p[0] for p in sel], [float(p[1].real) for p in sel], color=colour, ls="-", label=rf"Re, $c={float(c)}$")
            ax.plot([p[0] for p in sel], [float(p[1].imag) for p in sel], color=colour, ls="--", label=rf"Im, $c={float(c)}$")
        ax.set_xlabel(r"$x$")
        ax.set_ylabel(rf"$\mathcal{{M}}_{i+1}^{{(2),\rm fin}}/\mathcal{{M}}_{i+1}^{{(0)}}$ (consistent)")
        ax.secondary_yaxis("right", functions=(lambda y: y * FILE_FACTOR, lambda y: y / FILE_FACTOR)).set_ylabel(r"$\times 64$ (published files)")
        finish_axis(ax, rf"$\mathcal{{M}}_{i+1}$")
    axes[0].legend(frameon=False, fontsize=6)
    fig.tight_layout()
    fig.savefig(RESULTS / "fig4_2019_check.pdf")
    print("wrote results/fig4_2019_check.txt and results/fig4_2019_check.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/check_jz2_forward.py <==
#!/usr/bin/env python3
"""Forward limit of the two-loop |J_z| = 2 amplitude M_2 at fixed velocity.

For each beta the published two-loop P2 remainder (divided by 64) is evaluated at
cos(theta) = 1 - 10^-e, and M_2^(2)/m_A^2 = A u^2 + B u + C with u = ln(1-cos theta) is fitted.
a2 = 4A is the coefficient of l^2, l = ln(2 p_T/m_A).  It is compared with -4 N_c K1, where K1
is the forward one-loop M_2^(1)/m_A^2; at threshold a2 should approach -2 pi N_c^2.
The largest e of each beta is also evaluated with --check-extra more digits as a precision check.
Points are appended to results/jz2_forward_points.jsonl at once; a rerun skips them.
"""
import argparse, json, multiprocessing as mpc, os, pathlib, resource, sys, time

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))
import mpmath as mp
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import INPUTS, RESULTS

POINTS = RESULTS / "jz2_forward_points.jsonl"
SUMMARY = RESULTS / "jz2_forward.txt"


def key(beta, e, Nc, nf, dps):
    return f"{beta}|{e}|{Nc}|{nf}|{dps}"


def evaluate(task):
    limit = int(task["memory_gb"] * 1024 ** 3)
    resource.setrlimit(resource.RLIMIT_AS, (limit, limit))   # a runaway worker fails alone
    os.nice(10)
    from ggaa.twoloop import remainder
    mp.mp.dps = task["dps"]
    beta, c = mp.mpf(task["beta"]), 1 - mp.mpf(10) ** (-task["e"])
    t0 = time.time()
    v = remainder(2, 2, beta, c, mA=task["mA"], muR=task["mA"], Nc=task["Nc"], nf=task["nf"])
    v = v / FILE_FACTOR / mp.mpf(task["mA"]) ** 2
    out = {k: task[k] for k in ("beta", "e", "Nc", "nf", "mA", "dps")}
    out.update(re=mp.nstr(v.real, task["dps"] - 10), im=mp.nstr(v.imag, task["dps"] - 10),
               seconds=round(time.time() - t0))
    return out


def load():
    done = {}
    if POINTS.exists():
        for line in POINTS.read_text().splitlines():
            if line.strip():
                r = json.loads(line)
                done[key(r["beta"], r["e"], r["Nc"], r["nf"], r["dps"])] = r
    return done


def value(r):
    return mp.mpc(mp.mpf(r["re"]), mp.mpf(r["im"]))


def one_loop_constant(beta, Nc, nf, mA):
    from ggaa.oneloop import OneLoop
    mp.mp.dps = 120
    v = OneLoop()(2, mp.mpf(beta), 1 - mp.mpf(10) ** -18, mA=mA, muR=mA, Nc=Nc, nf=nf)
    return v / mp.mpf(mA) ** 2


def fit(rows):
    mp.mp.dps = 60
    us = [-r["e"] * mp.log(10) for r in rows]
    vs = [value(r) for r in rows]
    M = mp.matrix([[u ** 2, u, 1] for u in us])
    coef = mp.lu_solve(M.T * M, M.T * mp.matrix(vs))
    res = max(abs(vs[i] - (coef[0] * us[i] ** 2 + coef[1] * us[i] + coef[2])) for i in range(len(rows)))
    return coef[0], coef[1], coef[2], res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--betas", nargs="+", default=["0.05", "0.1", "0.2", "0.3", "0.5"])
    ap.add_argument("--exponents", nargs="+", type=int, default=[4, 5, 6, 7])
    ap.add_argument("--dps", type=int, default=160)
    ap.add_argument("--check-extra", type=int, default=40)
    ap.add_argument("--Nc", type=int, default=3)
    ap.add_argument("--nf", type=int, default=5)
    ap.add_argument("--mA", type=int, default=125)
    ap.add_argument("--workers", type=int, default=4)
    ap.add_argument("--memory-gb", type=float, default=3.0)
    a = ap.parse_args()
    if not (INPUTS / "Finite_2Loop_P2").exists():
        sys.exit("published two-loop files missing: run 'make inputs' first")
    ncpu = os.cpu_count() or 1
    if a.workers > max(1, ncpu - 2):
        sys.exit(f"--workers {a.workers} leaves fewer than two of {ncpu} cores free")

    tasks = []
    for b in a.betas:
        tasks += [dict(beta=b, e=e, dps=a.dps) for e in a.exponents]
        tasks.append(dict(beta=b, e=max(a.exponents), dps=a.dps + a.check_extra))
    for t in tasks:
        t.update(Nc=a.Nc, nf=a.nf, mA=a.mA, memory_gb=a.memory_gb)
    done = load()
    todo = [t for t in tasks if key(t["beta"], t["e"], a.Nc, a.nf, t["dps"]) not in done]
    print(f"{len(tasks)} points, {len(tasks) - len(todo)} done, {len(todo)} to go, {a.workers} workers", flush=True)
    RESULTS.mkdir(exist_ok=True)
    if todo:
        with mpc.get_context("spawn").Pool(a.workers, maxtasksperchild=1) as pool:
            for r in pool.imap_unordered(evaluate, todo):
                with POINTS.open("a") as f:
                    f.write(json.dumps(r) + "\n")
                done[key(r["beta"], r["e"], r["Nc"], r["nf"], r["dps"])] = r
                print(f"  beta={r['beta']} 1-c=1e-{r['e']} dps={r['dps']}: {r['re'][:18]} + {r['im'][:18]} i ({r['seconds']} s)", flush=True)

    lines = [f"N_c={a.Nc} n_f={a.nf} m_A=mu_R={a.mA}; threshold value of a2: -2 pi N_c^2 = {mp.nstr(-2 * mp.pi * a.Nc ** 2, 8)}",
             f"{'beta':>6} {'Re a2':>14} {'Im a2':>11} {'-4 N_c K1':>13} {'ratio':>11} {'fit resid.':>11} {'check digits':>13}"]
    for b in a.betas:
        rows = [done[key(b, e, a.Nc, a.nf, a.dps)] for e in a.exponents if key(b, e, a.Nc, a.nf, a.dps) in done]
        hi = done.get(key(b, max(a.exponents), a.Nc, a.nf, a.dps + a.check_extra))
        lo = done.get(key(b, max(a.exponents), a.Nc, a.nf, a.dps))
        mp.mp.dps = 60
        digits = "-"
        if hi and lo:
            d = abs(value(hi) - value(lo)) / abs(value(hi))
            digits = mp.nstr(-mp.log10(d), 3) if d > 0 else ">50"
        if len(rows) < 3:
            lines.append(f"{b:>6}  fewer than three points; check digits {digits}")
            continue
        A, B, C, res = fit(rows)
        pred = -4 * a.Nc * one_loop_constant(b, a.Nc, a.nf, a.mA).real
        mp.mp.dps = 60
        lines.append(f"{b:>6} {mp.nstr((4 * A).real, 9):>14} {mp.nstr((4 * A).imag, 3):>11} {mp.nstr(pred, 9):>13} "
                     f"{mp.nstr((4 * A).real / pred, 8):>11} {mp.nstr(res, 2):>11} {digits:>13}")
    SUMMARY.write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/scripts/check_layout.py <==
#!/usr/bin/env python3
"""Text report on float placement in the compiled manuscript (run after `make paper`).

Reads manuscript/main.aux and main.log written by the real RevTeX build, and the source files in
the order main.tex inputs them.  For every figure and table it prints the page on which it was set
and the pages of the section that first cites it, and flags

  LATE     the float appears after the page on which the next section begins and more than one
           page after its own section begins (its section is the later of the one that first
           cites it and the one in which it is defined),
  EARLY    the float appears more than one page before its section begins,
  STUCK    RevTeX/LaTeX reported floats that could not be placed.  RevTeX prints "A float is
           stuck" whenever a single-column float is still waiting when a new page starts; the float
           is then placed normally in the next column.  Without the class option floatfix these
           notices are information only (the table above shows where each float went); with
           floatfix they trigger emergency float processing and count as problems,
  OVERFULL / STRETCHED COLUMN  a column that did not come out at the page height,
  FLUSHED  the \\FloatBarrier before the bibliography had to flush pending floats onto a page of
           their own (the references then start on a later page than the end of the appendices).

With pdftotext (poppler) available, the report also lists
  SPARSE   a column with few words away from the first page and the references: possibly a column
           holding only floats, which is worth a look in the PDF (not counted as a problem).

The report is plain text so that it can be pasted into a conversation instead of a PDF.

  python3 scripts/check_layout.py              # manuscript/main.{aux,log}
  python3 scripts/check_layout.py --job NAME   # manuscript/NAME.{aux,log}
"""

import pathlib
import re
import sys

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))
from ggaa.paths import MANUSCRIPT as MAN


def expand(path):
    """Source text with \\input files expanded in place and comments removed."""
    text = re.sub(r"(?<!\\)%.*", "", path.read_text())

    def repl(m):
        name = m.group(1)
        target = MAN / (name if name.endswith(".tex") else name + ".tex")
        return expand(target) if target.exists() else ""
    return re.sub(r"\\input\{([^}]*)\}", repl, text)


def main():
    job = sys.argv[sys.argv.index("--job") + 1] if "--job" in sys.argv else "main"
    aux, log = MAN / f"{job}.aux", MAN / f"{job}.log"
    version = re.search(r'__version__ = "([^"]+)"', (ROOT / "src/python/ggaa/__init__.py").read_text()).group(1)
    print(f"package version {version}; files {aux.name}, {log.name}")
    if "inlineblock" in (MAN / "main.tex").read_text():
        print("WARNING: main.tex still inputs inlineblock.tex -- this is an old copy of the package.")
    if not aux.exists():
        sys.exit("no aux file: run `make paper` first")

    pages = {k: int(p) for k, p in re.findall(r"\\newlabel\{([^}]*)\}\{\{[^}]*\}\{(\d+)\}", aux.read_text())}
    src = expand(MAN / "main.tex")

    # sections in order (top-level \section with a label, and the appendices), with their start pages
    sections = []
    for m in re.finditer(r"\\section\*?\{((?:[^{}]|\{[^{}]*\})*)\}\s*\\label\{([^}]*)\}", src):
        sections.append((m.start(), m.group(2), m.group(1)[:40]))
    order = [s[1] for s in sections] + ["start-of-references"]
    start = {lab: pages.get(lab) for lab in order}

    # the section that first cites each float
    floats = [(m.group(1), m.group(2), m.start())
              for m in re.finditer(r"\\begin\{(figure|table)\*?\}.*?\\label\{([^}]*)\}", src, re.S)]
    first_cite = {}
    for m in re.finditer(r"\\ref\{([^}]*)\}", src):
        for key in m.group(1).split(","):
            if key not in first_cite:
                home = [s for s in sections if s[0] < m.start()]
                first_cite[key] = home[-1][1] if home else order[0]

    problems = 0
    print(f"\n{'float':34s} {'no.':>4s} {'page':>4s}  first cited in (starts p.)   next section (p.)  verdict")
    for kind, key, pos in floats:
        cited = first_cite.get(key)
        defined = ([sec for sec in sections if sec[0] < pos] or [sections[0]])[-1][1]
        # the float belongs to the later of the section that first cites it and the one that defines it
        home = None if cited is None else max(cited, defined, key=order.index)
        page = pages.get(key)
        if home is None or page is None:
            print(f"{key:34s}  -- not cited or not in aux")
            continue
        nxt = order[order.index(home) + 1]
        h0, n0 = start.get(home), start.get(nxt)
        verdict = "ok"
        if n0 is not None and h0 is not None and page > max(n0, h0 + 1):
            verdict = "LATE"
        elif h0 is not None and page < h0 - 1:
            verdict = "EARLY"
        problems += verdict != "ok"
        num = re.search(r"\\newlabel\{%s\}\{\{([^}]*)\}" % re.escape(key), aux.read_text()).group(1)
        print(f"{key:34s} {num:>4s} {page:4d}  {home:24s} ({h0})   {nxt:18s} ({n0})  {verdict}")

    text = log.read_text(errors="ignore") if log.exists() else ""
    stuck = re.findall(r"(A float is stuck[^\n]*\n?[^\n]*|Float too large[^\n]*|Deferred float stuck[^\n]*)", text)
    options = re.search(r"\\documentclass\[([^]]*)\]", (MAN / "main.tex").read_text())
    floatfix = options is not None and "floatfix" in options.group(1).split(",")
    too_large = [s for s in stuck if "too large" in s]
    for s in too_large:
        print("STUCK:", " ".join(s.split()))
    problems += len(too_large)
    notices = len(stuck) - len(too_large)
    if notices and floatfix:
        print(f"STUCK: {notices} stuck-float notice(s) with floatfix on: remove floatfix from \\documentclass")
        problems += notices
    elif notices:
        print(f"note: {notices} stuck-float notice(s) from RevTeX; without floatfix these are information "
              "only (a float waiting at a page break), see the pages above")
    # columns that did not come out at the page height: overfull (text runs into the margin) or
    # stretched (\flushbottom had to open up gaps); pages are the ones being built at the time
    for m in re.finditer(r"(Overfull|Underfull) \\vbox \((?:badness (\d+)|([\d.]+)pt too high)\) has occurred while \\output is active", text):
        shipped = re.findall(r"\[(\d+)(?=[\s\]{<])", text[:m.start()])
        page = int(shipped[-1]) + 1 if shipped else 1
        if m.group(1) == "Overfull":
            print(f"OVERFULL COLUMN on p. {page}: {m.group(3)}pt too high")
            problems += 1
        elif int(m.group(2)) >= 10000:
            print(f"STRETCHED COLUMN on p. {page} (gaps opened to fill the column)")
            problems += 1
    end_app, refs = pages.get("end-of-appendices"), pages.get("start-of-references")
    if end_app is not None and refs is not None:
        flushed = refs > end_app
        print(f"\nappendices end on p. {end_app}; references start on p. {refs}"
              + ("  FLUSHED: floats were put on a page of their own before the references" if flushed else ""))
        problems += flushed
    sparse = sparse_columns(MAN / f"{job}.pdf")
    for page, side, words in sparse:
        print(f"SPARSE: p. {page} {side} column has {words} words -- check it is not a column of floats only")
    print(f"\n{problems} problem(s)" if problems else "\nno problems found")


def sparse_columns(pdf, threshold=150):
    """(page, side, words) for columns with fewer than `threshold` words, from pdftotext -bbox.

    The first page (title and abstract) and the pages from the start of the references on are skipped.
    Returns an empty list if pdftotext is not installed or the PDF is missing."""
    import shutil
    import subprocess
    if not pdf.exists() or shutil.which("pdftotext") is None:
        return []
    html = subprocess.run(["pdftotext", "-bbox", str(pdf), "-"], capture_output=True, text=True).stdout
    aux = pdf.with_suffix(".aux")
    labels = {k: int(p) for k, p in re.findall(r"\\newlabel\{([^}]*)\}\{\{[^}]*\}\{(\d+)\}", aux.read_text())} \
        if aux.exists() else {}
    last = labels.get("start-of-references", 10**6)
    out = []
    for n, page in enumerate(re.findall(r"<page (.*?)</page>", html, re.S), start=1):
        if n == 1 or n >= last:
            continue
        width = float(re.search(r'width="([\d.]+)"', page).group(1))
        xs = [float(x) for x in re.findall(r'<word xMin="([\d.]+)"', page)]
        for side, count in (("left", sum(x < width / 2 for x in xs)), ("right", sum(x >= width / 2 for x in xs))):
            if count < threshold:
                out.append((n, side, count))
    return out


if __name__ == "__main__":
    main()


==> anc/scripts/check_leading_logs.py <==
#!/usr/bin/env python3
"""Leading power of the threshold series in terms of one logarithm.

With calL = ln(beta) + [ln(1 - c) + ln(1 + c)]/2 + ln 2 + i pi/2 = (1/2) ln[-4 beta^2 (1 - c^2)]
the script checks, for every order and flavour coefficient, that no ln(1 - c),
ln(1 + c) or Li2((1 + c)/2) remains once ln(beta) is traded for calL, and prints
the beta^0 coefficients of the complete M_1 and M_2 for general n_f.
"""

import pathlib
import json
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import sympy as sp

from ggaa import benchmark
from ggaa import wolfram as W
from ggaa.paths import CONSTRUCTION, RESULTS, SERIES, TABLES

calL, nf = sp.symbols("calL n_f")


def load(i, k):
    return [W.reduce(c) for c in W.read(SERIES / f"M{i}_nf{k}.m")]


def in_calL(expr):
    return sp.expand(expr.subs(W.L, calL - W.calL_shift()))


def numeric(expr, Nc=benchmark.N_C, n_f=benchmark.N_F):
    """Value of a beta^0 coefficient divided by m_A^2 at mu_R = m_A."""
    values = {W.m2: 1, W.mu2: 1, W.LMU: 0, W.LN2: sp.log(2), W.PI: sp.pi, W.Z3: sp.zeta(3),
              W.LI4: sp.polylog(4, sp.Rational(1, 2)), W.nc: Nc, nf: n_f}
    return complex(sp.N(expr.subs(values), 20))


# exact beta^0 coefficients of calL^k (units of pi m_A^2, mu_R = m_A), checked against the reduction
EXACT_FORMS = {(1, 3): -sp.Rational(28, 3) * W.nc**2, (1, 2): -sp.Rational(14, 3) * W.nc * (11 * W.nc - 2 * nf),
               (2, 2): -2 * W.nc**2, (2, 1): -sp.Rational(4, 3) * W.nc * (4 * W.nc - nf)}
EXACT = {(1, 3): r"$-\tfrac{28}{3}\pi N_c^2$", (1, 2): r"$-\tfrac{14}{3}\pi N_c(11N_c-2n_f)$",
         (1, 1): r"Eq.~\eqref{eq:M1-L1}", (2, 2): r"$-2\pi N_c^2$", (2, 1): r"$-\tfrac{4}{3}\pi N_c(4N_c-n_f)$"}


def write_table(table):
    """manuscript/tables/leading_logs.tex: the beta^0 coefficients of calL^k."""
    rows = []
    for i in (1, 2):
        for power in sorted(table[i], reverse=True):
            value = numeric(table[i][power])
            exact_tex = EXACT.get((i, power), "--")
            if (i, power) in EXACT_FORMS:
                difference = sp.expand(table[i][power].subs(W.LMU, 0) / (W.PI * W.m2) - EXACT_FORMS[i, power])
                assert difference == 0, (i, power, difference)
            rows.append(f"$\\mathcal M_{i}$ & ${power}$ & {exact_tex} & ${_tex(value.real)}$ & ${_tex(value.imag)}$ \\\\")
    body = "\n".join(rows)
    text = TABLE.replace("BODY", body)
    target = TABLES / "leading_logs.tex"
    target.write_text(text)
    print(f"wrote {target}")


def _tex(x):
    if abs(x) < 1e-12:
        return "0"
    mantissa, exponent = f"{x:.5e}".split("e")
    return f"{mantissa}\\times10^{{{int(exponent)}}}"


TABLE = r"""\begin{table*}[!htb]
\centering
\caption{Coefficients of the leading power term, $\mathcal M_i|_{\beta_A^0}=m_A^2\sum_k \widehat A_{ik}\,\mathcal L^k$, with $\mathcal L$ of Eq.~\eqref{eq:calL}. They do not depend on the scattering angle. Exact forms for $\mu_R=m_A$ and general $N_c$, $n_f$; numerical values for $N_c=\BenchNc$, $n_f=\BenchNf$, $\mu_R=m_A$.}
\label{tab:leading-log-benchmark}
\begin{ruledtabular}
\begin{tabular}{cclrr}
 & $k$ & exact & $\operatorname{Re}\widehat A_{ik}$ & $\operatorname{Im}\widehat A_{ik}$ \\
\hline
BODY
\end{tabular}
\end{ruledtabular}
\end{table*}
"""


def main():
    clean = True
    table = {}
    inventory = {}
    checked = 0
    for i in (1, 2):
        components = [load(i, k) for k in (0, 1, 2)]
        for n, index in zip((0, 2, 4, 6), range(4)):
            for k in (0, 1, 2):
                terms = W.collect(in_calL(components[k][index]).subs(calL, W.L))
                left = [m for m in terms if m.has(W.LM) or m.has(W.LP) or m.has(W.LI2)]
                angular = [m for m in terms if terms[m].has(W.costh)]
                expr = in_calL(components[k][index])
                even = sp.simplify(expr - expr.subs(W.costh, -W.costh)) == 0
                checked += 1
                clean &= not left and even
                print(f"M{i} nf^{k} beta^{n}: {len(terms):3d} terms, angular functions outside calL: "
                      f"{len(left)}, rational angular dependence: {'yes' if angular else 'no'}, "
                      f"even in cos(theta): {even}")
        complete = sum(nf**k * components[k][0] for k in (0, 1, 2))
        leading = sp.collect(in_calL(complete), calL, evaluate=False)
        print(f"\nM{i} at beta^0, in units of pi m_A^2, for general n_f:")
        degree = max(sp.degree(m, calL) for m in leading)
        for power in range(degree, 0, -1):
            coefficient = sp.factor(leading[calL**power] / (W.PI * W.m2))
            print(f"   calL^{power}: {coefficient}")
        print()
        table[i] = {power: leading.get(calL**power if power else sp.S.One, 0) for power in range(degree + 1)}
        for k in (0, 1, 2):
            inverse = [n for n in (-4, -3, -2, -1)
                       if (CONSTRUCTION / f"M{i}_nf{k}_beta_{'m' + str(-n)}.wl").exists()
                       and W.read(CONSTRUCTION / f"M{i}_nf{k}_beta_{'m' + str(-n)}.wl") != 0]
            first = next(n for n, c in zip((0, 2, 4, 6), components[k]) if sp.expand(c) != 0)
            lead = sp.expand(in_calL(components[k][(0, 2, 4, 6).index(first)]))
            powers = sorted({int(sp.degree(m, calL)) for m in sp.Add.make_args(lead)})
            inventory[f"M{i}_nf{k}"] = {"inverse_powers_in_construction": inverse, "leading_power": first,
                                        "calL_powers": powers}
    write_table(table)
    record = {"angle_only_through_calL_and_even": bool(clean), "coefficients_checked": checked,
              "inventory": inventory,
              "exact_units_pi_mA2": {f"{i},{power}": sp.srepr(sp.factor(table[i][power] / (W.PI * W.m2)))
                                     for i in table for power in table[i] if power >= 1},
              "numeric_Nc3_nf5_muR_eq_mA": {f"{i},{power}": [numeric(table[i][power]).real, numeric(table[i][power]).imag]
                                           for i in table for power in table[i]}}
    json.dump(record, open(RESULTS / "leading_logs.json", "w"), indent=1)
    print("Angle enters only through calL, and every coefficient is even in cos(theta):", clean)
    if not clean:
        sys.exit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_log_share.py <==
#!/usr/bin/env python3
"""Size of the logarithmic terms of V2 at fixed angle.

Uses the leading-power fit V2 = v0 + v1 l + v2 l^2 of scripts/check_rate_logs.py
(results/rate_logs.json, c = 1/3) and the complete V2 from ggaa.crosssection at the same angle.
Writes results/log_share.json.
"""

import json
import math
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa.crosssection import VirtualCorrections
from ggaa.paths import RESULTS

BETAS = (0.01, 0.1)


def main():
    mp.mp.dps = 40
    fit = json.load(open(RESULTS / "rate_logs.json"))
    c = fit["cos"]
    v0, v1, v2 = fit["fit_a"], fit["fit_b"], fit["fit_c"]
    V = VirtualCorrections()
    out = {"cos": c, "v0": v0, "v1": v1, "v2": v2, "points": []}
    for b in BETAS:
        l = math.log(2 * b * math.sqrt(1 - c * c) / math.sqrt(1 - b * b))
        _, V2, _ = V.at(mp.mpf(b), mp.mpf(1) / 3)
        V2 = float(V2)
        row = {"beta": b, "l": l, "V2": V2, "leading_power": v0 + v1 * l + v2 * l * l,
               "log_share": (v1 * l + v2 * l * l) / V2, "square_share": v2 * l * l / V2}
        out["points"].append(row)
        print(f"beta = {b}: l = {l:.3f}, V2 = {V2:.1f} (leading power {row['leading_power']:.1f}); "
              f"(v1 l + v2 l^2)/V2 = {row['log_share']:.3f}, v2 l^2/V2 = {row['square_share']:.3f}")
    json.dump(out, open(RESULTS / "log_share.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_m1_forward.py <==
#!/usr/bin/env python3
"""Forward limit of the two-loop equal-helicity amplitude M_1 at fixed velocity.

For each beta the released two-loop P1 remainder (divided by 64) is evaluated at
cos(theta) = 1 - 10^-e, and M_1^(2)/m_A^2 = b3 u^3 + b2 u^2 + b1 u + b0, u = ln(1 - cos theta),
is fitted.  In the Gram-determinant variable
    G = (1/2) ln[(m_A^4 - t u)/m_A^4] = u/2 + g0,   g0 = (1/2) ln[8 beta^2/(1 - beta^2)^2] + i pi/2,
the coefficients of G^3 and G^2 are A3 = 8 b3 and A2 = 4 b2 - 3 A3 g0.  They are compared with
the DPS prediction
    A3 = -(4/3) N_c C1,   A2 = -2 beta0 C1,   C1 = 2 pi N_c F_A(x),  x = (1 + beta)/2,
    F_A(x) = 1/[x(1-x)] - 2 x(1-x),
which the threshold series satisfy exactly through beta^6 (scripts/check_nlp_dps.py).
The largest e of each beta is also evaluated with --check-extra more digits as a precision check.
Points are appended to results/m1_forward_points.jsonl at once; a rerun skips them.
--source series replaces the exact remainder by the threshold series (a fast test of the
fit and of the conversion to G; only meaningful at small beta).
"""
import argparse, json, multiprocessing as mpc, os, pathlib, resource, sys, time

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))
import mpmath as mp
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import INPUTS, RESULTS


def paths(source, Nc, nf):
    tag = "" if source == "exact" else "_series_test"
    return RESULTS / f"m1_forward_points{tag}.jsonl", RESULTS / f"m1_forward{tag}_Nc{Nc}_nf{nf}.txt"


def key(beta, e, Nc, nf, dps):
    return f"{beta}|{e}|{Nc}|{nf}|{dps}"


def evaluate(task):
    limit = int(task["memory_gb"] * 1024 ** 3)
    resource.setrlimit(resource.RLIMIT_AS, (limit, limit))
    os.nice(10)
    mp.mp.dps = task["dps"]
    beta, c = mp.mpf(task["beta"]), 1 - mp.mpf(10) ** (-task["e"])
    t0 = time.time()
    if task["source"] == "exact":
        from ggaa.twoloop import remainder
        v = remainder(1, 2, beta, c, mA=task["mA"], muR=task["mA"], Nc=task["Nc"], nf=task["nf"])
        v = v / FILE_FACTOR
    else:
        from ggaa.series import ThresholdSeries
        v = ThresholdSeries()(1, beta, c, mA=task["mA"], muR=task["mA"], Nc=task["Nc"], nf=task["nf"])
    v = v / mp.mpf(task["mA"]) ** 2
    out = {k: task[k] for k in ("beta", "e", "Nc", "nf", "mA", "dps", "source")}
    out.update(re=mp.nstr(v.real, task["dps"] - 10), im=mp.nstr(v.imag, task["dps"] - 10),
               seconds=round(time.time() - t0))
    return out


def load(points):
    done = {}
    if points.exists():
        for line in points.read_text().splitlines():
            if line.strip():
                r = json.loads(line)
                done[key(r["beta"], r["e"], r["Nc"], r["nf"], r["dps"])] = r
    return done


def value(r):
    return mp.mpc(mp.mpf(r["re"]), mp.mpf(r["im"]))


def fit(rows):
    """Least-squares cubic in u; returns (b3, b2, b1, b0, largest residual)."""
    mp.mp.dps = 80
    us = [-r["e"] * mp.log(10) for r in rows]
    vs = [value(r) for r in rows]
    M = mp.matrix([[u ** 3, u ** 2, u, 1] for u in us])
    coef = mp.lu_solve(M.T * M, M.T * mp.matrix(vs))
    res = max(abs(vs[i] - sum(coef[k] * us[i] ** (3 - k) for k in range(4))) for i in range(len(rows)))
    return coef[0], coef[1], coef[2], coef[3], res


def prediction(beta, Nc, nf):
    mp.mp.dps = 80
    b = mp.mpf(beta)
    x = (1 + b) / 2
    C1 = 2 * mp.pi * Nc * (1 / (x * (1 - x)) - 2 * x * (1 - x))
    beta0 = mp.mpf(11 * Nc - 2 * nf) / 3
    return -mp.mpf(4) / 3 * Nc * C1, -2 * beta0 * C1


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--betas", nargs="+", default=["0.05", "0.2", "0.3", "0.5", "0.7"])
    ap.add_argument("--exponents", nargs="+", type=int, default=[7, 8, 9, 10, 11])
    ap.add_argument("--dps", type=int, default=220)
    ap.add_argument("--check-extra", type=int, default=40)
    ap.add_argument("--Nc", type=int, default=3)
    ap.add_argument("--nf", type=int, default=5)
    ap.add_argument("--mA", type=int, default=125)
    ap.add_argument("--workers", type=int, default=4)
    ap.add_argument("--memory-gb", type=float, default=3.0)
    ap.add_argument("--source", choices=["exact", "series"], default="exact")
    a = ap.parse_args()
    if a.source == "exact" and not (INPUTS / "Finite_2Loop_P1").exists():
        sys.exit("published two-loop files missing: run 'make inputs' first")
    ncpu = os.cpu_count() or 1
    if a.workers > max(1, ncpu - 2):
        sys.exit(f"--workers {a.workers} leaves fewer than two of {ncpu} cores free")
    points, summary = paths(a.source, a.Nc, a.nf)

    tasks = []
    for b in a.betas:
        tasks += [dict(beta=b, e=e, dps=a.dps) for e in a.exponents]
        tasks.append(dict(beta=b, e=max(a.exponents), dps=a.dps + a.check_extra))
    for t in tasks:
        t.update(Nc=a.Nc, nf=a.nf, mA=a.mA, memory_gb=a.memory_gb, source=a.source)
    done = load(points)
    todo = [t for t in tasks if key(t["beta"], t["e"], a.Nc, a.nf, t["dps"]) not in done]
    print(f"{len(tasks)} points, {len(tasks) - len(todo)} done, {len(todo)} to go, {a.workers} workers", flush=True)
    RESULTS.mkdir(exist_ok=True)
    if todo:
        with mpc.get_context("spawn").Pool(a.workers, maxtasksperchild=1) as pool:
            for r in pool.imap_unordered(evaluate, todo):
                with points.open("a") as f:
                    f.write(json.dumps(r) + "\n")
                done[key(r["beta"], r["e"], r["Nc"], r["nf"], r["dps"])] = r
                print(f"  beta={r['beta']} 1-c=1e-{r['e']} dps={r['dps']}: "
                      f"{r['re'][:18]} + {r['im'][:18]} i ({r['seconds']} s)", flush=True)

    lines = [f"source={a.source}  N_c={a.Nc} n_f={a.nf} m_A=mu_R={a.mA}",
             "A3, A2: coefficients of G^3, G^2 in M_1^(2)/m_A^2; prediction -(4/3)N_c C1 and -2 beta0 C1",
             f"{'beta':>6} {'Re A3':>14} {'pred A3':>14} {'Re/pred-1':>10} {'Im/|A3|':>9} "
             f"{'Re A2':>14} {'pred A2':>14} {'Re/pred-1':>10} {'Im/|A2|':>9} {'fit res.':>9} {'chk dig.':>8}"]
    for b in a.betas:
        rows = [done[key(b, e, a.Nc, a.nf, a.dps)] for e in a.exponents if key(b, e, a.Nc, a.nf, a.dps) in done]
        hi = done.get(key(b, max(a.exponents), a.Nc, a.nf, a.dps + a.check_extra))
        lo = done.get(key(b, max(a.exponents), a.Nc, a.nf, a.dps))
        mp.mp.dps = 80
        digits = "-"
        if hi and lo:
            d = abs(value(hi) - value(lo)) / abs(value(hi))
            digits = mp.nstr(-mp.log10(d), 3) if d > 0 else ">50"
        if len(rows) < 4:
            lines.append(f"{b:>6}  fewer than four points; check digits {digits}")
            continue
        b3, b2, b1, b0, res = fit(rows)
        bb = mp.mpf(b)
        g0 = mp.log(8 * bb ** 2 / (1 - bb ** 2) ** 2) / 2 + 1j * mp.pi / 2
        A3 = 8 * b3
        A2 = 4 * b2 - 3 * A3 * g0
        p3, p2 = prediction(b, a.Nc, a.nf)
        lines.append(f"{b:>6} {mp.nstr(A3.real, 10):>14} {mp.nstr(p3, 10):>14} {mp.nstr(A3.real / p3 - 1, 2):>10} "
                     f"{mp.nstr(A3.imag / abs(A3), 2):>9} {mp.nstr(A2.real, 10):>14} {mp.nstr(p2, 10):>14} "
                     f"{mp.nstr(A2.real / p2 - 1, 2):>10} {mp.nstr(A2.imag / abs(A2), 2):>9} "
                     f"{mp.nstr(res, 2):>9} {digits:>8}")
    summary.write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/scripts/check_mb_constants.py <==
#!/usr/bin/env python3
"""Recompute the thirteen endpoint constants and their reductions.

Each MB[p,q,a,w] is evaluated by quadrature, its integer relation with the basis of
weight p + q is found with PSLQ, and the result is compared with the table in
ggaa/constants.py.  Writes data/constants/mb_constants.csv.
"""

import argparse
import json
import csv
import pathlib
import sys
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp
import sympy as sp

from ggaa import constants
from ggaa.paths import CONSTANTS, RESULTS

SYMBOLS = {"zeta3": constants.ZETA3, "pi^2 ln2": constants.PI**2 * constants.LN2,
           "ln2^3": constants.LN2**3, "pi^4": constants.PI**4,
           "pi^2 ln2^2": constants.PI**2 * constants.LN2**2, "ln2^4": constants.LN2**4,
           "Li4(1/2)": constants.LI4_HALF, "zeta3 ln2": constants.ZETA3 * constants.LN2}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--digits", type=int, default=110)
    mp.mp.dps = parser.parse_args().digits

    CONSTANTS.mkdir(parents=True, exist_ok=True)
    agree = True
    residuals = []
    with open(CONSTANTS / "mb_constants.csv", "w", newline="") as handle:
        out = csv.writer(handle, lineterminator="\n")
        out.writerow(["p", "q", "a", "w", "value", "reduction"])
        for key, table_value in constants.REDUCTIONS.items():
            value, relation, residual = constants.identify(*key)
            found = sum(sp.Rational(c.numerator, c.denominator) * SYMBOLS[n] for n, c in relation.items())
            same = sp.simplify(found - table_value) == 0
            agree &= same
            label = "MB[{},{},{},{}]".format(*[str(Fraction(x)) for x in key])
            print(f"{label:16s} = {sp.sstr(table_value):70s} residual {mp.nstr(residual, 2):>8}  "
                  f"{'matches table' if same else 'DIFFERS FROM TABLE'}")
            out.writerow([str(Fraction(x)) for x in key] + [mp.nstr(value, 60), sp.sstr(table_value)])
            residuals.append(float(residual))
    print("\nAll reductions confirmed:", agree)
    json.dump({"digits": mp.mp.dps, "count": len(residuals), "max_residual": max(residuals), "confirmed": agree},
              open(RESULTS / "mb_constants.json", "w"), indent=1)
    if not agree:
        sys.exit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_nf1_inputs.py <==
#!/usr/bin/env python3
"""Check the two inputs of the construction of the n_f coefficient of M1.

src/construction/inputs/P1_nf1.wl is the coefficient of n_f in the published two-loop P1
remainder, and P1_nf1_compact.wl a compact form of it.  The construction reads both and
checks their SHA-256.  This script checks their content:

1. P1_nf1.wl, evaluated with ggaa.twoloop, against the coefficient of n_f of M1 in
   data/validation/validation_1080.csv, which was obtained from the published file
   independently of P1_nf1.wl, at one point of each parameter set (published normalisation,
   40 stored digits);
2. P1_nf1_compact.wl against P1_nf1.wl at two further points.

Writes results/nf1_inputs.txt.  Takes about half a minute.
"""

import csv
import hashlib
import pathlib
import sys

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))

import mpmath as mp

from ggaa.paths import RESULTS
from ggaa.twoloop import Evaluator, symbols

INPUTS = ROOT / "src" / "construction" / "inputs"
SHA256 = {"P1_nf1.wl": "0da89f4e7a22e433478b3e810b13cd720cf6c5eb29e168f771d1acd200be3815",
          "P1_nf1_compact.wl": "af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4"}
TABLE_POINTS = [("125", "125", "3", "1/10", "1/3"), ("125", "250", "3", "1/5", "-2/3"),
                ("150", "75", "4", "3/10", "2/3")]
COMPACT_POINTS = [("1/7", "-1/5", 125, 125, 3), ("2/9", "3/7", 150, 75, 4)]


def fraction(text):
    p, q = (int(v) for v in text.split("/"))
    return mp.mpf(p) / q


def value(text, beta, cos, mA, muR, Nc):
    return Evaluator(symbols(fraction(beta), fraction(cos), mA, muR, Nc, 0)).evaluate(text)


def main():
    mp.mp.dps = 60
    lines, ok = [], True
    for name, digest in SHA256.items():
        same = hashlib.sha256((INPUTS / name).read_bytes()).hexdigest() == digest
        ok &= same
        lines.append(f"{name}: SHA-256 {'as required by the construction' if same else 'DIFFERS'}")
    full = (INPUTS / "P1_nf1.wl").read_text().replace("\\\n", "")
    compact = (INPUTS / "P1_nf1_compact.wl").read_text().replace("\\\n", "").strip()
    table = {(r["quantity"], r["mA_GeV"], r["muR_GeV"], r["Nc"], r["beta"], r["costheta"]): r
             for r in csv.DictReader(open(ROOT / "data" / "validation" / "validation_1080.csv"))}
    for mA, muR, Nc, beta, cos in TABLE_POINTS:
        row = table[("M1_nf1", mA, muR, Nc, beta, cos)]
        ref = mp.mpc(mp.mpf(row["re_exact"]), mp.mpf(row["im_exact"]))
        diff = abs(value(full, beta, cos, int(mA), int(muR), int(Nc)) - ref) / abs(ref)
        ok &= diff < mp.mpf("1e-38")
        lines.append(f"P1_nf1.wl vs validation table, mA={mA} muR={muR} Nc={Nc} beta={beta} c={cos}: "
                     f"relative difference {mp.nstr(diff, 3)}")
    for beta, cos, mA, muR, Nc in COMPACT_POINTS:
        a, b = value(full, beta, cos, mA, muR, Nc), value(compact, beta, cos, mA, muR, Nc)
        diff = abs(a - b) / abs(a)
        ok &= diff < mp.mpf("1e-40")
        lines.append(f"P1_nf1_compact.wl vs P1_nf1.wl, mA={mA} muR={muR} Nc={Nc} beta={beta} c={cos}: "
                     f"relative difference {mp.nstr(diff, 3)}")
    lines.append("All checks passed." if ok else "FAILED")
    RESULTS.mkdir(exist_ok=True)
    (RESULTS / "nf1_inputs.txt").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_nlp_dps.py <==
#!/usr/bin/env python3
"""DPS logarithms beyond leading power in the two-loop threshold series.

Checks, for general Nc and nf and through beta^6:
  (a) the coefficient of calL^3 in M1 at every order, divided by its beta^0 value;
  (b) the forward limit c -> 1 of the two-loop M1 logarithms, written in the
      Gram-determinant variable G = (1/2) ln[(mA^4 - t u)/mA^4] = calL - ln(1 - beta^2),
      against the DPS prediction C1 * [-(4/3) Nc G^3 - 2 beta0 G^2],
      C1 = 2 pi Nc F_A(x) mA^2, x = (1 + beta)/2;
  (c) the forward limit of the calL^2 coefficient of M2.
Run from the repository root:  python3 scripts/check_nlp_dps.py
"""
import pathlib, sys
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))
import sympy as sp
from ggaa import wolfram as W
from ggaa.paths import SERIES

calL, G, nf, b = sp.symbols("calL G n_f beta")
ORDERS = (0, 2, 4, 6)

def series_in_calL(i):
    comps = [[W.reduce(e) for e in W.read(SERIES / f"M{i}_nf{k}.m")] for k in (0, 1, 2)]
    shift = W.calL_shift()
    return [sp.expand(sum(nf**k * comps[k][j] for k in (0, 1, 2)).subs(W.L, calL - shift))
            for j in range(4)]

def forward(e):
    e = sp.expand(e.subs(W.LMU, 0))
    return sp.expand(sp.limit(e, W.costh, 1)) if e.has(W.costh) else e

def main():
    M1, M2 = series_in_calL(1), series_in_calL(2)

    print("(a) M1, coefficient of calL^3 relative to beta^0 (all angles):")
    lead = M1[0].coeff(calL, 3)
    xh = (1 + b) / 2
    fa = sp.series(1 / (xh * (1 - xh)) - 2 * xh * (1 - xh), b, 0, 8).removeO()
    failures = []
    for j, n in enumerate(ORDERS):
        ratio = sp.factor(sp.cancel(M1[j].coeff(calL, 3) / lead))
        expected = fa.coeff(b, n) / fa.coeff(b, 0)
        print(f"    beta^{n}: {ratio}   (F_A expansion: {expected})")
        if sp.simplify(ratio - expected) != 0:
            failures.append(f"(a) beta^{n}")

    print("\n(b) M1, forward limit in G, minus the DPS prediction:")
    total = sum(b**n * M1[j] for j, n in enumerate(ORDERS))
    log1mb2 = sp.series(sp.log(1 - b**2), b, 0, 8).removeO()
    total = sp.expand(sp.series(sp.expand(total.subs(calL, G + log1mb2)), b, 0, 7).removeO())
    x = (1 + b) / 2
    C1 = sp.series(2 * sp.pi * W.nc * (1 / (x * (1 - x)) - 2 * x * (1 - x)), b, 0, 7).removeO()
    beta0 = (11 * W.nc - 2 * nf) / 3
    ok = True
    for n in ORDERS:
        for p, factor in ((3, -sp.Rational(4, 3) * W.nc), (2, -2 * beta0)):
            got = forward(total.coeff(b, n).coeff(G, p))
            pred = sp.expand(factor * C1.coeff(b, n) * W.m2 * W.PI / sp.pi)
            d = sp.simplify(got - pred)
            ok &= d == 0
            print(f"    beta^{n} G^{p}: {sp.factor(got)}   difference: {d}")
    print(f"    all match: {ok}")
    if not ok:
        failures.append("(b)")

    print("\n(c) M2, forward coefficient of calL^2 / (-4 Nc) per order, in units of pi Nc m2 / 2:")
    guess = sp.series(8 / (1 - b**2) - 7 - b**2, b, 0, 8).removeO()
    for j, n in enumerate(ORDERS):
        k1 = sp.simplify(forward(M2[j].coeff(calL, 2)) / (-4 * W.nc) / (W.PI * W.nc * W.m2 / 2))
        print(f"    beta^{n}: {k1}   (8/(1-beta^2) - 7 - beta^2: {guess.coeff(b, n)})")
        if sp.simplify(k1 - guess.coeff(b, n)) != 0:
            failures.append(f"(c) beta^{n}")
    if failures:
        raise SystemExit("FAILED: " + ", ".join(failures))
    print("\nAll checks passed.")

if __name__ == "__main__":
    main()


==> anc/scripts/check_normalization.py <==
#!/usr/bin/env python3
"""Relative normalization of the tree, one-loop and two-loop amplitudes.

1. Born against BornSqr.log (n = 4): (|M_1^(0)|^2 + |M_2^(0)|^2) / BornSqr must be constant.
2. Born against the two Feynman diagrams evaluated with explicit polarization vectors:
   |A(++)| = |M_1^(0)| and |A(+-)| = |M_2^(0)|.  This fixes the absolute normalization
   (amplitude = C_G^2 M_i delta^{ab}).
3. Born against the one-loop remainder: the n_f term of M^(1),fin divided by M^(0) is the
   same for both tensor structures, and its imaginary part is -2 pi/3, the value produced by
   the infrared subtraction 2 I^(1) M^(0) with beta_0 = 11/3 N_c - 2/3 n_f.
4. Two-loop against one-loop: renormalization-group invariance of C_G^2 [M^(0) + a_s M^(1) +
   a_s^2 M^(2)] with C_G ~ a_s gives dM^(2)/d ln mu^2 = a beta_0 M^(1) + b M^(0) with a small
   integer a, 3 for renormalized amplitudes.  With the two-loop series in the package
   normalization (the published files divided by 64, ggaa.normalization) the fit gives a = 3;
   the published files themselves give 192.
"""

import json
import pathlib
import re
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp
import sympy as sp

from ggaa.born import born, helicity_amplitudes
from ggaa.oneloop import OneLoop
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import DATA, INPUTS, RESULTS
from ggaa.series import ThresholdSeries

mp.mp.dps = 50


def born_sqr():
    text = (DATA / "born" / "original" / "BornSqr.log").read_text()
    body = text[text.index("BornSqrCF * (") + len("BornSqrCF * ("):text.rindex(");")]
    s, t, u, ma2, n = sp.symbols("s t u ma2 n")
    expr = sp.sympify(body.replace("^", "**").replace("\n", " "), locals=dict(s=s, t=t, u=u, ma2=ma2, n=n))
    return sp.lambdify((s, t, u, ma2), expr.subs(n, 4), "mpmath")


def main():
    points = [(mp.mpf("0.1"), mp.mpf(1) / 3), (mp.mpf("0.3"), mp.mpf(-2) / 3), (mp.mpf("0.6"), mp.mpf("0.2"))]
    m = 125

    record = {"file_factor": FILE_FACTOR, "bornsqr_ratio": [], "feynman_deviation": [], "nf_over_born": [], "rg_a": []}
    print("1. Born against BornSqr.log (n = 4)")
    bsq = born_sqr()
    for b, c in points:
        s = 4 * m**2 / (1 - b**2)
        t, u = m**2 - s / 2 * (1 - b * c), m**2 - s / 2 * (1 + b * c)
        ratio = (abs(born(1, b, c)) ** 2 + abs(born(2, b, c)) ** 2) / bsq(s, t, u, m**2)
        print(f"   beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3):>6}: ratio = {mp.nstr(ratio, 15)}")
        record["bornsqr_ratio"].append(mp.nstr(ratio, 30))

    print("\n2. Born against the Feynman diagrams")
    for b, c in points:
        h = helicity_amplitudes(b, c, m)
        record["feynman_deviation"].append(max(abs(abs(h[1, 1]) / abs(complex(born(1, b, c))) - 1),
                                               abs(abs(h[1, -1]) / abs(complex(born(2, b, c))) - 1)))
        print(f"   beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3):>6}: |A(++)|/|M1| = {abs(h[1, 1]) / abs(complex(born(1, b, c))):.12f}"
              f"   |A(+-)|/|M2| = {abs(h[1, -1]) / abs(complex(born(2, b, c))):.12f}")

    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("\nrun inputs/fetch_inputs.sh for checks 3 and 4")
    one_loop = OneLoop()
    series = ThresholdSeries()
    print("\n3. n_f term of the one-loop remainder divided by the Born (expect equal values, Im = -2 pi/3 = -2.0944)")
    for b, c in ((mp.mpf(10) ** -6, mp.mpf(1) / 3), (mp.mpf("0.2"), mp.mpf(-2) / 3)):
        for i in (1, 2):
            with mp.workdps(80):
                r = (one_loop(i, b, c, nf=1) - one_loop(i, b, c, nf=0)) / born(i, b, c)
            print(f"   beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3):>6} M{i}: {mp.nstr(r, 12)}")
            record["nf_over_born"].append({"beta": mp.nstr(b, 3), "cos": mp.nstr(c, 6), "i": i,
                                           "re": mp.nstr(r.real, 20), "im": mp.nstr(r.imag, 20)})

    print("\n4. Dimensional analysis: M/m_A^2 at fixed beta, c and mu_R/m_A must not change when m_A and mu_R are scaled together")
    record["scaling"] = []
    for b, c in ((mp.mpf("0.1"), mp.mpf(1) / 3), (mp.mpf("0.3"), mp.mpf(-2) / 3)):
        for i in (1, 2):
            with mp.workdps(60):
                raw = [one_loop(i, b, c, mA=mm, muR=mm, scale_fix=False) / mm**2 for mm in (125, 250)]
                fixed = [one_loop(i, b, c, mA=mm, muR=mm) / mm**2 for mm in (125, 250)]
                beta0 = mp.mpf(23) / 3
                expect = -2 * beta0 * mp.log(4) * born(i, b, c, 125) / 125**2
                dev_raw = abs((raw[1] - raw[0]) - expect) / abs(expect)
                dev_fixed = abs(fixed[1] - fixed[0]) / abs(fixed[0])
            print(f"   beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3):>6} M{i}: published files change by -2 beta0 ln4 M0 "
                  f"(relative deviation {mp.nstr(dev_raw, 2)}); with the scale term the change is {mp.nstr(dev_fixed, 2)}")
            record["scaling"].append({"beta": mp.nstr(b, 3), "cos": mp.nstr(c, 6), "i": i,
                                      "raw_dev": mp.nstr(dev_raw, 5), "fixed_dev": mp.nstr(dev_fixed, 5)})

    print("\n5. Scale dependence of the two-loop series: dM2/dln(mu^2) = a beta0 M1 + b M0")
    print("   expect a = 3 and b = 2 beta1 - 8 H2g - 12 C_F n_f (Catani operators and O_G-O_J counterterm of the 2019 code)")
    series = ThresholdSeries()
    z2, z3 = mp.pi**2 / 6, mp.zeta(3)
    record["rg"] = []
    for (b, c) in ((mp.mpf("0.05"), mp.mpf(1) / 3), (mp.mpf("0.1"), mp.mpf(-2) / 3)):
        for Nc, nf, mm in ((3, 5, 125), (4, 2, 150), (3, 0, 300)):
            Ca, Cf = mp.mpf(Nc), mp.mpf(Nc**2 - 1) / (2 * Nc)
            beta0 = (11 * Ca - 2 * nf) / 3
            beta1 = mp.mpf(34) / 3 * Ca**2 - 2 * nf * Cf - mp.mpf(10) / 3 * Ca * nf
            H2g = (Ca**2 * (-mp.mpf(5) / 12 - mp.mpf(11) / 24 * z2 - z3 / 2) + Ca * nf * (mp.mpf(29) / 27 + z2 / 12)
                   - Cf * nf / 2 - nf**2 * mp.mpf(5) / 27) / 2
            predicted_b = 2 * beta1 - 8 * H2g - 12 * Cf * nf
            rows, rhs = [], []
            for i in (1, 2):
                v = [series(i, b, c, mA=mm, muR=mm * mp.e ** (l / 2), Nc=Nc, nf=nf) for l in (-1, 1)]
                rhs.append((v[1] - v[0]) / 2)
                rows.append([beta0 * one_loop(i, b, c, mA=mm, muR=mm, Nc=Nc, nf=nf), born(i, b, c, mm)])
            a, bcoef = mp.lu_solve(mp.matrix(rows), mp.matrix(rhs))
            v = [series(1, b, c, mA=mm, muR=mm * mp.e ** (l / 2), Nc=Nc, nf=nf) for l in (-2, 0, 2)]
            second = (v[2] - 2 * v[1] + v[0]) / 4 / (6 * beta0**2 * born(1, b, c, mm))
            print(f"   beta={mp.nstr(b, 2)} cos={mp.nstr(c, 3):>6} N_c={Nc} n_f={nf} m_A={mm}: a = {mp.nstr(a.real, 10)}, "
                  f"b = {mp.nstr(bcoef.real, 10)} (expected {mp.nstr(predicted_b, 10)}), d2M2/dL2 / (6 beta0^2 M0) = {mp.nstr(second.real, 10)}")
            record["rg"].append({"beta": mp.nstr(b, 3), "cos": mp.nstr(c, 6), "Nc": Nc, "nf": nf, "mA": mm,
                                 "a": mp.nstr(a.real, 20), "b": mp.nstr(bcoef.real, 20), "b_expected": mp.nstr(predicted_b, 20),
                                 "second": mp.nstr(second.real, 20)})
    json.dump(record, open(RESULTS / "normalization.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_one_loop.py <==
#!/usr/bin/env python3
"""One-loop Type-II remainders near threshold and in the forward direction.

Uses the published one-loop expressions (run inputs/fetch_inputs.sh first).
  1. Reproduces the reference values in data/validation/one_loop_reference.csv.
  2. Leading power: M = m_A^2 (A0 + A1 calL) + O(beta^2) with angle-independent
     A0, A1; prints A1 and M_2(beta -> 0) for several N_c, n_f and mu_R.
  3. Fixed beta, cos(theta) -> 1: M_1 grows like ln(1 - c), M_2 tends to a constant.
  4. Compares the closed form of Re M_1 (ggaa.oneloop.real_m1, Sec. 4.3) with the
     published remainder on a grid of velocities, angles, N_c, n_f, m_A and mu_R
     (scripts/derive_one_loop_real.py derives it in exact arithmetic).
  5. Size of the first corrections to the leading-power forms of item 2: of order
     beta^2 ln(beta) for M_1 and beta^2 for M_2.
"""

import csv
import itertools
import json
import pathlib
import sys
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa.oneloop import OneLoop, real_m1
from ggaa.paths import RESULTS, VALIDATION

M2 = 125**2


def exact(q):
    q = Fraction(q)
    return mp.mpf(q.numerator) / q.denominator


def calL_shift(c):
    return (mp.log(1 - c) + mp.log(1 + c)) / 2 + mp.log(2) + mp.mpc(0, 1) * mp.pi / 2


def main():
    amp = OneLoop()

    mp.mp.dps = 60
    print("1. Reference values")
    with open(VALIDATION / "one_loop_reference.csv") as handle:
        for row in csv.DictReader(handle):
            value = amp(int(row["form_factor"][1]), exact(row["beta"]), exact(row["costheta"]), scale_fix=False)
            reference = mp.mpc(row["re"], row["im"])
            print(f"   {row['form_factor']} beta={row['beta']:>5} cos={row['costheta']:>4}: "
                  f"relative difference {mp.nstr(abs(value - reference) / abs(reference), 3)}")

    mp.mp.dps = 400
    tiny = [mp.mpf(10) ** -40, mp.mpf(10) ** -50]
    record = {"fit_betas": [mp.nstr(b, 3) for b in tiny], "digits": mp.mp.dps, "stored_digits": 30, "angles": [], "scan": []}
    print("\n2. Leading power, M = m_A^2 (A0 + A1 calL)")
    for c in (mp.mpf(0), mp.mpf(1) / 3, mp.mpf(2) / 3, mp.mpf(-9) / 10):
        v1 = [amp(1, b, c) / M2 for b in tiny]
        slope = (v1[0] - v1[1]) / (mp.log(tiny[0]) - mp.log(tiny[1]))
        a0 = v1[0] - slope * (mp.log(tiny[0]) + calL_shift(c))
        m2_limit = amp(2, tiny[0], c) / M2
        print(f"   cos={mp.nstr(c, 3):>6}:  M1: A1 = {mp.nstr(slope.real, 12)}, A0 = {mp.nstr(a0, 10)};"
              f"  M2(beta->0)/m_A^2 = {mp.nstr(m2_limit.real, 12)}")
        record["angles"].append({"cos": mp.nstr(c, 6), "A1": mp.nstr(slope.real, 30), "A0_re": mp.nstr(a0.real, 30),
                                 "A0_im": mp.nstr(a0.imag, 30), "M2_limit": mp.nstr(m2_limit.real, 30)})
    print("   Colour, flavour and scale dependence (in units of pi m_A^2, cos = 1/3):")
    c = mp.mpf(1) / 3
    for Nc, nf, muR in ((3, 5, 125), (4, 5, 125), (3, 0, 125), (5, 2, 125), (3, 5, 250)):
        v1 = [amp(1, b, c, muR=muR, Nc=Nc, nf=nf) / M2 for b in tiny]
        slope = (v1[0] - v1[1]) / (mp.log(tiny[0]) - mp.log(tiny[1]))
        m2_limit = amp(2, tiny[0], c, muR=muR, Nc=Nc, nf=nf) / M2
        print(f"     N_c={Nc} n_f={nf} mu_R={muR:>3}:  A1 = {mp.nstr(slope.real / mp.pi, 10)} pi,"
              f"  M2(beta->0) = {mp.nstr(m2_limit.real / mp.pi, 10)} pi")
        record["scan"].append({"Nc": Nc, "nf": nf, "muR": muR, "A1_over_pi": mp.nstr(slope.real / mp.pi, 30),
                               "M2_limit_over_pi": mp.nstr(m2_limit.real / mp.pi, 30)})
    print("   Constant A0 against the scale (with the scale term of ggaa.oneloop; expect dA0/dln mu^2 = 4 i beta0):")
    record["A0_scale"] = []
    for muR in (125, 250):
        v1 = [amp(1, b, c, muR=muR) / M2 for b in tiny]
        slope = (v1[0] - v1[1]) / (mp.log(tiny[0]) - mp.log(tiny[1]))
        a0 = v1[0] - slope * (mp.log(tiny[0]) + calL_shift(c))
        print(f"     mu_R={muR}: A0 = {mp.nstr(a0, 12)}")
        record["A0_scale"].append({"muR": muR, "A0_re": mp.nstr(a0.real, 30), "A0_im": mp.nstr(a0.imag, 30)})

    mp.mp.dps = 300
    print("\n3. Fixed beta, cos(theta) -> 1 (values / m_A^2)")
    for beta in ("0.3", "0.1", "0.01"):
        for e in (2, 4, 6, 8, 12):
            c = 1 - mp.mpf(10) ** -e
            m1, m2 = amp(1, mp.mpf(beta), c) / M2, amp(2, mp.mpf(beta), c) / M2
            print(f"   beta={beta:>4}  1-c=1e-{e:<2}  M1 = {mp.nstr(m1, 10):>34}   M2 = {mp.nstr(m2, 10)}")

    mp.mp.dps = 120
    print("\n4. Closed form of Re M1 against the published remainder (relative differences)")
    betas = [Fraction(1, 1000), Fraction(1, 100), Fraction(1, 20), Fraction(1, 10), Fraction(1, 5),
             Fraction(3, 10), Fraction(1, 2), Fraction(7, 10), Fraction(9, 10), Fraction(99, 100)]
    cosines = [Fraction(-999, 1000), Fraction(-2, 3), Fraction(-1, 3), Fraction(0), Fraction(1, 7),
               Fraction(1, 3), Fraction(2, 3), Fraction(9, 10), Fraction(999, 1000)]
    sets = ((3, 5), (3, 0), (4, 2), (5, 6), (2, 1))
    scales = ((125, 125), (125, 250), (300, 40))
    worst = mp.mpf(0)
    for (Nc, nf), (mA, muR) in itertools.product(sets, scales):
        dev = max(abs(amp(1, exact(b), exact(c), mA=mA, muR=muR, Nc=Nc, nf=nf).real
                      / real_m1(exact(b), exact(c), mA=mA, Nc=Nc, nf=nf) - 1)
                  for b, c in itertools.product(betas, cosines))
        worst = max(worst, dev)
        print(f"   N_c={Nc} n_f={nf} m_A={mA:>3} mu_R={muR:>3}: {mp.nstr(dev, 3)}")
    record["closed_form"] = {"digits": mp.mp.dps, "points": len(sets) * len(scales) * len(betas) * len(cosines),
                             "betas": [str(b) for b in betas], "cosines": [str(c) for c in cosines],
                             "sets": [list(s) for s in sets], "scales": [list(s) for s in scales],
                             "max_relative_difference": mp.nstr(worst, 5)}

    # The constant A0 and the limit of M2 do not depend on the angle; take them at cos = 1/3.
    ref = next(a for a in record["angles"] if a["cos"] == mp.nstr(mp.mpf(1) / 3, 6))
    a1, a0, m2_limit = mp.mpf(ref["A1"]), mp.mpc(ref["A0_re"], ref["A0_im"]), mp.mpf(ref["M2_limit"])
    exponents, angles = (3, 4, 5, 6), (Fraction(1, 3), Fraction(-2, 3))
    print("\n5. Beyond leading power: R1 = M1/m_A^2 - (A1 calL + A0) and R2 = M2/m_A^2 - M2(beta->0)/m_A^2")
    power = {"betas": [f"1e-{e}" for e in exponents], "cosines": [str(c) for c in angles],
             "R1_over_beta2": [], "R2_over_beta2": []}
    for c in angles:
        r1s, r2s = [], []
        for e in exponents:
            b = mp.mpf(10) ** -e
            r1 = amp(1, b, exact(c)) / M2 - (a1 * (mp.log(b) + calL_shift(exact(c))) + a0)
            r2 = amp(2, b, exact(c)) / M2 - m2_limit
            r1s.append(abs(r1) / b**2)
            r2s.append(abs(r2) / b**2)
            print(f"   cos={str(c):>5} beta=1e-{e}:  |R1|/beta^2 = {mp.nstr(r1s[-1], 10):>14}"
                  f"   |R2|/beta^2 = {mp.nstr(r2s[-1], 10)}")
        power["R1_over_beta2"].append([mp.nstr(v, 15) for v in r1s])
        power["R2_over_beta2"].append([mp.nstr(v, 15) for v in r2s])
    record["power_corrections"] = power
    json.dump(record, open(RESULTS / "one_loop.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_provenance.py <==
#!/usr/bin/env python3
"""Check that data/construction and data/validation are the outputs of the construction runs.

data/runs holds the outputs of the construction and validation runs (xz-compressed), made
with the code in src/construction.  This script checks

1. the outputs against data/runs/SHA256SUMS (checksums of the uncompressed files);
2. every file data/construction/M{i}_nf{k}_beta_{n}.wl against the coefficient of beta^n in
   the corresponding run output: P1 n_f^0, P2 n_f^0, P2 n_f^1 from the recovery run
   (P*_series6.wl), P1 n_f^1 and the n_f^2 coefficients from the earlier component runs
   (known/*_p6.wl).  Both sides are brought to the same form by ggaa.wolfram.reduce
   and their difference must vanish identically;  powers that are absent on one side must
   vanish on the other;
3. data/validation/validation_1080.csv against the validation run (validation_all.csv):
   same 1080 records, and the six stored numbers agree to the 40 digits kept in the table.

Writes results/provenance.json.  Takes about two minutes (make provenance).
"""

import csv
import hashlib
import io
import json
import lzma
import pathlib
import re
import sys
import time

ROOT = pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src" / "python"))

import mpmath as mp
import sympy as sp
from sympy.parsing.mathematica import parse_mathematica

from ggaa import wolfram as W
from ggaa.paths import CONSTRUCTION, RESULTS

OUT = ROOT / "data" / "runs"
VALIDATION = ROOT / "data" / "validation" / "validation_1080.csv"


def check_integrity():
    bad = []
    lines = [l for l in (OUT / "SHA256SUMS").read_text().split("\n") if l]
    for line in lines:
        digest, name = line.split(None, 1)
        if hashlib.sha256(lzma.open(OUT / name).read()).hexdigest() != digest:
            bad.append(name)
    return len(lines), bad


def text(path):
    raw = lzma.open(path, "rt").read() if path.suffix == ".xz" else path.read_text()
    return re.sub(r"\(\*.*?\*\)", "", raw, flags=re.S).replace("\\\n", "")


def split_top(s):
    """Split at commas that are not nested in brackets, associations or strings."""
    out, cur, depth, i, in_string = [], [], 0, 0, False
    while i < len(s):
        c = s[i]
        if in_string:
            cur.append(c)
            in_string = not (c == '"' and s[i - 1] != "\\")
        elif c == '"':
            in_string = True
            cur.append(c)
        elif s.startswith("<|", i) or s.startswith("|>", i):
            depth += 1 if s[i] == "<" else -1
            cur.append(s[i:i + 2])
            i += 2
            continue
        elif c in "([{":
            depth += 1
            cur.append(c)
        elif c in ")]}":
            depth -= 1
            cur.append(c)
        elif c == "," and depth == 0:
            out.append("".join(cur))
            cur = []
        else:
            cur.append(c)
        i += 1
    out.append("".join(cur))
    return out


def association(body):
    body = body.strip()
    assert body.startswith("<|") and body.endswith("|>")
    pairs = (item.split("->", 1) for item in split_top(body[2:-2]))
    return {k.strip().strip('"'): v.strip() for k, v in pairs}


def parse(expr):
    expr = expr.replace(*W._PRINCIPAL_LOG)
    expr = re.sub(r"\bbeta\b", "bta", expr)
    return parse_mathematica(expr).subs(sp.Symbol("Lb"), W.L)


def recovery_coefficients(label):
    jet = association(text(OUT / f"{label}_series6.wl.xz"))["Jet"].strip()
    return {int(k): parse(v) for k, v in (item.split("->", 1) for item in split_top(jet[2:-2]))}


def p1_nf1_coefficients():
    expr = parse(association(text(OUT / "known" / "P1_nf1_p6.wl.xz"))["Expression"])
    bta = sp.Symbol("bta")
    poly = sp.Poly(sp.expand(expr.subs(sp.log(bta), W.L)), bta)
    return {m[0]: c for m, c in zip(poly.monoms(), poly.coeffs())}


def nf2_coefficients(label):
    body = text(OUT / "known" / f"{label}_p6.wl.xz").strip()
    args = split_top(body[len("SeriesData["):-1])
    assert int(args[5]) == 1
    ell, ct = sp.symbols("ell ct")
    rules = {ct: W.costh, ell: sp.log(W.m2) - sp.log(W.mu2)}
    return {int(args[3]) + j: parse(c).subs(rules) for j, c in enumerate(split_top(args[2].strip()[1:-1]))}


def power(path):
    tag = path.stem.rsplit("_beta_", 1)[1]
    return -int(tag[1:]) if tag.startswith("m") else int(tag)


def compare_construction():
    sources = {(1, 0): lambda: recovery_coefficients("P1_nf0"),
               (2, 0): lambda: recovery_coefficients("P2_nf0"),
               (2, 1): lambda: recovery_coefficients("P2_nf1"),
               (1, 1): p1_nf1_coefficients,
               (1, 2): lambda: nf2_coefficients("P1_nf2"),
               (2, 2): lambda: nf2_coefficients("P2_nf2")}
    record, failures = {}, []
    for (i, k), load in sources.items():
        start = time.time()
        reference = load()
        files = {power(p): p for p in CONSTRUCTION.glob(f"M{i}_nf{k}_beta_*.wl")}
        checked = 0
        for n in sorted(set(files) | set(reference)):
            ours = W.reduce(W.read(files[n])) if n in files else 0
            theirs = W.reduce(reference[n]) if reference.get(n, 0) != 0 else 0
            same = W.is_zero(sp.expand(ours - theirs))
            if not same:
                failures.append(f"M{i}_nf{k}_beta_{n}")
            checked += same and n in files
        record[f"M{i}_nf{k}"] = {"files": len(files), "files_checked": checked}
        print(f"   M{i} n_f^{k}: {checked} of {len(files)} construction files identical to the run output"
              f" ({time.time() - start:.0f} s)", flush=True)
    return record, failures


def compare_validation():
    mp.mp.dps = 60
    run = list(csv.DictReader(io.StringIO(lzma.open(OUT / "validation_all.csv.xz", "rt").read())))
    ours = list(csv.DictReader(open(VALIDATION)))

    def run_key(r):
        m2, mu2, nc = (int(v) for v in r["Parameters"].strip("{}").split(","))
        name = r["Quantity"].replace("P1", "M1").replace("P2", "M2").replace("_FULL_nf5", "_nf5")
        return name, int(mp.sqrt(m2)), int(mp.sqrt(mu2)), nc, r["Beta"], r["CosTheta"]

    def our_key(r):
        return (r["quantity"], int(r["mA_GeV"]), int(r["muR_GeV"]), int(r["Nc"]), r["beta"], r["costheta"])

    run = {run_key(r): r for r in run}
    ours = {our_key(r): r for r in ours}
    columns = [("re_exact", "ReUnexpanded"), ("im_exact", "ImUnexpanded"), ("re_series4", "ReSeries4"),
               ("im_series4", "ImSeries4"), ("re_series6", "ReSeries6"), ("im_series6", "ImSeries6")]
    worst = mp.mpf(0)
    for key in set(run) & set(ours):
        for a, b in columns:
            x, y = mp.mpf(ours[key][a]), mp.mpf(run[key][b])
            if x != 0:
                worst = max(worst, abs(x - y) / abs(x))
    return {"records": len(ours), "matched": len(set(run) & set(ours)),
            "only_in_table": len(set(ours) - set(run)), "only_in_run": len(set(run) - set(ours)),
            "max_rel_difference": mp.nstr(worst, 3)}


def main():
    print("1. integrity of data/runs")
    count, bad = check_integrity()
    print(f"   {count} files, {len(bad)} with a wrong checksum {bad if bad else ''}")
    print("2. data/construction against the run outputs")
    construction, failures = compare_construction()
    print("3. data/validation against the validation run")
    validation = compare_validation()
    print(f"   {validation['matched']} of {validation['records']} records matched; largest relative "
          f"difference {validation['max_rel_difference']} (the table keeps 40 digits)")
    ok = (not bad and not failures and validation["matched"] == validation["records"] == 1080
          and validation["only_in_run"] == 0 and mp.mpf(validation["max_rel_difference"]) < mp.mpf("1e-38"))
    RESULTS.mkdir(exist_ok=True)
    json.dump({"integrity": {"files": count, "bad": bad}, "construction": construction,
               "construction_failures": failures, "validation": validation, "passed": ok},
              open(RESULTS / "provenance.json", "w"), indent=1)
    print("All checks passed." if ok else f"FAILED: {failures or bad or validation}")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_rate_logs.py <==
#!/usr/bin/env python3
"""Logarithms of p_T in the finite virtual corrections V1, V2 at fixed angle.

With M_1^(0) -> 2 i m_A^2 and the leading-power forms of the one- and two-loop remainders,
the ln p_T terms of the amplitude are absorptive relative to the tree amplitude.  One expects
V1 -> (pi/2) A1 + Im A0 without logarithms, and V2 = a + b L + c L^2 with
L = ln(2 p_T/m_A) and c = -(7/4) pi^2 N_c^2 (from -14 pi^2 N_c^2 in 2 Re M0* M2 and
+(49/4) pi^2 N_c^2 in |M1|^2).  The script fits V2 at three very small velocities and writes results/rate_logs.json.

It repeats the fit at c = 0, 1/3, 2/3 (mu_R = m_A) and at c = 1/3 with mu_R = 2 m_A.  At leading
power v0 and v1 do not depend on the angle, and v1 = (7 pi N_c/2) Re A10 + 7 pi^2 N_c beta0 does not
depend on mu_R (Re A10 is scale independent); the scale dependence of V2 sits in v0.  With v1, v2 < 0,
V2 has its maximum at l* = -v1/(2 v2).
"""

import json
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa import benchmark
from ggaa.crosssection import VirtualCorrections
from ggaa.paths import INPUTS, RESULTS


def main():
    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("run inputs/fetch_inputs.sh first")
    mp.mp.dps = 110
    V = VirtualCorrections()
    c = mp.mpf(benchmark.COS_THETA.numerator) / benchmark.COS_THETA.denominator
    Nc = benchmark.N_C
    rows = []
    for e in (6, 7, 8):
        b = mp.mpf(10) ** -e
        v1, v2, _ = V.at(b, c, Nc=Nc, nf=benchmark.N_F)
        L = mp.log(2 * b * mp.sqrt(1 - c**2) / mp.sqrt(1 - b**2))
        rows.append((e, L, v1, v2))
        print(f"beta = 1e-{e}: L = {mp.nstr(L, 8)}, V1 = {mp.nstr(v1, 12)}, V2 = {mp.nstr(v2, 12)}")
    A = mp.matrix([[1, r[1], r[1] ** 2] for r in rows])
    a, bcoef, ccoef = mp.lu_solve(A, mp.matrix([r[3] for r in rows]))
    expected = -mp.mpf(7) / 4 * mp.pi**2 * Nc**2
    print(f"fit: c = {mp.nstr(ccoef, 12)}, expected -(7/4) pi^2 N_c^2 = {mp.nstr(expected, 12)}")
    def fit(cc, muR):
        pts = []
        for e in (6, 7, 8):
            bb = mp.mpf(10) ** -e
            _, w2, _ = V.at(bb, cc, muR=muR, Nc=Nc, nf=benchmark.N_F)
            pts.append((mp.log(2 * bb * mp.sqrt(1 - cc**2) / mp.sqrt(1 - bb**2)), w2))
        return mp.lu_solve(mp.matrix([[1, q[0], q[0] ** 2] for q in pts]), mp.matrix([q[1] for q in pts]))

    angles = [mp.mpf(0), mp.mpf(1) / 3, mp.mpf(2) / 3]
    by_angle = [fit(cc, benchmark.MU_R) for cc in angles]
    at_2mu = fit(c, 2 * benchmark.MU_R)
    spread = max(max(abs(f[k] - by_angle[0][k]) / abs(by_angle[0][k]) for f in by_angle) for k in (0, 1))
    one = json.load(open(RESULTS / "one_loop.json"))
    re_a10 = mp.mpf([r for r in one["A0_scale"] if int(r["muR"]) == int(benchmark.MU_R)][0]["A0_re"]) \
        if isinstance(one["A0_scale"], list) else None
    beta0 = mp.mpf(11 * Nc - 2 * benchmark.N_F) / 3
    v1_formula = 7 * mp.pi * Nc / 2 * re_a10 + 7 * mp.pi**2 * Nc * beta0
    ell_peak = -bcoef / (2 * ccoef)
    beta_peak = mp.exp(ell_peak) / (2 * mp.sqrt(1 - c**2))
    print(f"v0, v1 at c = 0, 1/3, 2/3: " + "; ".join(f"{mp.nstr(f[0], 10)}, {mp.nstr(f[1], 10)}" for f in by_angle))
    print(f"largest relative spread of v0, v1 over the angles: {mp.nstr(spread, 3)}")
    print(f"c = 1/3, mu_R = 2 m_A: v0 = {mp.nstr(at_2mu[0], 10)}, v1 = {mp.nstr(at_2mu[1], 10)}")
    print(f"v1 formula (7 pi Nc/2) Re A10 + 7 pi^2 Nc beta0 = {mp.nstr(v1_formula, 10)} (fit {mp.nstr(bcoef, 10)})")
    print(f"maximum of V2 at l* = {mp.nstr(ell_peak, 6)}, beta* = {mp.nstr(beta_peak, 4)} for c = 1/3")
    RESULTS.mkdir(exist_ok=True)
    json.dump({"cos": float(c), "Nc": Nc, "betas": [f"1e-{r[0]}" for r in rows],
               "V1": [float(r[2]) for r in rows], "fit_a": float(a), "fit_b": float(bcoef), "fit_c": float(ccoef),
               "expected_c": float(expected), "relative_difference": float(abs(ccoef / expected - 1)),
               "angle_fits": [{"cos": float(cc), "v0": float(f[0]), "v1": float(f[1]), "v2": float(f[2])} for cc, f in zip(angles, by_angle)],
               "angle_spread_v0_v1": float(spread),
               "scale_fit_2muR": {"cos": float(c), "v0": float(at_2mu[0]), "v1": float(at_2mu[1]), "v2": float(at_2mu[2])},
               "v1_scale_rel_diff": float(abs(at_2mu[1] / bcoef - 1)),
               "v1_formula": float(v1_formula), "v1_formula_rel_diff": float(abs(v1_formula / bcoef - 1)),
               "ell_peak": float(ell_peak), "beta_peak": float(beta_peak)},
              open(RESULTS / "rate_logs.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/check_renorm_2019.py <==
#!/usr/bin/env python3
"""Why the earlier 2019 two-loop run is not an alternative to the published remainder (App. B).

Reads the 2019 files in data/provenance_2019 and checks:
1. the published renormalisation (Renorm1_N.m) uses Z_GG = Z_as exactly;
2. the earlier run's constant Z2 (archive two_loop/Renorm1.m) exceeds Z_GG^2 by exactly
   2 beta1 a_s^2/eps, both if its coupling variable is read as the bare coupling and if it is
   re-expanded in the renormalised one; the excess contains C_A^2, which no O_J term can supply;
3. the earlier run has no O_G-O_J counterterm; the published one has 64 Z_GG^2 and (8/6) Z_GG Z_GJ;
4. both runs use the same infrared subtraction (Catani2L1.m, Catani2L1_N.m): apart from the input
   file name, the test point, the form of zeta_3 and the output lines, the scripts coincide;
5. the June 2019 record (1byeps_Coef_Num): in both projections and at every kinematic point the
   C_F n_f single pole vanishes only for FLAG = 1/96, and 64 x 2 x (1/96) = 8/6, where 2 is the
   counterterm coefficient of Renorm2L_P1_old.m.
Writes results/renorm_2019.json; exits with an error if any check fails.
"""

import json
import pathlib
import re
import sys

import sympy as sp

ROOT = pathlib.Path(__file__).resolve().parents[1]
PROV = ROOT / "data" / "provenance_2019"
TWO = PROV / "archive" / "two_loop"
RESULTS = ROOT / "results"

a, e, CA, CF, nf, ab = sp.symbols("a_s epsilon C_A C_F n_f a_b")
b0 = (11 * CA - 2 * nf) / 3
b1 = sp.Rational(34, 3) * CA**2 - 2 * nf * CF - sp.Rational(10, 3) * CA * nf


def mathematica(expr, **names):
    """Minimal Mathematica-to-sympy conversion for the polynomial expressions of these scripts."""
    s = re.sub(r"\(\*.*?\*\)", "", expr, flags=re.S)
    s = re.sub(r"(\d)\*\^(-?\d+)", r"\1e\2", s)                  # 1.2*^-75 -> 1.2e-75
    s = re.sub(r"\bas\b", "a_s", s.strip())                     # "as" is a Python keyword
    s = re.sub(r"(?<=[\w)])\s+(?=[A-Za-z(\d])", "*", s)          # implicit products "484 Ca^2", "Ca nf"
    s = s.replace("^", "**")
    table = {"Ca": CA, "Cf": CF, "nf": nf, "eps": e, "I": sp.I}
    table.update(names)
    return sp.sympify(s, locals=table)


def assignment(text, name):
    m = re.search(rf"^{name}\s*=\s*(.*?);", text, flags=re.S | re.M)
    if not m:
        raise SystemExit(f"{name} not found")
    return m.group(1)


def main():
    problems, out = [], {}
    new = (TWO / "Renorm1_N.m").read_text()
    old = (TWO / "Renorm1.m").read_text()

    # 1. published Z_GG = Z_as
    ZGG = mathematica(assignment(new, "ZGG"), a_s=a)
    Zas = mathematica(assignment(new, "Zas"), a_s=a, beta0=b0, beta1=b1)
    out["published_ZGG_equals_Zas"] = sp.simplify(sp.expand(ZGG - Zas)) == 0

    # 2. earlier Z2 against Z_GG^2, two readings of its coupling variable ascr
    x = sp.Symbol("x")
    Z2 = mathematica(assignment(old, "Z2"), ascr=x)
    Zas_x = 1 + a * 2 * b0 / e + a**2 * (4 * b0**2 / e**2 + b1 / e)
    d1 = sp.expand(sp.series(sp.expand(Z2.subs(x, a * Zas_x) - ZGG**2), a, 0, 3).removeO())
    a_of_ab = ab - 2 * b0 * ab**2 / e + (4 * b0**2 / e**2 - b1 / e) * ab**3
    zgg2_bare = sp.series(sp.expand((ZGG**2).subs(a, a_of_ab)), ab, 0, 3).removeO()
    d2 = sp.expand(sp.series(sp.expand(Z2.subs(x, ab) - zgg2_bare), ab, 0, 3).removeO())
    out["earlier_Z2_excess_is_2beta1_over_eps"] = (sp.simplify(d1 - 2 * b1 * a**2 / e) == 0
                                                    and sp.simplify(d2 - 2 * b1 * ab**2 / e) == 0)
    out["earlier_Z2_excess"] = str(sp.factor(d1))

    # 3. counterterms
    out["earlier_has_OG_OJ_counterterm"] = "ZGJ" in old
    m = re.search(r"\(\((\d+)\*\(ZGG\^2\)\*gg2AA\)\+\(\((\d+)/(\d+)\)\*ZGG\*ZGJ\*gg2AAj\)\)", new.replace(" ", ""))
    out["published_factors"] = [int(m.group(1)), f"{m.group(2)}/{m.group(3)}"] if m else None
    oldpub = (PROV / "Renorm2L_P1_old.m").read_text().replace(" ", "")
    m_old = re.search(r"\((\d+)\*ZGG\*ZGJ\*gg2AAj\)", oldpub)
    old_coef = int(m_old.group(1)) if m_old else None
    out["counterterm_coefficient_Renorm2L_P1_old"] = old_coef

    # 4. same infrared subtraction
    skip = re.compile(r"^(zeta\[3\]|zeta2\s*=|gg2AAR\s*=\s*Get|[xzYZ]\s*=|diff)")
    def body(path):
        lines = [re.sub(r"\s+", " ", l).strip() for l in path.read_text().splitlines()]
        return [l for l in lines if l and not skip.match(l)]
    out["same_infrared_subtraction"] = body(TWO / "Catani2L1.m") == body(TWO / "Catani2L1_N.m")

    # 5. the June 2019 record
    rec = (TWO / "1byeps_Coef_Num").read_text()
    FLAG, N, Nf, M2 = sp.symbols("FLAG N Nf M2")
    points = []
    for block in re.split(r"\*{20,}", rec):
        pt = re.search(r"x=([\d/]+);\s*z=([\d/]+);", block)
        if not pt:
            continue
        entry = {"x": pt.group(1), "z": pt.group(2)}
        for proj in ("A", "B"):
            m = re.search(rf"Proj {proj} -> 1/eps Coefficient = (.*?)\n\s*\n", block + "\n\n", flags=re.S)
            E = mathematica(m.group(1), FLAG=FLAG, N=N, Nf=Nf, M2=M2).subs({N: 3, M2: 1})
            nf_part = sp.expand(sp.diff(E, Nf))
            root = sp.solve(sp.Eq(nf_part, 0), FLAG)[0]
            size = abs(complex(nf_part.subs(FLAG, 0)))
            rest = abs(complex(E.subs(Nf, 0)))
            entry[f"proj{proj}_flag_root"] = [float(sp.re(root)), float(sp.im(root))]
            entry[f"proj{proj}_rel_dev_from_1_96"] = abs(complex(root) * 96 - 1)
            entry[f"proj{proj}_other_poles_relative"] = rest / size
        points.append(entry)
    out["pole_record_points"] = points
    out["pole_record_n_points"] = len(points)
    devs = [p[f"proj{q}_rel_dev_from_1_96"] for p in points for q in "AB"]
    out["pole_record_max_rel_dev"] = max(devs)
    out["published_coefficient_consistent"] = (out["published_factors"] == [64, "8/6"] and old_coef == 2
                                               and sp.Rational(64) * old_coef / 96 == sp.Rational(8, 6))

    if not out["published_ZGG_equals_Zas"]: problems.append("published Z_GG != Z_as")
    if not out["earlier_Z2_excess_is_2beta1_over_eps"]: problems.append("Z2 excess is not 2 beta1/eps")
    if out["earlier_has_OG_OJ_counterterm"]: problems.append("earlier run has an O_G-O_J counterterm")
    if not out["same_infrared_subtraction"]: problems.append("infrared subtractions differ")
    if len(points) != 7 or max(devs) > 1e-8: problems.append("FLAG root is not 1/96 at all points")
    if not out["published_coefficient_consistent"]: problems.append("64 x 2/96 != published coefficient")

    print(f"published Z_GG = Z_as: {out['published_ZGG_equals_Zas']}")
    print(f"earlier Z2 - Z_GG^2 = {out['earlier_Z2_excess']} (= 2 beta1 a_s^2/eps, both readings: "
          f"{out['earlier_Z2_excess_is_2beta1_over_eps']})")
    print(f"earlier run has an O_G-O_J counterterm: {out['earlier_has_OG_OJ_counterterm']}; "
          f"published factors {out['published_factors']}")
    print(f"same infrared subtraction: {out['same_infrared_subtraction']}")
    print(f"June 2019 record: {len(points)} points x 2 projections, FLAG root = 1/96 to "
          f"{out['pole_record_max_rel_dev']:.1e}; 64 x {old_coef}/96 = 8/6: {out['published_coefficient_consistent']}")
    RESULTS.mkdir(exist_ok=True)
    json.dump(out, open(RESULTS / "renorm_2019.json", "w"), indent=1)
    if problems:
        sys.exit("PROBLEMS: " + "; ".join(problems))


if __name__ == "__main__":
    main()


==> anc/scripts/check_top_mass.py <==
#!/usr/bin/env python3
"""Top-mass dependence of the Type II tree amplitude near threshold.

In the full theory the Type II tree amplitude consists of two top-quark triangles, each
coupling one A to an on-shell and a virtual gluon, connected by t- or u-channel gluon
exchange.  For AA its top-mass dependence is 2 [I_2(tau_A, lambda)]^2 per channel, with
tau_A = 4 m_t^2/m_A^2 and lambda = 4 m_t^2/t (or u), in terms of the A -> Z gamma loop
function I_2 (Baglio et al., arXiv:2303.05409, Eq. (30)); I_2 -> 1/2 for m_t -> infinity.
The script evaluates [I_2/I_2^HTL]^2 at threshold (t = u = -m_A^2).

For the DPS logarithm the effective vertices enter through the amplitude g g -> A with both
gluons on shell (the 2 -> 1 amplitudes of the Gaunt-Stirling factorisation, evaluated at zero
transverse momentum).  That is the limit lambda -> infinity of I_2, I_2 -> (tau/2) f(tau), so
the coefficient of the logarithm is multiplied by [tau f(tau)]^2 relative to the heavy-top limit.
Writes results/top_mass.json.
"""

import json
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa import benchmark
from ggaa.paths import RESULTS

MASSES = (125, 150, 170)


def f(tau):
    tau = mp.mpf(tau)
    if tau >= 1:
        return mp.asin(1 / mp.sqrt(tau)) ** 2
    r = mp.sqrt(1 - tau)
    return -(mp.log((1 + r) / (1 - r)) - mp.mpc(0, 1) * mp.pi) ** 2 / 4


def I2(tau, lam):
    return -tau * lam / (2 * (tau - lam)) * (f(tau) - f(lam))


def main():
    mp.mp.dps = 30
    mt = mp.mpf(benchmark.M_TOP)
    out = {"m_t": float(mt), "threshold_ratio": {}}
    for mA in MASSES:
        tau = 4 * mt**2 / mA**2
        ratio = (I2(tau, 4 * mt**2 / (-mA**2)) / mp.mpf(0.5)) ** 2
        assert abs(ratio.imag) < 1e-20
        out["threshold_ratio"][str(mA)] = float(ratio.real)
        dps = (tau * f(tau)) ** 2
        assert abs(mp.im(dps)) < 1e-20
        out.setdefault("dps_vertex_ratio", {})[str(mA)] = float(mp.re(dps))
        print(f"m_A = {mA} GeV: full/HTL at threshold = {mp.nstr(ratio.real, 6)}, DPS vertices [tau f(tau)]^2 = {mp.nstr(mp.re(dps), 6)}")
    json.dump(out, open(RESULTS / "top_mass.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/scripts/compare_validation.py <==
#!/usr/bin/env python3
"""Compare the final series with the 1080 validation records.

Two things are checked:
  * the Python evaluation of data/series reproduces the series values stored in the
    validation table (which were computed in Mathematica from the unreduced series);
  * the truncation errors with respect to the unexpanded remainders, which give
    Table 3 and the error slopes of Fig. 2.
Writes results/accuracy.csv and manuscript/tables/accuracy.tex (Table 3).
"""

import csv
import math
import json
import pathlib
import sys
from collections import defaultdict
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp
import numpy as np

from ggaa.paths import RESULTS, TABLES
from ggaa.series import ThresholdSeries
from ggaa.validation import records, relative_error

mp.mp.dps = 50


def evaluate(series, rec, order):
    name, beta, c = rec["quantity"], rec["beta"], rec["costheta"]
    i, nf = int(name[1]), name.split("_nf")[1]
    kwargs = dict(beta=mp.mpf(beta.numerator) / beta.denominator,
                  costh=mp.mpf(c.numerator) / c.denominator,
                  mA=rec["mA"], muR=rec["muR"], Nc=rec["Nc"], order=order)
    if nf == "5":
        return series(i, nf=5, **kwargs)
    return series.component(i, int(nf), **kwargs)


REPRODUCTION_TOLERANCE = 1e-30   # the stored series values keep 40 digits


def main():
    series = ThresholdSeries()
    worst_reproduction = 0
    errors = defaultdict(lambda: defaultdict(float))       # (quantity, order) -> beta -> max error
    for count, rec in enumerate(records(), 1):
        for order in (4, 6):
            value = evaluate(series, rec, order)
            saved = rec[f"series{order}"]
            worst_reproduction = max(worst_reproduction, relative_error(value, saved))
            key = (rec["quantity"], order)
            errors[key][rec["beta"]] = max(errors[key][rec["beta"]], float(relative_error(value, rec["exact"])))
    print(f"{count} records.  Largest relative difference between this evaluation and the "
          f"stored series values: {mp.nstr(worst_reproduction, 3)}")

    betas = sorted(errors["M1_nf5", 6])
    print("\nMaximum relative error of the complete n_f = 5 coefficients (over angles and parameters)")
    print(f"{'beta':>7} {'M1 beta^4':>11} {'M1 beta^6':>11} {'M2 beta^4':>11} {'M2 beta^6':>11}")
    for b in betas:
        print(f"{float(b):7.3f}" + "".join(f" {errors[q, o][b]:11.2e}"
                                           for q in ("M1_nf5", "M2_nf5") for o in (4, 6)))
    print("\nFitted error slopes d ln(max error)/d ln(beta)")
    for q in ("M1_nf5", "M2_nf5"):
        for o in (4, 6):
            x = np.log([float(b) for b in betas]); y = np.log([errors[q, o][b] for b in betas])
            print(f"  {q} through beta^{o}: {np.polyfit(x, y, 1)[0]:.3f}")

    RESULTS.mkdir(exist_ok=True)
    slopes = {}
    for q in ("M1_nf5", "M2_nf5"):
        for o in (4, 6):
            x = np.log([float(b) for b in betas]); y = np.log([errors[q, o][b] for b in betas])
            slopes[f"{q}_order{o}"] = float(np.polyfit(x, y, 1)[0])
    json.dump({"records": count, "reproduction": float(worst_reproduction), "slopes": slopes,
               "max_error": {f"{q}_order{o}": {str(b): errors[q, o][b] for b in betas}
                             for (q, o) in errors}},
              open(RESULTS / "accuracy.json", "w"), indent=1)
    with open(RESULTS / "accuracy.csv", "w") as out:
        out.write("beta,M1_order4,M1_order6,M2_order4,M2_order6\n")
        for b in betas:
            out.write(f"{b}," + ",".join(f"{errors[q, o][b]:.6e}" for q in ("M1_nf5", "M2_nf5") for o in (4, 6)) + "\n")
    write_table(errors)
    print("\nwrote results/accuracy.csv and manuscript/tables/accuracy.tex")
    if worst_reproduction > REPRODUCTION_TOLERANCE:
        sys.exit(f"FAILED: the series evaluation differs from the stored values by "
                 f"{mp.nstr(worst_reproduction, 3)} (tolerance {REPRODUCTION_TOLERANCE:g})")
    print(f"Reproduction check passed (tolerance {REPRODUCTION_TOLERANCE:g}).")


SHOWN = [Fraction(1, 100), Fraction(1, 20), Fraction(1, 10), Fraction(1, 5), Fraction(3, 10)]


def write_table(errors):
    """Single-column table (Table 3); the numbers come from the comparison above or results/accuracy.csv."""
    with open(TABLES / "accuracy.tex", "w") as out:
        out.write(TABLE_HEAD)
        for b in SHOWN:
            cells = [_latex(errors[q, o][b]) for q in ("M1_nf5", "M2_nf5") for o in (4, 6)]
            out.write(f"{float(b):.2f} & " + " & ".join(cells) + " \\\\\n")

        out.write("\\bottomrule\n\\end{tabular}\n\\end{ruledtabular}\n\\end{table}\n")


def table_only():
    """Rewrite accuracy.tex from results/accuracy.csv without repeating the comparison."""
    errors = defaultdict(dict)
    for row in csv.DictReader(open(RESULTS / "accuracy.csv")):
        b = Fraction(row["beta"])
        for q, col in (("M1_nf5", "M1"), ("M2_nf5", "M2")):
            for o in (4, 6):
                errors[q, o][b] = float(row[f"{col}_order{o}"])
    write_table(errors)
    print("wrote manuscript/tables/accuracy.tex from results/accuracy.csv")


TABLE_HEAD = r"""\begin{table}[!htb]
\centering
\caption{Maximum relative errors of the complete Type II coefficients on the validation grid. At each value of $\beta_A$, the maximum is taken over the \AnglePointCount{} angles and \ParameterSetCount{} parameter sets of Table~\ref{tab:validation-grid}.}
\label{tab:AA-threshold-accuracy}
\small
\setlength{\tabcolsep}{3pt}
\begin{ruledtabular}
\begin{tabular}{ccccc}
 & \multicolumn{2}{c}{$\mathcal{M}_1$ through} & \multicolumn{2}{c}{$\mathcal{M}_2$ through} \\
$\beta_A$ & $\beta_A^4$ & $\beta_A^6$ & $\beta_A^4$ & $\beta_A^6$ \\
\hline
"""


def _latex(x):
    exponent = math.floor(math.log10(x))
    mantissa = x / 10**exponent
    return f"${mantissa:.2f}\\times 10^{{{exponent}}}$"


if __name__ == "__main__":
    table_only() if "--table-only" in sys.argv else main()


==> anc/scripts/derive_one_loop_real.py <==
#!/usr/bin/env python3
"""Real part of the one-loop remainder M_1 in closed form, Eq. (4.12) of the paper.

The published file Finite_1Loop_P1 of arXiv:1909.08993 (run inputs/fetch_inputs.sh first)
depends on x, z, Y = 1 + y and Z = 1 + z, with y = (1 + x^2)/x - z.  On the threshold map
of ggaa.oneloop,

    z - x = 2b(1+c)/(1-b^2),   y - x = 2b(1-c)/(1-b^2),   1 - xz = 2b(1-c)/(1+b)^2,
    1 - xy = 2b(1+c)/(1+b)^2,

so for 0 < b < 1 and -1 < c < 1 every logarithm in the file has a positive argument and
every dilogarithm, Li2(x/z), Li2(xz), Li2(1/Y), Li2(1/Z), Li2(x/y), Li2(xy), an argument
between 0 and 1.  All these functions are real, and the real part of the remainder follows
from the explicit factors of I.  (The scale term added in ggaa.oneloop is proportional to
M_1^(0) = i s/2 and does not contribute.)

The expression is evaluated as a polynomial in the logarithms of the irreducible factors,
the dilogarithms, pi and I (with I^2 = -1), with coefficients in the field
Q(x, z, M2, muR2, N, Nf).  Arithmetic in this field is exact, so the difference between the
real part and Eq. (4.12) vanishes if and only if it is identically zero.
"""

import ast
import pathlib
import re
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

from sympy import QQ
from sympy.polys.fields import field

from ggaa.paths import INPUTS

K, x, z, M2, muR2, N, Nf = field("x,z,M2,muR2,N,Nf", QQ)
RATIONAL = {"x": x, "z": z, "Y": (1 + x + x**2 - x * z) / x, "Z": 1 + z,
            "M2": M2, "muR2": muR2, "N": N, "Nf": Nf}

# Functions of the file in terms of logarithms of irreducible factors; all arguments are
# positive in the physical region.
FUNCTIONS = [
    ("PolyLog[2, x/z]", "Li2_x_over_z"), ("PolyLog[2, x*z]", "Li2_xz"),
    ("PolyLog[2, Y^(-1)]", "Li2_1_over_Y"), ("PolyLog[2, Z^(-1)]", "Li2_1_over_Z"),
    ("PolyLog[2, x/((1 + x^2)/x - z)]", "Li2_x_over_y"), ("PolyLog[2, x*((1 + x^2)/x - z)]", "Li2_xy"),
    ("Log[-x + (1 + x^2)/x - z]", "(ln_1_minus_xz - ln_x)"),       # y - x = (1 - xz)/x
    ("Log[(1 + x^2)/x - z]", "(ln_1_plus_x2_minus_xz - ln_x)"),    # y = (1 + x^2 - xz)/x
    ("Log[Y]", "(ln_1_plus_x_plus_x2_minus_xz - ln_x)"),           # Y = (1 + x + x^2 - xz)/x
    ("Log[-x + z]", "ln_z_minus_x"), ("Log[1 + x]", "ln_1_plus_x"), ("Log[x]", "ln_x"),
    ("Log[z]", "ln_z"), ("Log[Z]", "ln_1_plus_z"), ("Log[M2]", "ln_M2"), ("Log[muR2]", "ln_muR2"),
]
SYMBOLS = {name for _, text in FUNCTIONS for name in re.findall(r"[A-Za-z_][\w]*", text)} | {"PI", "I"}


def multiply(a, b):
    """Product of two monomials (sorted tuples of (symbol, power)) and its sign from I^2 = -1."""
    powers = dict(a)
    for name, p in b:
        powers[name] = powers.get(name, 0) + p
    sign = 1
    if powers.get("I", 0) >= 2:
        q, powers["I"] = divmod(powers["I"], 2)
        sign = -1 if q % 2 else 1
    return tuple(sorted((k, p) for k, p in powers.items() if p)), sign


class Poly(dict):
    """Polynomial in the transcendental symbols, {monomial: coefficient in K}."""

    def __add__(self, other):
        out = Poly(self)
        for k, c in other.items():
            out[k] = out.get(k, K.zero) + c
        return out

    def __neg__(self):
        return Poly({k: -c for k, c in self.items()})

    def __sub__(self, other):
        return self + (-other)

    def __mul__(self, other):
        out = Poly()
        for k1, c1 in self.items():
            for k2, c2 in other.items():
                k, sign = multiply(k1, k2)
                out[k] = out.get(k, K.zero) + sign * c1 * c2
        return out

    def scalar(self):
        assert set(self) <= {()}, "transcendental function in a denominator"
        return self.get((), K.zero)


def constant(c):
    return Poly({(): K(c) if isinstance(c, int) else c})


def evaluate(node):
    if isinstance(node, ast.Expression):
        return evaluate(node.body)
    if isinstance(node, ast.Constant):
        assert isinstance(node.value, int), "non-integer constant"
        return constant(node.value)
    if isinstance(node, ast.Name):
        return Poly({((node.id, 1),): K.one}) if node.id in SYMBOLS else constant(RATIONAL[node.id])
    if isinstance(node, ast.UnaryOp) and isinstance(node.op, (ast.USub, ast.UAdd)):
        value = evaluate(node.operand)
        return -value if isinstance(node.op, ast.USub) else value
    if isinstance(node, ast.BinOp):
        left, right = evaluate(node.left), evaluate(node.right)
        if isinstance(node.op, ast.Add):
            return left + right
        if isinstance(node.op, ast.Sub):
            return left - right
        if isinstance(node.op, ast.Mult):
            return left * right
        if isinstance(node.op, ast.Div):
            d = right.scalar()
            return Poly({k: c / d for k, c in left.items()})
        if isinstance(node.op, ast.Pow):
            e = right.scalar()
            n = int(e.numer.LC) if e.denom == 1 and e.numer.is_ground else None
            assert n is not None and K(n) == e, "non-integer power"
            if set(left) <= {()}:
                return constant(left.scalar() ** n)
            assert n > 0, "negative power of a transcendental function"
            out = constant(1)
            for _ in range(n):
                out = out * left
            return out
    raise ValueError(f"unexpected expression: {ast.dump(node)[:200]}")


def published(path=INPUTS / "Finite_1Loop_P1"):
    """The published remainder as a Poly."""
    text = path.read_text().split("=", 1)[1].strip().rstrip(";")
    for old, new in FUNCTIONS:
        text = text.replace(old, new)
    assert "Log[" not in text, "unmapped function in the published file"
    text = text.replace("[", "(").replace("]", ")").replace("^", "**")
    text = re.sub(r"\bPi\b", "PI", text)
    sys.setrecursionlimit(max(sys.getrecursionlimit(), 100000))
    value = evaluate(ast.parse("(" + text + ")", mode="eval"))
    return Poly({k: c for k, c in value.items() if c != 0})


def real_part(value):
    return Poly({k: c for k, c in value.items() if dict(k).get("I", 0) == 0})


def closed_form():
    """Eq. (4.12) in the file variables: 1 - b^2 = 4x/(1+x)^2 and
    b^2(1-c^2)/(1-b^2 c^2) = (z-x)(y-x)/(Y Z)."""
    f_a = (1 + x) ** 2 / x - 2 * x / (1 + x) ** 2                      # F_A((1+b)/2)
    log_ratio = Poly({(("ln_z_minus_x", 1),): K.one, (("ln_1_minus_xz", 1),): K.one,
                      (("ln_1_plus_x_plus_x2_minus_xz", 1),): -K.one, (("ln_1_plus_z", 1),): -K.one})
    beta0_term = M2 * (11 * N - 2 * Nf) / 3 * (1 + x) ** 2 / (2 * x)    # m^2 * 2 beta0/(1-b^2)
    return Poly({(("PI", 1),): K.one}) * (constant(M2 * N * f_a) * log_ratio - constant(beta0_term))


def difference():
    """Nonzero terms of Re M_1^(1) - Eq. (4.12); empty if the identity holds."""
    diff = real_part(published()) - closed_form()
    return {k: c for k, c in diff.items() if c != 0}


def main():
    value = published()
    real = real_part(value)
    print(f"Published one-loop remainder M_1: {len(value)} terms in the logarithms, dilogarithms, pi and I.")
    print("Real part (all functions real in the physical region):")
    for k in sorted(real, key=str):
        name = " * ".join(f"{s}^{p}" if p > 1 else s for s, p in k) or "1"
        print(f"   {name}:  {real[k]}")
    diff = difference()
    print("\nRe M_1^(1) - Eq. (4.12):", "identically zero" if not diff else f"nonzero terms {sorted(diff, key=str)}")
    if diff:
        sys.exit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate.py <==
#!/usr/bin/env python3
"""Evaluate M_1 and M_2 from the threshold series at one phase-space point.

Example:
    python3 scripts/evaluate.py --beta 1/10 --costheta 1/3

Output is the two-loop Type-II finite remainder with couplings and Wilson
coefficients stripped, in the conventions of arXiv:1909.08993.
"""

import argparse
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp

from ggaa.series import ThresholdSeries


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--beta", required=True, help="beta_A, e.g. 0.1 or 1/10")
    parser.add_argument("--costheta", required=True, help="cos(theta) in the partonic frame")
    parser.add_argument("--mA", default="125", help="pseudoscalar mass in GeV (default 125)")
    parser.add_argument("--muR", default="125", help="renormalization scale in GeV (default 125)")
    parser.add_argument("--Nc", default="3")
    parser.add_argument("--nf", default="5")
    parser.add_argument("--order", type=int, default=6, choices=(4, 6))
    parser.add_argument("--digits", type=int, default=30, help="working precision")
    args = parser.parse_args()

    mp.mp.dps = args.digits
    series = ThresholdSeries()
    for i in (1, 2):
        value = series(i, args.beta, args.costheta, mA=args.mA, muR=args.muR,
                       Nc=args.Nc, nf=args.nf, order=args.order)
        sign = "+" if value.imag >= 0 else "-"
        print(f"M{i} = {mp.nstr(value.real, args.digits - 5)} {sign} {mp.nstr(abs(value.imag), args.digits - 5)} i")


if __name__ == "__main__":
    main()


==> anc/scripts/format_jhep_tables.py <==
#!/usr/bin/env python3
"""Format complete tables and legacy table fragments for the JHEP manuscript.

Both balanced and partly removed REVTeX wrappers are handled. Numerical
entries are retained. Run by the manuscript Makefile before compilation.
"""

from pathlib import Path
import re

ROOT = Path(__file__).resolve().parents[1]
MANUSCRIPT = ROOT / "manuscript"
if not MANUSCRIPT.is_dir() and (ROOT.parent / "main.tex").is_file():
    MANUSCRIPT = ROOT.parent

BEGIN_RULED = r"\begin{ruledtabular}"
END_RULED = r"\end{ruledtabular}"


def group_end(text, start):
    depth = 0
    for i in range(start, len(text)):
        if text[i] == "{" and (i == 0 or text[i - 1] != "\\"):
            depth += 1
        elif text[i] == "}" and (i == 0 or text[i - 1] != "\\"):
            depth -= 1
            if depth == 0:
                return i + 1
    raise ValueError("Unbalanced TeX braces")


def tabular_rules(text):
    """Add booktabs rules inside tabular environments in a table block."""
    pattern = re.compile(r"\\begin\{tabular\}(?:\[[^]]*\])?\s*\{")
    end_pattern = re.compile(r"\\end\{tabular\}")
    cursor = 0
    while True:
        begin = pattern.search(text, cursor)
        if begin is None:
            return text
        columns_end = group_end(text, begin.end() - 1)
        end = end_pattern.search(text, columns_end)
        if end is None:
            raise ValueError("Unclosed tabular environment")
        body = text[columns_end:end.start()]
        body = re.sub(r"\\hline\b", lambda _: r"\midrule", body).strip()
        if not re.match(r"\\toprule\b", body):
            body = "\\toprule\n" + body
        bottom = re.search(r"\\bottomrule(?:\[[^]]*\])?\s*$", body)
        if bottom:
            rows = body[:bottom.start()].rstrip()
            final_rule = body[bottom.start():].strip()
        else:
            rows = re.sub(r"\\midrule(?:\[[^]]*\])?\s*$", "", body).rstrip()
            final_rule = r"\bottomrule"
        lines = rows.splitlines()
        if lines and "&" in lines[-1] and not lines[-1].rstrip().endswith("\\\\"):
            lines[-1] = lines[-1].rstrip() + " \\\\"
        body = "\n" + "\n".join(lines) + "\n" + final_rule + "\n"
        text = text[:columns_end] + body + text[end.start():]
        cursor = columns_end + len(body) + len(end.group(0))


def format_table(match):
    text = match.group(0).replace(BEGIN_RULED, "").replace(END_RULED, "")
    text = tabular_rules(text)
    cap = text.find(r"\caption{")
    tab = text.find(r"\begin{tabular}")
    if cap >= 0 and tab >= 0 and cap < tab:
        end = group_end(text, cap + len(r"\caption"))
        label = re.match(r"\s*\\label\{[^}]+\}", text[end:])
        if label:
            end += label.end()
        caption = text[cap:end].strip()
        text = text[:cap] + text[end:]
        end_table = text.rfind(r"\end{table")
        text = text[:end_table].rstrip() + "\n" + caption + "\n" + text[end_table:]
    return text


def format_text(text):
    # Complete ruledtabular fragments also occur outside table floats.
    text = re.sub(
        r"\\begin\{ruledtabular\}(.*?)\\end\{ruledtabular\}",
        lambda m: tabular_rules(m.group(1)), text, flags=re.S,
    )
    # Partly converted generators may leave only the opening or closing token.
    text = text.replace(BEGIN_RULED, "").replace(END_RULED, "")
    text = re.sub(
        r"\\begin\{table\*?\}.*?\\end\{table\*?\}",
        format_table, text, flags=re.S,
    )
    if BEGIN_RULED in text or END_RULED in text:
        raise ValueError("REVTeX table wrappers remain")
    return text


def main():
    if not MANUSCRIPT.is_dir():
        raise SystemExit("No manuscript directory found")
    changed = 0
    for path in sorted(MANUSCRIPT.rglob("*.tex")):
        before = path.read_text()
        after = format_text(before)
        if after != before:
            path.write_text(after)
            changed += 1
    print(f"JHEP table formatting: {changed} file(s) updated")


if __name__ == "__main__":
    main()


==> anc/scripts/lo_cross_section.py <==
#!/usr/bin/env python3
"""Leading-order partonic cross section of the Type-II amplitude for g g -> A A.

In the effective theory of eq. (1.1) of the paper, whose only coupling of A to gluons is
-(1/8) C_G Phi_A O_G, the two Type-II diagrams are the complete tree-level amplitude.
Prints sigma_hat and d sigma_hat / d cos(theta) and writes results/lo_cross_section.{csv,pdf}.

Example:
    python3 scripts/lo_cross_section.py --mA 125 --alpha-s 0.118 --cot-beta 1
"""

import argparse
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp

from ggaa import benchmark
from ggaa.crosssection import dsigma_dcos, sigma
from ggaa.paths import RESULTS


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--mA", type=float, default=float(benchmark.M_A), help="pseudoscalar mass in GeV")
    parser.add_argument("--alpha-s", type=float, default=benchmark.ALPHA_S)
    parser.add_argument("--cot-beta", type=float, default=float(benchmark.COT_BETA))
    parser.add_argument("--Nc", type=int, default=benchmark.N_C)
    args = parser.parse_args()
    mp.mp.dps = 30
    opts = dict(mA=args.mA, alpha_s=args.alpha_s, cot_beta=args.cot_beta, Nc=args.Nc)

    betas = [mp.mpf(k) / 100 for k in (1, 2, 5, 10, 15, 20, 30, 40, 50, 60, 70, 80, 90, 95)]
    RESULTS.mkdir(exist_ok=True)
    rows = []
    print(f"LO partonic cross section, m_A = {args.mA} GeV, alpha_s = {args.alpha_s}, cot(beta_H) = {args.cot_beta}")
    print(f"{'beta_A':>7} {'sqrt(s) [GeV]':>14} {'sigma_hat [pb]':>16}")
    for b in betas:
        rs = 2 * args.mA / mp.sqrt(1 - b**2)
        value = sigma(b, **opts)
        rows.append((b, rs, value))
        print(f"{float(b):7.2f} {float(rs):14.2f} {mp.nstr(value, 6):>16}")
    with open(RESULTS / "lo_cross_section.csv", "w") as out:
        out.write("beta,sqrt_s_GeV,sigma_hat_pb,mA_GeV,alpha_s,cot_beta,Nc\n")
        for b, rs, v in rows:
            out.write(f"{float(b)},{float(rs):.6f},{mp.nstr(v, 12)},{args.mA},{args.alpha_s},{args.cot_beta},{args.Nc}\n")

    fig, (left, right) = plt.subplots(1, 2, figsize=(7.15, 2.8))
    left.plot([float(r[1]) for r in rows], [float(r[2]) for r in rows], color="#8B2E3C", marker="o")
    left.set_xlabel(r"$\sqrt{\hat s}$ [GeV]")
    left.set_ylabel(r"$\hat\sigma_{\rm LO}$ [pb]")
    left.set_yscale("log")
    cos = [mp.mpf(k) / 20 for k in range(-19, 20)]
    for b, colour in ((mp.mpf("0.1"), "#202020"), (mp.mpf("0.5"), "#8B2E3C"), (mp.mpf("0.9"), "#1F7775")):
        right.plot([float(c) for c in cos], [float(dsigma_dcos(b, c, **opts)) for c in cos],
                   color=colour, label=rf"$\beta_A={float(b)}$")
    right.set_xlabel(r"$\cos\theta$")
    right.set_ylabel(r"$d\hat\sigma_{\rm LO}/d\cos\theta$ [pb]")
    right.set_yscale("log")
    right.legend(frameon=False)
    for ax in (left, right):
        ax.tick_params(direction="in", which="both", top=True, right=True)
    fig.tight_layout()
    fig.savefig(RESULTS / "lo_cross_section.pdf")
    print("\nwrote results/lo_cross_section.csv and results/lo_cross_section.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/make_arxiv.py <==
#!/usr/bin/env python3
"""Build the arXiv submission tarball (run after `make paper`, which writes manuscript/main.bbl).

The tarball carries main.bbl and the JHEP style files.  The code and data of this package go
into anc/ as ancillary files; following arXiv's rules, no TeX files are placed there, so anc/ holds
the maintained code and data, excluding manuscript/, historical manuscript snapshots, build
products, and the downloaded files of arXiv:1909.08993 (inputs/arXiv-1909.08993, fetched by
inputs/fetch_inputs.sh and checked against inputs/SHA256SUMS).
Writes build/ggAA-threshold-arxiv.tar.gz and lists what it contains.
"""

import pathlib
import re
import sys
import tarfile

ROOT = pathlib.Path(__file__).resolve().parents[1]
MAN = ROOT / "manuscript"
OUT = ROOT / "build" / "ggAA-threshold-arxiv.tar.gz"
SKIP_DIRS = {"manuscript", "history", "manuscript_arXiv_v1", "build", "__pycache__", ".git", "arXiv-1909.08993"}


def manuscript_files():
    """main.tex, main.bbl and every file main.tex reads, found by following \\input and \\includegraphics."""
    files, todo = {'JHEP.bst', 'jheppub.sty', 'main.bbl', 'main.tex', 'references.bib'}, ["main.tex"]
    while todo:
        text = re.sub(r"(?<!\\)%.*", "", (MAN / todo.pop()).read_text())
        for name in re.findall(r"\\input\{([^}]*)\}", text):
            name = name if name.endswith(".tex") else name + ".tex"
            if name not in files:
                files.add(name)
                todo.append(name)
        for name in re.findall(r"\\includegraphics(?:\[[^]]*\])?\{([^}]*)\}", text):
            files.add(name if pathlib.Path(name).suffix else name + ".pdf")
    return sorted(files)


# local caches that .gitignore also leaves out
SKIP_FILES = {"results/exact_amplitude_cache.json", "results/li22_store.json"}
# local files at the top level of the working copy (also in .gitignore)
LOCAL_SUFFIXES = {".log", ".xz", ".gz", ".tgz"}
LOCAL_FILES = {"status.sh"}


def ancillary_files():
    """Package files for anc/: no current or historical manuscripts, hidden files or caches.

    Data files are kept whatever their extension (data/born/original/BornSqr.log is FORM output)."""
    out = []
    for path in sorted(ROOT.rglob("*")):
        rel = path.relative_to(ROOT)
        if (path.is_dir() or SKIP_DIRS & set(rel.parts) or any(part.startswith(".") for part in rel.parts)
                or path.suffix in {".pyc", ".tex", ".zip"} or rel.as_posix() in SKIP_FILES):
            continue
        if len(rel.parts) == 1 and (path.suffix in LOCAL_SUFFIXES or rel.name in LOCAL_FILES):
            continue                                   # run logs, monitoring scripts and archives at the top level
        out.append(rel)
    return out


def main():
    if not (MAN / "main.bbl").exists():
        sys.exit("manuscript/main.bbl is missing: run `make paper` first")
    paper = manuscript_files()
    missing = [f for f in paper if not (MAN / f).exists()]
    if missing:
        sys.exit(f"files read by main.tex are missing: {missing}")
    anc = ancillary_files()
    OUT.parent.mkdir(exist_ok=True)
    with tarfile.open(OUT, "w:gz") as tar:
        for f in paper:
            tar.add(MAN / f, arcname=f)
        for f in anc:
            tar.add(ROOT / f, arcname=str(pathlib.Path("anc") / f))
    tex_in_anc = [f for f in anc if f.suffix == ".tex"]
    assert not tex_in_anc, tex_in_anc
    print(f"wrote {OUT.relative_to(ROOT)} ({OUT.stat().st_size / 1e6:.1f} MB)")
    print(f"  manuscript: {len(paper)} files ({', '.join(f for f in paper if '/' not in f)}, "
          f"{sum('/' in f for f in paper)} in sections/, tables/, figures/)")
    print(f"  anc/: {len(anc)} files, no TeX files")
    print("Upload the tarball at arxiv.org; the anc/ directory becomes the ancillary files.")


if __name__ == "__main__":
    main()


==> anc/scripts/make_diagrams.py <==
#!/usr/bin/env python3
"""Figure 1: the Type II tree diagram and the one-loop diagram with the DPS singularity (TikZ-Feynman).

One source serves two routes.  manuscript/figures/fig0_diagrams_tikz.tex holds the tikzpicture; the
manuscript inputs it directly when tikz-feynman.sty is installed, so that the labels are set in the
fonts of the paper (see manuscript/diagram_setup.tex).  The same file is compiled here, inside a
standalone wrapper, to manuscript/figures/fig0_diagrams.pdf, which the manuscript uses otherwise.
Vertices are placed by hand, so pdflatex suffices (no LuaLaTeX).  Panel (b) is labelled with the loop
momentum k; the double parton scattering singularity lies at k = x p1, p3 - k = (1-x) p2.
"""

import pathlib
import shutil
import subprocess
import sys
import tempfile

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

from ggaa.paths import FIGURES

TIKZ = r"""% Generated by scripts/make_diagrams.py; do not edit by hand.
{\small
\begin{tikzpicture}
  % (a) Type II tree diagram, t channel
  \begin{feynman}
    \vertex (g1) at (0.9, 2.2) {\(g(p_1)\)};
    \vertex (g2) at (0.9, 0.0) {\(g(p_2)\)};
    \vertex[crossed dot] (v1) at (3.2, 2.2) {};
    \vertex[crossed dot] (v2) at (3.2, 0.0) {};
    \vertex (a3) at (5.5, 2.2) {\(A(p_3)\)};
    \vertex (a4) at (5.5, 0.0) {\(A(p_4)\)};
    \diagram* {
      (g1) -- [gluon] (v1) -- [scalar] (a3),
      (g2) -- [gluon] (v2) -- [scalar] (a4),
      (v1) -- [gluon] (v2),
    };
  \end{feynman}
  \node[anchor=north west] at (-0.3, 2.75) {(a)};

  % (b) one-loop Type II diagram (crossed box); loop momentum k
  \begin{scope}[xshift=6.3cm]
  \begin{feynman}
    \vertex (h1) at (0.9, 2.2) {\(g(p_1)\)};
    \vertex (h2) at (0.9, 0.0) {\(g(p_2)\)};
    \vertex (s1) at (2.0, 2.2);
    \vertex (s2) at (2.0, 0.0);
    \vertex[crossed dot] (e1) at (4.4, 2.2) {};
    \vertex[crossed dot] (e2) at (4.4, 0.0) {};
    \vertex (b1) at (5.7, 2.2) {\(A(p_3)\)};
    \vertex (b2) at (5.7, 0.0) {\(A(p_4)\)};
    \diagram* {
      (h1) -- [gluon] (s1) -- [gluon] (e1) -- [scalar] (b1),
      (h2) -- [gluon] (s2) -- [gluon] (e2) -- [scalar] (b2),
      (s1) -- [gluon] (e2),
      (s2) -- [gluon] (e1),
    };
    % momentum labels placed clear of the gluon coils
    \node at (3.2, 2.62) {\(k\)};
    \node at (3.2, -0.44) {\(p_4-p_1+k\)};
    \node[anchor=east] at (2.45, 1.55) {\(p_1-k\)};
    \node[anchor=west] at (3.95, 1.55) {\(p_3-k\)};
  \end{feynman}
  \node[anchor=north west] at (-0.3, 2.75) {(b)};
  \end{scope}
\end{tikzpicture}}
"""

WRAPPER = r"""\documentclass[border=1pt]{standalone}
\IfFileExists{newtxmath.sty}{\usepackage{newtxtext,newtxmath}}{\usepackage{mathptmx}}
\usepackage[compat=1.1.0]{tikz-feynman}
\tikzfeynmanset{warn luatex=false}
\begin{document}
\input{fig0_diagrams_tikz.tex}
\end{document}
"""


def main():
    FIGURES.mkdir(parents=True, exist_ok=True)
    (FIGURES / "fig0_diagrams_tikz.tex").write_text(TIKZ)
    for old in ("fig0_diagrams.tex",):
        if (FIGURES / old).exists():
            (FIGURES / old).unlink()
    with tempfile.TemporaryDirectory() as tmp:
        shutil.copy(FIGURES / "fig0_diagrams_tikz.tex", tmp)
        (pathlib.Path(tmp) / "fig0_diagrams.tex").write_text(WRAPPER)
        run = subprocess.run(["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "fig0_diagrams.tex"],
                             cwd=tmp, capture_output=True, text=True)
        if run.returncode != 0:
            sys.exit(run.stdout[-2000:])
        shutil.copy(pathlib.Path(tmp) / "fig0_diagrams.pdf", FIGURES / "fig0_diagrams.pdf")
    print("wrote manuscript/figures/fig0_diagrams_tikz.tex and the fallback fig0_diagrams.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/make_figures.py <==
#!/usr/bin/env python3
"""Figures 1, 3, 4 and 5 of the paper (files fig1-fig4), all from data/validation/validation_1080.csv.

  fig1_validation      truncation errors of the complete n_f = 5 coefficients
  fig2_flavour         |a_r| / |M_i(5)| for the terms n_f^0, 5 n_f^1, 25 n_f^2
  fig3_interference    magnitude deficit D_i and signed interference I_i
  fig4_ratio           modulus and phase of M_2 / M_1

Figures 2-4 use the unexpanded remainders at m_A = mu_R = 125 GeV, N_c = 3.
"""

import math
import pathlib
import sys
from collections import defaultdict
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from ggaa import benchmark
from ggaa.paths import RESULTS, FIGURES
from ggaa.validation import records, relative_error

# Conventional journal style: black and the standard matplotlib colours, always paired with distinct
# line styles or open symbols (APS: curves must be distinguishable in grey scale as well).
BLACK, BLUE, RED, GREEN, GREY = "k", "#1f77b4", "#d62728", "#2ca02c", "0.45"
INK, WINE, TEAL, LIGHT = BLACK, RED, BLUE, "0.6"          # names used by the other figure scripts
BENCHMARK = (benchmark.M_A, benchmark.MU_R, benchmark.N_C)
BENCHMARK_ANGLE = benchmark.COS_THETA
WIDE = 7.0                                                  # two columns (17.8 cm); one column is 3.375 in


def style():
    plt.rcParams.update({
        "font.family": "serif", "font.serif": ["STIXGeneral", "Times New Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix", "font.size": 8, "axes.labelsize": 8.5,
        "legend.fontsize": 7.5, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
        "lines.linewidth": 1.0, "lines.markersize": 3.6, "lines.markeredgewidth": 0.8,
        "axes.linewidth": 0.6, "xtick.major.width": 0.6, "ytick.major.width": 0.6,
        "xtick.minor.width": 0.5, "ytick.minor.width": 0.5,
        "xtick.major.size": 3.5, "ytick.major.size": 3.5, "xtick.minor.size": 2.0, "ytick.minor.size": 2.0,
        "xtick.direction": "in", "ytick.direction": "in", "xtick.top": True, "ytick.right": True,
        "legend.frameon": False, "legend.handlelength": 2.2, "legend.borderaxespad": 0.6,
        "axes.grid": False, "pdf.fonttype": 42, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
    })


def finish_axis(ax, label, loc=(0.04, 0.93)):
    """Boxed axes with inward major and minor ticks on all sides; panel label inside the frame."""
    from matplotlib.ticker import AutoMinorLocator
    for axis, scale in ((ax.xaxis, ax.get_xscale()), (ax.yaxis, ax.get_yscale())):
        if scale == "linear":
            axis.set_minor_locator(AutoMinorLocator())
    ax.tick_params(which="both", direction="in", top=True, right=True)
    if label:
        ax.text(*loc, label, transform=ax.transAxes, va="top", ha="left", fontsize=8.5)


def headroom(ax, frac=0.18, log=False):
    """Extend the upper y limit so that the panel label does not touch the data."""
    lo, hi = ax.get_ylim()
    if log:
        ax.set_ylim(lo, hi * (hi / lo) ** frac)
    else:
        ax.set_ylim(lo, hi + frac * (hi - lo))


def save(fig, name):
    FIGURES.mkdir(parents=True, exist_ok=True)
    fig.savefig(FIGURES / f"{name}.pdf")
    plt.close(fig)
    print(f"wrote manuscript/figures/{name}.pdf")


def load():
    """Index the validation table by (quantity, parameters, beta, cos theta)."""
    table = {}
    for rec in records():
        key = (rec["quantity"], (rec["mA"], rec["muR"], rec["Nc"]), rec["beta"], rec["costheta"])
        table[key] = rec
    return table


def fig_validation(table):
    fig, ax = plt.subplots(2, 2, figsize=(WIDE, 4.6), sharex="col")
    plt.subplots_adjust(left=0.08, right=0.985, bottom=0.09, top=0.985, wspace=0.26, hspace=0.08)
    for col, quantity in enumerate(("M1_nf5", "M2_nf5")):
        worst = defaultdict(lambda: [0.0, 0.0])
        for (q, _, beta, _), rec in table.items():
            if q == quantity:
                for j, order in enumerate((4, 6)):
                    err = float(relative_error(rec[f"series{order}"], rec["exact"]))
                    worst[beta][j] = max(worst[beta][j], err)
        beta = np.array([float(b) for b in sorted(worst)])
        e4 = np.array([worst[b][0] for b in sorted(worst)])
        e6 = np.array([worst[b][1] for b in sorted(worst)])
        s4, s6 = (np.polyfit(np.log(beta), np.log(e), 1)[0] for e in (e4, e6))
        anchor = int(np.argmin(abs(beta - 0.02)))

        top = ax[0, col]
        top.loglog(beta, e4, color=BLACK, marker="o", mfc=BLACK, ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"through $\beta_A^4$")
        top.loglog(beta, e6, color=RED, marker="s", mfc=RED, mec=RED, ls="--", ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"through $\beta_A^6$")
        top.loglog(beta, e4[anchor] * (beta / beta[anchor]) ** 6, color=GREY, ls=":", lw=0.7, zorder=1, label=r"$\propto\beta_A^6$")
        top.loglog(beta, e6[anchor] * (beta / beta[anchor]) ** 8, color=GREY, ls="-.", lw=0.7, zorder=1, label=r"$\propto\beta_A^8$")
        top.set_ylabel("maximum relative error")
        headroom(top, 0.12, log=True)
        finish_axis(top, ("(a)" if col == 0 else "(b)") + rf"  $\mathcal{{M}}_{col + 1}$")
        top.text(0.04, 0.79, rf"fitted slopes ${s4:.3f}$, ${s6:.3f}$", transform=top.transAxes, fontsize=7.5)
        if col == 1:
            top.legend(loc="lower right")

        bottom = ax[1, col]
        bottom.semilogx(beta, e4 / beta**6, color=BLACK, marker="o", mfc=BLACK, ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"$E_4/\beta_A^6$")
        bottom.semilogx(beta, e6 / beta**8, color=RED, marker="s", mfc=RED, ls="--", ms=4.5, mew=0.9, lw=0.65, zorder=3, label=r"$E_6/\beta_A^8$")
        bottom.set_xlabel(r"$\beta_A$")
        bottom.set_ylabel("scaled relative error")
        headroom(bottom, 0.22)
        bottom.legend(loc="upper center")
        finish_axis(bottom, "(c)" if col == 0 else "(d)")
    save(fig, "fig1_validation")


def flavour_terms(table, i):
    """Exact n_f^0, 5 n_f^1 and 25 n_f^2 terms and the complete sum at the benchmark point."""
    betas = sorted({k[2] for k in table})
    rows = []
    for b in betas:
        key = (BENCHMARK, b, BENCHMARK_ANGLE)
        terms = [5**k * table[(f"M{i}_nf{k}",) + key]["exact"] for k in (0, 1, 2)]
        rows.append((float(b), terms, table[(f"M{i}_nf5",) + key]["exact"]))
    return rows


def fig_flavour(table):
    """Two form factors side by side."""
    fig, axes = plt.subplots(1, 2, figsize=(WIDE, 2.75), sharex=True)
    plt.subplots_adjust(
        left=0.085,
        right=0.985,
        bottom=0.18,
        top=0.76,
        wspace=0.30
    )
    styles = [(BLACK, "o", "-", r"$a_0=\mathcal{M}_{i,0}^{(2)}$"), (RED, "s", "--", r"$a_1=5\,\mathcal{M}_{i,1}^{(2)}$"),
              (BLUE, "^", "-.", r"$a_2=25\,\mathcal{M}_{i,2}^{(2)}$")]
    for j, i in enumerate((1, 2)):
        rows = flavour_terms(table, i)
        x = [r[0] for r in rows]
        for k, (c, m, ls, lab) in enumerate(styles):
            axes[j].loglog(x, [float(abs(r[1][k]) / abs(r[2])) for r in rows], color=c, marker=m, mfc=c, mec=c, ms=4.5, mew=0.8, ls=ls, lw=0.65, zorder=3, label=lab)
        axes[j].axhline(1.0, color=GREY, ls=":", lw=0.8)
        axes[j].set_ylabel(rf"$|a_r|/|\mathcal{{M}}_{i}(5)|$")
        headroom(axes[j], 0.3, log=True)
        finish_axis(axes[j], "(a)" if j == 0 else "(b)")
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="upper center",
        bbox_to_anchor=(0.535, 0.98),
        ncol=3,
        frameon=False,
        handlelength=2.2
    )

    axes[0].set_xlabel(r"$\beta_A$")
    axes[1].set_xlabel(r"$\beta_A$")

    save(fig, "fig2_flavour")


def fig_interference(table):
    fig, axes = plt.subplots(1, 2, figsize=(WIDE, 2.75), sharex=True, sharey=True)
    plt.subplots_adjust(left=0.085, right=0.985, bottom=0.18, top=0.76, wspace=0.16)
    for j, i in enumerate((1, 2)):
        x, deficit, interference = [], [], []
        for b, terms, total in flavour_terms(table, i):
            size = [abs(t) for t in terms]
            x.append(b)
            deficit.append(float(1 - abs(total) / sum(size)))
            interference.append(float((abs(total) ** 2 - sum(s**2 for s in size)) / sum(s**2 for s in size)))
        handles = [axes[j].semilogx( x, deficit, color=INK, marker="o", mfc=INK, mec=INK, ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"magnitude deficit $D_i$")[0],axes[j].semilogx( x, interference, color=WINE, marker="s", ls="--", mfc=WINE, mec=WINE, ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"signed interference $I_i$")[0] ]
        axes[j].axhline(0.0, color=GREY, lw=0.75)
        axes[j].set_ylim(-0.62, 0.55)
        axes[j].set_xlabel(r"$\beta_A$")
        if j == 0:
            axes[j].set_ylabel(r"$D_i$ or $I_i$")
        axes[j].set_title(rf"$\mathcal{{M}}_{i}$", pad=4)
        finish_axis(axes[j], "(a)" if j == 0 else "(b)")
    fig.legend(handles, [h.get_label() for h in handles], loc="upper center",
               bbox_to_anchor=(0.535, 0.98), ncol=2, frameon=False, handlelength=2.5)
    save(fig, "fig3_interference")


def fig_ratio(table):
    fig, axes = plt.subplots(1, 2, figsize=(WIDE, 2.85), sharex=True)
    plt.subplots_adjust(left=0.09, right=0.985, bottom=0.18, top=0.75, wspace=0.29)
    betas = sorted({k[2] for k in table})
    handles = []
    for angle, color, marker, ls, label in (
        (Fraction(0), INK, "o", "-", r"$c=0$"),
        (Fraction(1, 3), WINE, "s", "--", r"$c=1/3$"),
        (Fraction(2, 3), TEAL, "^", "-.", r"$c=2/3$"),
    ):
        ratios = [complex(table[("M2_nf5", BENCHMARK, b, angle)]["exact"] /
                          table[("M1_nf5", BENCHMARK, b, angle)]["exact"]) for b in betas]
        x = [float(b) for b in betas]
        phase = np.degrees(np.unwrap([math.atan2(r.imag, r.real) for r in ratios]))
        filled_face = "none" if marker in ["+", "x", "1", "2", "3", "4"] else color  
        handles.append(  axes[0].semilogx(   x,   [abs(r) for r in ratios],   color=color,   marker=marker,   mfc=filled_face,   mec=color,   ms=4.5,   mew=0.8,   ls=ls,   lw=0.65,   zorder=3, label=label)[0] )  
        axes[1].semilogx(  x,  phase,  color=color,  marker=marker,  mfc=filled_face,  mec=color,  ms=4.5,  mew=0.8,  ls=ls,  lw=0.65,  zorder=3 )
    axes[0].set_ylabel(r"$|\mathcal{M}_2/\mathcal{M}_1|$")
    axes[1].set_ylabel(r"$\arg(\mathcal{M}_2/\mathcal{M}_1)$ [deg]")
    for j, ax in enumerate(axes):
        ax.set_xlabel(r"$\beta_A$")
        finish_axis(ax, "(a)" if j == 0 else "(b)")
    fig.legend(handles, [h.get_label() for h in handles], loc="upper center",
               bbox_to_anchor=(0.535, 0.975), ncol=3, frameon=False, handlelength=2.4)
    save(fig, "fig4_ratio")


def fig_dps():
    """Fig. 4: (a) forward coefficients at (N_c, n_f) = (3, 5), at their exact velocities, against the
    helicity weights (Eqs. FA, FS); (b) relative deviations from the prediction for both parameter sets.
    Each coefficient has one colour and one symbol, the same in both panels."""
    import json
    from matplotlib.lines import Line2D
    from ggaa import forward as F
    path = RESULTS / "dps_check.json"
    if not path.exists():
        print("skipped fig7_dps: run make dps first")
        return
    record = json.load(open(path))
    hh_path = RESULTS / "dps_hh.json"
    hh = json.load(open(hh_path))["points"] if hh_path.exists() else []
    rows = F.load() if F.POINTS.exists() else []
    narrow = F.table(rows, (7, 8, 9, 10)) if rows else []
    # coefficient -> colour, symbol, size, filled, offset in (b), legend label
    style = {
        "AA": (BLACK, "o", 5.4, True,  -0.018, r"one loop, $D$ ($AA$)"),
        "HH": (GREEN, "^", 5.6, False,  0.018, r"one loop, $-D$ ($HH$)"),
        "G3": (RED,   "D", 4.4, True,  -0.018, r"two loops, $\mathcal{G}^3$"),
        "G2": (BLUE,  "+", 7.0, False,  0.018, r"two loops, $\mathcal{G}^2$")
    }
    pair = {(3, 5): -0.009, (4, 2): 0.009}           # (b): left (3, 5), right (4, 2)
    fa = lambda b: 1 / (((1 + b) / 2) * ((1 - b) / 2)) - 2 * ((1 + b) / 2) * ((1 - b) / 2)
    series = {}                                       # (coefficient, set) -> (betas, values, deviations)
    for st in pair:
        pts = [p for p in record["points"] if (p["Nc"], p["nf"]) == st]
        series["AA", st] = ([p["beta"] for p in pts], [p["slope"] / (np.pi * st[0]) for p in pts],
                            [abs(p["slope"] / (np.pi * st[0]) / p["F_A"] - 1) for p in pts])
        for key, k in (("G3", "3"), ("G2", "2")):
            sel = [r for r in narrow if (r["Nc"], r["nf"]) == st]
            bs = [float(r["beta"]) for r in sel]
            series[key, st] = (bs, [r["ratio" + k] * fa(b) for r, b in zip(sel, bs)], [r["dev" + k] for r in sel])
    if hh:
        series["HH", (3, 5)] = ([p["beta"] for p in hh], [p["HH_tree_sign"] for p in hh], [abs(p["dev_HH"]) for p in hh])

    def draw(axis, x, y, key):
        c, m, size, filled, _, _ = style[key]
        axis.plot(x, y, m, color=c, ms=size, mfc=c if filled else "none", mec=c, mew=0.9, ls="none", zorder=3)

    fig, ax = plt.subplots(1, 2, figsize=(7.0, 3.0), sharex=True)
    plt.subplots_adjust(left=0.09, right=0.985, bottom=0.17, top=0.97, wspace=0.30)
    xs = np.linspace(0.0, 0.78, 200)
    ax[0].plot(xs, fa(xs), color=BLUE, lw=0.75, zorder=1)
    ax[0].plot(xs, fa(xs) + 4 * ((1 + xs) / 2) * ((1 - xs) / 2), color=RED, ls="--", lw=0.75, zorder=1)
    ax[1].set_yscale("log")
    for (key, st), (bs, vals, devs) in series.items():
        if st == (3, 5):
            draw(ax[0], np.array(bs), vals, key)
        draw(ax[1], np.array(bs) + style[key][4] + pair[st], [max(d, 1e-16) for d in devs], key)
    ax[0].set_ylabel("normalised coefficient")
    ax[1].set_ylabel("relative deviation from curve")

    ax[0].set_xlabel(r"$\beta$")
    ax[1].set_xlabel(r"$\beta$")
    ax[0].set_ylim(3.0, 9.8)
    ax[1].set_ylim(3e-17, 3e-3)
    ax[1].set_xlim(-0.05, 0.77)
    handles = [Line2D([], [], color=BLACK, lw=0.85, label=r"$F_A((1+\beta)/2)$"),
               Line2D([], [], color=BLACK, lw=0.85, ls="--", label=r"$F_S((1+\beta)/2)$")]
    handles += [Line2D([], [], color=c, marker=m, ms=size, mfc=c if filled else "none", mec=c, mew=1.0, ls="none", label=lab)
                for c, m, size, filled, _, lab in style.values()]
    ax[0].legend(handles=handles, loc="upper left", fontsize=6.8, frameon=False, handlelength=1.8, labelspacing=0.35)
    ax[1].text(0.03, 0.5, "pairs: $(N_c,n_f)=(3,5)$ left, $(4,2)$ right", transform=ax[1].transAxes,
               ha="left", va="center", fontsize=6.8)
    finish_axis(ax[0], None)
    finish_axis(ax[1], None)
    ax[0].text(0.97, 0.94, "(a)", transform=ax[0].transAxes, ha="right", va="top", fontsize=8.5)
    ax[1].text(0.97, 0.94, "(b)", transform=ax[1].transAxes, ha="right", va="top", fontsize=8.5)
    save(fig, "fig7_dps")

def main():
    style()
    table = load()
    fig_validation(table)
    fig_flavour(table)
    fig_interference(table)
    fig_ratio(table)
    fig_dps()


if __name__ == "__main__":
    main()


==> anc/scripts/make_numbers.py <==
#!/usr/bin/env python3
"""Write manuscript/numbers.tex: every number quoted in the text, computed from the data
folders and the results files.  Nothing in numbers.tex is entered by hand.

Sources:
  data/validation/validation_1080.csv, forward_angles.csv   grid, Bose symmetry, phases, flavour sums
  results/accuracy.json          maximum errors and slopes       (make validation)
  results/leading_logs.json      leading-power coefficients      (make leading-logs)
  results/one_loop.json          one-loop threshold behaviour    (make one-loop)
  results/mb_constants.json      PSLQ reductions                 (make constants)
  results/normalization.json     normalization checks            (make normalization)
  results/exact_amplitude.txt    independent evaluation          (make exact-check)
  results/lo_cross_section.csv, virtual_correction.csv           (make lo, make virtual)
  data/timing/                   timing run
  data/series, inputs/           file sizes
  src/python/ggaa/benchmark.py, normalization.py                 parameters
"""

import csv
import json
import math
import pathlib
import re
import sys
from collections import defaultdict
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp
import sympy as sp

from ggaa import benchmark
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import DATA, INPUTS, MANUSCRIPT, RESULTS, SERIES
from ggaa.validation import records

ROOT = DATA.parent
WORDS = "zero one two three four five six seven eight nine ten eleven twelve thirteen fourteen fifteen sixteen".split()
macros = {}


def define(name, value):
    macros[name] = str(value)


def sci(x, digits=3):
    """\\ensuremath{m\\times10^{e}} with `digits` significant digits."""
    if x == 0:
        return "0"
    exponent = math.floor(math.log10(abs(x)))
    mantissa = x / 10**exponent
    text = f"{mantissa:.{digits - 1}f}"
    if text.startswith("10"):
        exponent += 1
        text = f"{mantissa / 10:.{digits - 1}f}"
    return f"\\ensuremath{{{text}\\times10^{{{exponent}}}}}"


def fixed(x, digits):
    return f"{x:.{digits}f}"


def bound(x):
    """Upper bound of x with one significant digit, e.g. 3.02e-6 -> 4\\times10^{-6}."""
    e = math.floor(math.log10(x)); m = math.ceil(x / 10**e - 1e-9)
    if m == 10:
        m, e = 1, e + 1
    return f"\\ensuremath{{{m}\\times10^{{{e}}}}}" if m > 1 else f"\\ensuremath{{10^{{{e}}}}}"


SMALL_WORDS = {2: "two", 3: "three", 4: "four", 5: "five", 6: "six", 7: "seven", 8: "eight", 9: "nine", 10: "ten"}


def frac(x):
    f = Fraction(x).limit_denominator(10**6)
    return str(f.numerator) if f.denominator == 1 else f"{f.numerator}/{f.denominator}"


def power_of_ten(x):
    e = round(math.log10(x))
    return f"10^{{{e}}}" if abs(10**e - x) < 1e-12 * x else frac(x)


def listing(items):
    items = list(items)
    return items[0] if len(items) == 1 else ", ".join(items[:-1]) + " and " + items[-1]


def rational_times(value, unit, tolerance=1e-8):
    """Recognize value = (p/q) * unit; return (Fraction, relative deviation)."""
    f = Fraction(value / unit).limit_denominator(100)
    return f, abs(value - float(f) * unit) / abs(value)


def tex_fraction(f, symbol):
    sign = "-" if f < 0 else ""
    f = abs(f)
    if f.denominator == 1:
        return f"{sign}{f.numerator if f.numerator != 1 else ''}{symbol}"
    return f"{sign}\\tfrac{{{f.numerator}}}{{{f.denominator}}}{symbol}"


# ---------------------------------------------------------------- benchmark parameters
RECOMMENDED_BETA = Fraction(1, 5)       # upper end of the recommended range
EDGE_BETA = Fraction(3, 10)             # largest validated velocity


def parameters():
    define("RecommendedBeta", f"{float(RECOMMENDED_BETA):g}")
    # range of the series in m_AA, and the velocity of the example of Ref. [Baglio:2023euv] in Sec. 1
    define("SeriesMassRatio", f"{1 / math.sqrt(1 - float(RECOMMENDED_BETA) ** 2):.2f}")
    mA_example, mAA_example = 134.7, 300.0          # GeV, quoted from Ref. [Baglio:2023euv] in Sec. 1
    define("IntroExampleBeta", f"{math.sqrt(1 - (2 * mA_example / mAA_example) ** 2):.2f}")
    define("EdgeBeta", f"{float(EDGE_BETA):g}")
    define("BenchMA", benchmark.M_A)
    define("BenchMuR", benchmark.MU_R)
    define("BenchNc", benchmark.N_C)
    define("BenchNf", benchmark.N_F)
    define("BenchCos", frac(benchmark.COS_THETA))
    define("BenchAlphaS", benchmark.ALPHA_S)
    define("BenchAs", f"{benchmark.ALPHA_S / (4 * math.pi):.4f}")
    define("BenchCotBeta", benchmark.COT_BETA)
    define("FileFactor", FILE_FACTOR)
    define("FileFactorRoot", int(round(math.sqrt(FILE_FACTOR))))


# ---------------------------------------------------------------- validation grid and accuracy
def validation():
    rows = list(records())
    betas = sorted({r["beta"] for r in rows})
    angles = sorted({r["costheta"] for r in rows})
    params = {(r["mA"], r["muR"], r["Nc"]) for r in rows}
    define("ValidationRows", len(rows))
    define("BetaPointCount", len(betas))
    define("AnglePointCount", len(angles))
    define("ParameterSetCount", len(params))
    define("GridPointCount", len(betas) * len(angles) * len(params))
    define("ValBetaMin", f"\\ensuremath{{{power_of_ten(float(betas[0]))}}}")
    define("ValBetaMax", frac(betas[-1]))
    define("ValCosMax", frac(max(angles)))

    from collections import defaultdict
    from ggaa.validation import relative_error
    worst, spread, alternates = {}, 1.0, set()
    for q in ("M1_nf5", "M2_nf5"):
        for order in (4, 6):
            per = defaultdict(list)
            for r in rows:
                if r["quantity"] == q:
                    per[r["beta"]].append((float(relative_error(r[f"series{order}"], r["exact"])),
                                           (r["mA"], r["muR"], r["Nc"]), r["costheta"]))
            tops = {b: max(v) for b, v in per.items()}
            spread = max(spread, max(max(v)[0] / min(v)[0] for v in per.values()))
            points = {(t[1], t[2]) for t in tops.values()}
            if order == 6:
                assert len(points) == 1, "the maximum of the sixth order series moves between points"
                worst[q] = points.pop()
            elif len(points) > 1:
                alternates |= {abs(Fraction(str(c))) for _, c in points}
    assert worst["M1_nf5"] == worst["M2_nf5"], "different maximising points for M1 and M2"
    (mA, muR, Nc), cos = worst["M1_nf5"]
    define("ValMaxCos", frac(Fraction(str(cos)))); define("ValMaxMA", int(mA)); define("ValMaxMuR", int(muR))
    define("ValMaxNc", int(Nc))
    define("ValAltCos", "$" + "$, $".join(frac(c) for c in sorted(alternates)) + "$" if alternates else "-")
    define("ValSpreadWord", SMALL_WORDS.get(math.ceil(spread), str(math.ceil(spread))))

    acc = json.load(open(RESULTS / "accuracy.json"))
    err = acc["max_error"]
    for i, name in ((1, "Pone"), (2, "Ptwo")):
        e6 = {Fraction(b): v for b, v in err[f"M{i}_nf5_order6"].items()}
        define(f"{name}ErrLePointTwo", sci(max(v for b, v in e6.items() if b <= RECOMMENDED_BETA)))
        define(f"{name}ErrAtPointThree", sci(e6[EDGE_BETA]))
        define(f"{name}SlopeFour", fixed(acc["slopes"][f"M{i}_nf5_order4"], 3))
        define(f"{name}SlopeSix", fixed(acc["slopes"][f"M{i}_nf5_order6"], 3))

    # Bose symmetry: c against -c for the exact values and both truncations
    table = {(r["quantity"], r["mA"], r["muR"], r["Nc"], r["beta"], r["costheta"]): r for r in rows}
    exact_checks, series_checks, worst = 0, 0, 0
    for key, r in table.items():
        if r["costheta"] > 0:
            partner = table[key[:5] + (-r["costheta"],)]
            exact_checks += 1
            worst = max(worst, float(abs(r["exact"] - partner["exact"]) / abs(r["exact"])))
            for o in (4, 6):
                series_checks += 1
                worst = max(worst, float(abs(r[f"series{o}"] - partner[f"series{o}"]) / abs(r[f"series{o}"])))
    define("AngularReferenceChecks", exact_checks)
    define("AngularSeriesChecks", series_checks)
    define("BoseStatement", "are identical in all stored digits" if worst == 0 else f"agree to {sci(worst, 2)}")

    # relative magnitude and phase of M2/M1 at the benchmark parameters
    bench = (benchmark.M_A, benchmark.MU_R, benchmark.N_C)
    c0 = benchmark.COS_THETA
    ratio = lambda b, c: table[("M2_nf5",) + bench + (b, c)]["exact"] / table[("M1_nf5",) + bench + (b, c)]["exact"]
    lo, hi = Fraction(1, 10), Fraction(3, 10)
    define("RatioBetaLow", frac(lo))
    define("RatioBetaHigh", frac(hi))
    define("RhoLow", fixed(float(abs(ratio(lo, c0))), 4))
    define("RhoHigh", fixed(float(abs(ratio(hi, c0))), 4))
    define("PhaseLow", fixed(float(mp.degrees(mp.arg(ratio(lo, c0)))), 2))
    define("PhaseHigh", fixed(float(mp.degrees(mp.arg(ratio(hi, c0)))), 2))
    spreads = {b: max(float(mp.degrees(mp.arg(ratio(b, c)))) for c in angles) -
                  min(float(mp.degrees(mp.arg(ratio(b, c)))) for c in angles) for b in betas}
    b_max = max(spreads, key=spreads.get)
    define("PhaseSpread", fixed(spreads[b_max], 2))
    define("PhaseSpreadBeta", frac(b_max))
    for i, name in ((1, "One"), (2, "Two")):
        for b, tag in ((RECOMMENDED_BETA, "PointTwo"), (EDGE_BETA, "PointThree")):
            worst_phase = max(float(abs(mp.degrees(mp.arg(r["series6"] / r["exact"]))))
                              for r in rows if r["quantity"] == f"M{i}_nf5" and r["beta"] == b)
            define(f"PhaseErr{name}{tag}", sci(worst_phase, 3))

    # flavour decomposition at the benchmark point
    deficits, inter = defaultdict(list), defaultdict(list)
    for b in betas:
        for i in (1, 2):
            terms = [5**k * table[(f"M{i}_nf{k}",) + bench + (b, c0)]["exact"] for k in (0, 1, 2)]
            total = sum(terms)
            size = [abs(t) for t in terms]
            deficits[i].append(float(1 - abs(total) / sum(size)))
            inter[i].append((b, float((abs(total) ** 2 - sum(s**2 for s in size)) / sum(s**2 for s in size))))
    define("PoneCancellationMin", f"{100 * min(deficits[1]):.1f}\\%")
    define("PoneCancellationMax", f"{100 * max(deficits[1]):.1f}\\%")
    define("ItwoPositiveBetas", listing([f"${frac(b)}$" for b, v in inter[2] if v > 0]))
    define("ItwoNegativeFrom", frac(min(b for b, v in inter[2] if v < 0)))
    assert all(v < 0 for b, v in inter[1]), "I_1 changes sign: revise the text of Sec. 5.3"
    assert max(b for b, v in inter[2] if v > 0) < min(b for b, v in inter[2] if v < 0), "I_2 sign pattern changed"
    return err


# ---------------------------------------------------------------- forward angles
def forward(err):
    rows = list(csv.DictReader(open(DATA / "validation" / "forward_angles.csv")))
    betas = sorted({Fraction(r["beta"]) for r in rows})
    cosines = sorted({Fraction(r["costheta"]) for r in rows}, key=lambda c: (c < 0, c))
    define("ForwardBetaList", listing([f"${float(b):g}$" for b in betas]))
    define("ForwardCosList", listing([f"${float(c):g}$" for c in cosines]))
    define("ForwardCosMax", f"{float(max(cosines)):g}")
    exceptions = []
    for q in ("M1", "M2"):
        for b in betas:
            grid = err[f"{q}_nf5_order6"][str(b)]
            worst = max((float(r["relative_error6"]), r["costheta"]) for r in rows
                        if r["quantity"] == f"{q}_nf5" and Fraction(r["beta"]) == b)
            if worst[0] > grid:
                exceptions.append(f"$\\mathcal M_{q[1]}$ at $\\bA={float(b):g}$, where the largest value, "
                                  f"{sci(worst[0])} at $c={float(Fraction(worst[1])):g}$, exceeds it by "
                                  f"{100 * (worst[0] / grid - 1):.0f}\\%")
    define("ForwardSummary", "All values are below the maximum on the main grid at the same $\\bA$"
           + (", except for " + listing(exceptions) if exceptions else "") + ".")


# ---------------------------------------------------------------- independent evaluation
def exact_check():
    text = (RESULTS / "exact_amplitude.txt").read_text()
    full = re.findall(r"(M\d)\s+\(mA, muR, Nc\) = \((\d+), (\d+), (\d+)\)\s+beta =\s+(\S+)\s+cos =\s+(\S+):\s+stable at (\d+) digits, "
                      r"relative difference\s+(\S+)", text)
    comps = re.findall(r"M\d, n_f\^\d: relative difference (\S+)", text)
    head = re.search(r"Flavour coefficients at \(mA, muR, Nc\) = \((\d+), (\d+), (\d+)\), beta = (\S+), cos = (\S+) \((\d+) digits\)", text)
    points = {row[1:6] for row in full}
    define("ExactPointCount", WORDS[len(points)])
    define("ExactMaxComplete", sci(max(float(r[7]) for r in full), 2))
    define("ExactMaxComponent", sci(max(float(c) for c in comps), 2))
    define("ExactComponentCount", WORDS[len(comps)])
    define("ExactComponentBeta", head.group(4).rstrip(","))
    define("ExactComponentCos", head.group(5))
    define("ExactDigits", max(int(r[6]) for r in full))
    define("ExactParameterSets", WORDS[len({row[1:4] for row in full})])


# ---------------------------------------------------------------- one loop
def one_loop():
    d = json.load(open(RESULTS / "one_loop.json"))
    define("OneLoopFitBetas", listing([f"$10^{{{int(round(math.log10(float(b))))}}}$" for b in d["fit_betas"]]))
    define("OneLoopDigits", d["digits"])
    a1, m2, devs = set(), set(), []
    for row in d["scan"]:
        f1, e1 = rational_times(float(mp.mpf(row["A1_over_pi"])), row["Nc"])
        f2, e2 = rational_times(float(mp.mpf(row["M2_limit_over_pi"])), row["Nc"])
        a1.add(f1); m2.add(f2)
        devs += [float(abs(mp.mpf(row["A1_over_pi"]) / (f1 * row["Nc"]) - 1)),
                 float(abs(mp.mpf(row["M2_limit_over_pi"]) / (f2 * row["Nc"]) - 1))]
    assert len(a1) == 1 and len(m2) == 1, "one-loop coefficients are not universal multiples of pi N_c"
    a1, m2 = a1.pop(), m2.pop()
    define("OneLoopAone", tex_fraction(a1, "\\pi\\Nc"))
    define("OneLoopMtwo", tex_fraction(m2, "\\pi\\Nc"))
    worst = max(devs)
    define("OneLoopAgreementDigits", d["stored_digits"] if worst == 0 else min(d["stored_digits"], int(math.floor(-math.log10(worst)))))
    define("OneLoopScanNc", listing(sorted({str(r["Nc"]) for r in d["scan"]})))
    define("OneLoopScanNf", listing(sorted({str(r["nf"]) for r in d["scan"]})))
    bench = next(a for a in d["angles"] if abs(float(mp.mpf(a["cos"])) - float(benchmark.COS_THETA)) < 1e-5)
    define("OneLoopAzero", f"{float(mp.mpf(bench['A0_re'])):.3f}{float(mp.mpf(bench['A0_im'])):+.3f}\\,i")
    # V1 at threshold: M1^(0) -> 2 i m_A^2, so 2 Re(M1^(1)/M1^(0)) -> (pi/2) A1 + Im A0
    v1_threshold = math.pi / 2 * float(mp.mpf(bench["A1"])) + float(mp.mpf(bench["A0_im"]))
    v = list(csv.DictReader(open(RESULTS / "virtual_correction.csv")))
    assert abs(float(v[0]["V1"]) - v1_threshold) < 0.05, "V1 at the smallest beta does not approach its threshold value"
    define("VoneThreshold", f"{v1_threshold:.2f}")
    # closed form of Re M_1^(1), Sec. 4.3
    cf = d["closed_form"]
    define("ClosedFormDev", bound(max(float(mp.mpf(cf["max_relative_difference"])), 10.0 ** -cf["digits"])))
    define("ClosedFormPoints", cf["points"])
    define("ClosedFormDigits", cf["digits"])
    bs = [Fraction(b) for b in cf["betas"]]
    define("ClosedFormBetaMin", f"{float(min(bs)):g}")
    define("ClosedFormBetaMax", f"{float(max(bs)):g}")
    define("ClosedFormCosMax", f"{float(max(abs(Fraction(c)) for c in cf['cosines'])):g}")
    define("ClosedFormSets", listing([f"$({a},{b})$" for a, b in cf["sets"]]))
    define("ClosedFormScales", listing([f"$({a},{b})$" for a, b in cf["scales"]]))
    # first corrections to the leading-power forms, Sec. 4.2: beta^2 ln(beta) for M_1, beta^2 for M_2
    pc = d["power_corrections"]
    for r2 in pc["R2_over_beta2"]:
        v = [float(mp.mpf(t)) for t in r2]
        assert max(v) / min(v) - 1 < 1e-4, "the first correction to M_2^(1) is not of order beta^2"
    for r1 in pc["R1_over_beta2"]:
        v = [float(mp.mpf(t)) for t in r1]
        steps = [b - a for a, b in zip(v, v[1:])]       # per decade of beta
        assert min(steps) > 0 and max(steps) / min(steps) - 1 < 2e-2, \
            "the first correction to M_1^(1) is not of order beta^2 ln(beta)"
    bs = [float(b) for b in pc["betas"]]
    define("OneLoopPowerBetaMin", power_of_ten(min(bs)))
    define("OneLoopPowerBetaMax", power_of_ten(max(bs)))
    return a1, m2


# ---------------------------------------------------------------- leading logarithms
def leading(a1, m2):
    d = json.load(open(RESULTS / "leading_logs.json"))
    nc, nf, lmu, ln2, pi = sp.symbols("nc n_f LMU LN2 PI")
    coeff = {k: sp.sympify(eval(v, {**sp.__dict__})) for k, v in d["exact_units_pi_mA2"].items()}
    names = {s.name: s for e in coeff.values() for s in e.free_symbols}
    Nc, Nf = names.get("nc", nc), names.get("n_f", nf)
    beta0 = (11 * Nc - 2 * Nf) / sp.Integer(3)

    def poly_tex(expr):
        """Nc^a (...) forms for the top coefficients, checked by expansion."""
        expr = sp.factor(expr)
        return expr

    c13, c12, c22, c21 = coeff["1,3"], coeff["1,2"], coeff["2,2"], coeff["2,1"]
    # closed forms in the text, each verified against the reduction
    forms = {"LeadOneThree": (c13, sp.Rational(-28, 3) * Nc**2, r"-\tfrac{28}{3}\pi\Nc^2"),
             "LeadOneTwo": (c12, sp.Rational(-14, 3) * Nc * (11 * Nc - 2 * Nf), r"-\tfrac{14}{3}\pi\Nc(11\Nc-2\nf)"),
             "LeadTwoTwo": (c22, -2 * Nc**2, r"-2\pi\Nc^2"),
             "LeadTwoOne": (c21, sp.Rational(-4, 3) * Nc * (4 * Nc - Nf), r"-\tfrac{4}{3}\pi\Nc(4\Nc-\nf)")}
    for name, (expr, form, tex) in forms.items():
        assert sp.expand(expr - form) == 0, name
        define(name, tex)
    # relation to the one-loop logarithm: c13 L^3 + c12 L^2 = a1 Nc L (x L^2 + y L)
    x = sp.simplify(c13 / (a1 * Nc)); y = sp.simplify(c12 / (a1 * Nc))
    assert sp.simplify(y + 2 * beta0) == 0, "the L^2 coefficient is no longer -2 beta0 times the one-loop log"
    define("LogRelationCubic", sp.latex(x).replace("nc", r"\Nc").replace(r"\frac", r"\tfrac"))
    define("MtwoRelation", sp.latex(sp.simplify(c22 / (m2 * Nc))).replace("nc", r"\Nc"))
    # the calL^1 coefficient of M1: (pi Nc / 9)[Nc(...) - nf(...)]
    c11 = sp.expand(coeff["1,1"] * 9 / Nc)
    mono = [(1, ""), (names.get("LN2", ln2), r"\ln2"), (names.get("LN2", ln2)**2, r"\ln^22"),
            (names.get("PI", pi)**2, r"\pi^2"), (sp.I * names.get("PI", pi), r"\,i\pi"), (names.get("LMU", lmu), r"L_\mu")]

    def bracket(poly):
        poly = sp.expand(poly)
        out, rest = "", poly
        for m, tex in mono:
            c = poly.coeff(m) if m != 1 else poly.subs({s: 0 for s in poly.free_symbols}).subs(sp.I, 0)
            if m == 1:
                c = sp.expand(poly).as_independent(*poly.free_symbols, as_Add=True)[0]
                c = sp.re(c)
            elif m == sp.I * names.get("PI", pi):
                c = sp.expand(poly).coeff(names.get("PI", pi)).coeff(sp.I)
            c = sp.nsimplify(c)
            if c == 0:
                continue
            out += ("+" if c > 0 and out else ("-" if c < 0 else "")) + (str(abs(c)) if (abs(c) != 1 or not tex) else "") + tex
            rest -= c * m
        assert sp.expand(rest) == 0, f"unexpected terms in the calL^1 coefficient: {sp.expand(rest)}"
        return out
    nc_part = c11.coeff(Nc); nf_part = -c11.coeff(Nf)
    assert sp.expand(c11 - Nc * nc_part + Nf * nf_part) == 0
    define("LeadOneOnePrefactor", r"\frac{\pi\Nc}{9}")
    define("LeadOneOneNc", bracket(nc_part))
    define("LeadOneOneNf", bracket(nf_part))
    define("LeadCheckedCount", d["coefficients_checked"])
    assert d["angle_only_through_calL_and_even"]


# ---------------------------------------------------------------- endpoint constants
def constants():
    d = json.load(open(RESULTS / "mb_constants.json"))
    define("ConstantCount", d["count"])
    define("ConstantCountWord", WORDS[d["count"]])
    define("PSLQDigits", d["digits"])
    define("PSLQResidual", sci(d["max_residual"], 1))
    rows = list(csv.DictReader(open(DATA / "constants" / "mb_constants.csv")))
    basis = set()
    for r in rows:
        expr = sp.expand(sp.sympify(r["reduction"], locals={"polylog": sp.polylog, "zeta": sp.zeta}))
        for term in sp.Add.make_args(expr):
            basis.add(term.as_coeff_Mul()[1])
    define("BasisCount", len(basis))
    define("BasisCountWord", WORDS[len(basis)])


# ---------------------------------------------------------------- normalization checks
def normalization():
    d = json.load(open(RESULTS / "normalization.json"))
    ratios = [float(mp.mpf(r)) for r in d["bornsqr_ratio"]]
    assert max(ratios) - min(ratios) < 1e-20
    define("BornSqrRatio", frac(ratios[0]))
    define("FeynmanDigits", int(math.floor(-math.log10(max(d["feynman_deviation"])))))
    imag = [float(mp.mpf(r["im"])) for r in d["nf_over_born"]]
    define("CataniImagDigits", int(math.floor(-math.log10(max(abs(v / (-2 * math.pi / 3) - 1) for v in imag) + 1e-300))))
    # one-loop files: dependence on m_A and mu_R only through their ratio after adding the scale term
    raw = [float(mp.mpf(r["raw_dev"])) for r in d["scaling"]]
    fixed = [float(mp.mpf(r["fixed_dev"])) for r in d["scaling"]]
    define("ScalingRawDev", sci(max(raw), 1))
    define("ScalingFixedDev", sci(max(fixed), 1))
    # two-loop scale dependence
    a = [float(mp.mpf(r["a"])) for r in d["rg"]]
    a_int = round(sum(a) / len(a))
    assert a_int == 3
    define("RGCoefficient", a_int)
    define("RGCoefficientPublished", a_int * FILE_FACTOR)
    define("RGaDev", sci(max(abs(v / a_int - 1) for v in a), 1))
    bdev = [abs(float(mp.mpf(r["b"])) / float(mp.mpf(r["b_expected"])) - 1) for r in d["rg"]]
    define("RGbDev", sci(max(bdev), 1))
    second = [abs(float(mp.mpf(r["second"])) - 1) for r in d["rg"]]
    define("RGSecondDev", sci(max(second), 1))
    define("RGSets", listing(sorted({f"$({r['Nc']},{r['nf']},{r['mA']}\\,\\mathrm{{GeV}})$" for r in d["rg"]})))


# ---------------------------------------------------------------- kinematics, cross section, virtual corrections
def physics():
    for b, tag in ((float(RECOMMENDED_BETA), "PointTwo"), (float(EDGE_BETA), "PointThree")):
        define(f"ThresholdPercent{tag}", f"{100 * (1 / math.sqrt(1 - b * b) - 1):.2f}")
        define(f"SqrtS{tag}", f"{2 * benchmark.M_A / math.sqrt(1 - b * b):.1f}")
    lo = list(csv.DictReader(open(RESULTS / "lo_cross_section.csv")))
    row = next(r for r in lo if abs(float(r["beta"]) - 0.1) < 1e-12)
    assert float(row["alpha_s"]) == benchmark.ALPHA_S and float(row["mA_GeV"]) == benchmark.M_A
    define("SigmaBeta", "0.1")
    define("SigmaLO", sci(float(row["sigma_hat_pb"])))
    v = list(csv.DictReader(open(RESULTS / "virtual_correction.csv")))
    a_s = benchmark.ALPHA_S / (4 * math.pi)
    v1 = [a_s * float(r["V1"]) for r in v]; v2 = [a_s**2 * float(r["V2"]) for r in v]
    define("VoneMin", f"\\ensuremath{{{min(v1):.2f}}}"); define("VoneMax", f"\\ensuremath{{{max(v1):.2f}}}")
    define("VtwoMin", f"\\ensuremath{{{min(v2):.2f}}}"); define("VtwoMax", f"\\ensuremath{{{max(v2):.2f}}}")
    define("VirtualBetaMin", f"\\ensuremath{{{power_of_ten(float(v[0]['beta']))}}}")
    define("VirtualBetaMax", f"{float(v[-1]['beta']):g}")
    # accuracy of the angular quadrature, from scripts/virtual_correction.py (make virtual)
    q = json.load(open(RESULTS / "virtual_quadrature.json"))
    define("QuadNodes", str(q["nodes"])); define("QuadNodesRef", str(q["reference_nodes"]))
    define("QuadBetas", "$" + "$, $".join(q["betas"][:-1]) + "$ and $" + q["betas"][-1] + "$")
    define("QuadVoneDev", bound(q["max_dev_V1"])); define("QuadVtwoDev", bound(q["max_dev_V2"]))


# ---------------------------------------------------------------- timing and sizes
def timing():
    rows = list(csv.DictReader(open(DATA / "timing" / "timing_benchmark.csv")))
    first = sorted(float(r["FirstCallSpeedup"]) for r in rows)
    warm = sorted(float(r["WarmSpeedup"]) for r in rows)
    median = lambda xs: xs[len(xs) // 2]
    define("TimingFirstMin", f"{first[0]:.2f}"); define("TimingFirstMax", f"{first[-1]:.2f}")
    define("TimingFirstMedian", f"{median(first):.2f}")
    define("TimingWarmMin", f"{warm[0]:.2f}"); define("TimingWarmMax", f"{warm[-1]:.2f}")
    define("TimingWarmMedian", f"{median(warm):.2f}")
    define("TimingPrecision", rows[0]["WorkingPrecision"])
    define("TimingRepeats", WORDS[int(rows[0]["WarmRepeats"])])
    define("TimingCos", rows[0]["CosTheta"])
    define("TimingBetas", listing([f"${r['Beta']}$" for r in rows]))
    m2, mu2, nc = (int(x) for x in rows[0]["Parameters"].strip("{}").split(","))
    define("TimingMA", int(round(math.sqrt(m2)))); define("TimingMuR", int(round(math.sqrt(mu2)))); define("TimingNc", nc)
    run = json.load(open(DATA / "timing" / "timing_run.json"))["representation_bytes"]
    define("TimingExactMiB", f"{run['unexpanded'] / 2**20:.2f}")
    define("TimingSeriesMiB", f"{run['beta6'] / 2**20:.2f}")
    define("TimingRepresentationRatio", f"{run['unexpanded'] / run['beta6']:.1f}")
    published = [INPUTS / "Finite_2Loop_P1", INPUTS / "Finite_2Loop_P2"]
    if not all(p.exists() for p in published):
        sys.exit("make inputs first: the size of the published two-loop files is read from inputs/")
    published_bytes = sum(p.stat().st_size for p in published)
    series_bytes = sum(p.stat().st_size for p in SERIES.glob("M*_nf*.m"))
    define("PublishedTwoLoopMB", f"{published_bytes / 1e6:.0f}")
    define("SeriesKB", f"{series_bytes / 1e3:.0f}")
    define("SizeRatio", f"{published_bytes / series_bytes:.0f}")


def loop_sizes():
    """|a_s^n M_i^(n)| / |M_i^(0)| at beta = 1/10 and the benchmark angle."""
    from ggaa.born import born
    from ggaa.oneloop import OneLoop
    from ggaa.series import ThresholdSeries
    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("make inputs first")
    mp.mp.dps = 60
    a_s = benchmark.ALPHA_S / (4 * math.pi)
    b = mp.mpf(1) / 10
    c = mp.mpf(benchmark.COS_THETA.numerator) / benchmark.COS_THETA.denominator
    tree = abs(born(1, b, c, benchmark.M_A))
    define("LoopSizeBeta", "0.1")
    define("MoneOneLoopRatio", f"{float(a_s * abs(OneLoop()(1, b, c)) / tree):.1f}")
    define("MoneTwoLoopRatio", f"{float(a_s**2 * abs(ThresholdSeries()(1, b, c)) / tree):.1f}")
    define("MtwoOneLoopRatio", f"{float(a_s * abs(OneLoop()(2, b, c)) / abs(born(2, b, c, benchmark.M_A))):.1f}")


def structure():
    """Double parton scattering check, logarithms in V2, top-mass factor, quark-loop term."""
    import json
    import sympy as sp
    define("BenchMt", f"{benchmark.M_TOP:g}")
    dps = json.load(open(RESULTS / "dps_check.json"))
    betas = sorted({p["beta"] for p in dps["points"]})
    define("DPSMaxDeviation", sci(dps["max_relative_difference"], 1))
    # one-loop gg -> HH through two CP-even vertices (scripts/check_dps_hh.py, data/dps_hh)
    hh = json.load(open(RESULTS / "dps_hh.json"))
    define("HHDpsMaxDev", sci(hh["max_dev_HH"], 1))
    define("HHMtwoMax", sci(hh["max_M2_over_M1"], 1))
    define("HHBetaMin", f"{hh['beta_min']:g}")
    define("HHBetaMax", f"{hh['beta_max']:g}")
    define("HHReproduceDigits", str(hh["aa_reproduction_digits"]))
    # the 2019 renormalisation and the June 2019 pole record (scripts/check_renorm_2019.py)
    rn = json.load(open(RESULTS / "renorm_2019.json"))
    define("RenormPointsWord", {1: "one", 2: "two", 3: "three", 4: "four", 5: "five", 6: "six", 7: "seven", 8: "eight", 9: "nine", 10: "ten"}[rn["pole_record_n_points"]])
    define("DPSBetaMin", f"{betas[0]:g}")
    define("DPSBetaMax", f"{betas[-1]:g}")
    define("DPSNcValues", listing([str(n) for n in sorted({p["Nc"] for p in dps["points"]})]))
    define("DPSNfValues", listing([str(n) for n in sorted({p["nf"] for p in dps["points"]})]))
    logs = json.load(open(RESULTS / "rate_logs.json"))
    define("VtwoLogFit", f"{logs['fit_c']:.6f}")
    define("VtwoLogExact", f"{logs['expected_c']:.6f}")
    define("VtwoLogRelDiff", sci(logs["relative_difference"], 1))
    a_s = benchmark.ALPHA_S / (4 * math.pi)
    define("VtwoLogScaled", f"\\ensuremath{{{a_s**2 * logs['expected_c']:.4f}}}")
    define("OneLoopScaleShift", f"{2 * (11 * benchmark.N_C - 2 * benchmark.N_F) / 3 * math.log(benchmark.M_A**2):.1f}")
    exps = sorted(int(b.split("e-")[1]) for b in logs["betas"])
    define("VtwoBetaSmall", f"10^{{-{exps[-1]}}}")
    define("VtwoBetaLarge", f"10^{{-{exps[0]}}}")
    top = json.load(open(RESULTS / "top_mass.json"))
    masses = sorted(top["threshold_ratio"], key=int)
    for name, mA in zip(("A", "B", "C"), masses):
        define(f"TopMassMA{name}", mA)
        define(f"TopMassRatio{name}", f"{top['threshold_ratio'][mA]:.3f}")
    worst = max(top["threshold_ratio"].values())
    define("TopMassPercentMax", f"{(worst - 1) * 100:.1f}")
    for name, mA in zip(("A", "B", "C"), masses):
        define(f"TopMassDPS{name}", f"{top['dps_vertex_ratio'][mA]:.3f}")
    # size of the logarithmic terms of V2 at fixed angle (scripts/check_log_share.py)
    share = json.load(open(RESULTS / "log_share.json"))
    small, large = sorted(share["points"], key=lambda r: r["beta"])
    assert abs(share["cos"] - 1 / 3) < 1e-12
    define("LogShareBetaSmall", f"{small['beta']:g}")
    define("LogShareBetaLarge", f"{large['beta']:g}")
    define("LogShareSmall", f"{100 * small['log_share']:.0f}")
    define("LogShareLarge", f"{100 * large['log_share']:.0f}")
    define("SquareShareSmall", f"{100 * abs(small['square_share']):.0f}")
    define("SquareShareLarge", f"{100 * abs(large['square_share']):.0f}")
    # leading-power structure of V2 (scripts/check_rate_logs.py) and the power corrections at beta = 0.1
    rl = json.load(open(RESULTS / "rate_logs.json"))
    define("VtwoAngleSpread", sci(rl["angle_spread_v0_v1"], 1))
    define("VoneScaleDev", sci(max(rl["v1_scale_rel_diff"], 1e-30), 1))
    define("VoneFormulaDev", sci(max(rl["v1_formula_rel_diff"], 1e-30), 1))
    define("VzeroBench", f"{rl['fit_a']:.0f}")
    define("VzeroTwoMu", f"{rl['scale_fit_2muR']['v0']:.0f}")
    define("VoneFit", f"{rl['fit_b']:.1f}")
    define("VtwoPeakEll", f"{rl['ell_peak']:.2f}")
    define("VtwoPeakBeta", f"{rl['beta_peak']:.4f}")
    lead_dev = abs(large["V2"] - large["leading_power"]) / abs(large["V2"])
    define("LeadPowerDevLarge", f"{100 * lead_dev:.1f}")
    # velocity below which the two-loop term of M_1 exceeds the one-loop term (check_amplitude_crossover.py)
    cross = json.load(open(RESULTS / "amplitude_crossover.json"))
    define("CrossoverBeta", sci(cross["beta_crossover"], 2))
    # comparison with the 2019 archive (scripts/check_archive_2019.py)
    arch = json.load(open(RESULTS / "archive_2019.json"))
    define("ArchiveOneLoopDev", sci(float(mp.mpf(arch["one_loop"]["max_rel_dev_from_corrected"])), 1))
    define("ArchiveTwoLoopDev", sci(float(mp.mpf(arch["two_loop"]["real_part_rel_dev"])), 1))
    res = float(mp.mpf(arch["two_loop"]["residual_over_32CF_G0"]))
    assert abs(res - 1) < 1e-15
    a_s = benchmark.ALPHA_S / (4 * math.pi)
    oj_shift = a_s**2 * 2 * float(mp.mpf(arch["two_loop"]["residual_over_M0"])) / FILE_FACTOR
    define("ArchiveOJShift", f"{oj_shift:.2f}")
    # the published one-loop O_G-O_J remainders, Eqs. (3.6)-(3.7) of arXiv:1909.08993, over the Born
    x, c, nf = sp.symbols("x c n_f", positive=True)
    b = (1 - x) / (1 + x)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    born1 = sp.I * (1 + x) ** 2 / (2 * x)
    born2 = sp.I * (x - z) * (x**2 + 1) * (x * z - 1) / (4 * x * z * (x**2 - x * z + 1))
    gj1 = -24 * sp.I * nf * (1 + x) ** 2 / x
    gj2 = -12 * sp.I * nf * (1 - x**2) ** 2 * (1 + x**2) * (1 - c**2) / (x * ((1 + x**2) ** 2 - (1 - x**2) ** 2 * c**2))
    r1, r2 = sp.simplify(gj1 / born1 / nf), sp.simplify(gj2 / born2 / nf)
    assert r1 == r2 and r1.is_Integer, (r1, r2)
    define("GJRatio", str(r1))


# ---------------------------------------------------------------- forward limit of the two-loop |J_z| = 2 amplitude
def jz2():
    """Macros for Sec. 4.4 from results/jz2_forward_points.jsonl (scripts/check_jz2_forward.py).

    For each colour and flavour set and velocity, the two-loop M_2 at 1 - c = 10^-5, 10^-6, 10^-7
    (140 digits) is fitted exactly by A u^2 + B u + C, u = ln(1 - c); a2 = 4 A is the coefficient of
    l^2, l = ln(2 p_T / m).  It is compared with -4 N_c K1, K1 the forward one-loop M_2 / m^2.
    """
    from ggaa.oneloop import OneLoop
    rows = [json.loads(l) for l in (RESULTS / "jz2_forward_points.jsonl").read_text().splitlines() if l.strip()]
    exps, dps, check = (5, 6, 7), 140, 180
    sets = sorted({(r["Nc"], r["nf"]) for r in rows})
    saved, amp = mp.mp.dps, OneLoop()
    worst, digits, betas, k1 = 0.0, 1e9, set(), {}
    for Nc, nf in sets:
        for b in sorted({r["beta"] for r in rows if (r["Nc"], r["nf"]) == (Nc, nf)}, key=float):
            pick = {r["e"]: r for r in rows if (r["Nc"], r["nf"], r["beta"], r["dps"]) == (Nc, nf, b, dps)}
            if not all(e in pick for e in exps):
                continue
            mp.mp.dps = 60
            us = [-e * mp.log(10) for e in exps]
            vs = [mp.mpc(mp.mpf(pick[e]["re"]), mp.mpf(pick[e]["im"])) for e in exps]
            A = mp.lu_solve(mp.matrix([[u**2, u, 1] for u in us]), mp.matrix(vs))[0]
            mp.mp.dps = 120
            K1 = (amp(2, mp.mpf(b), 1 - mp.mpf(10)**-18, mA=125, muR=125, Nc=Nc, nf=nf) / 125**2).real
            worst = max(worst, float(abs((4 * A).real / (-4 * Nc * K1) - 1)))
            k1.setdefault((Nc, nf), []).append(float(K1))
            betas.add(b)
            hi = [r for r in rows if (r["Nc"], r["nf"], r["beta"], r["e"], r["dps"]) == (Nc, nf, b, max(exps), check)]
            if hi:
                mp.mp.dps = 60
                v1 = mp.mpc(mp.mpf(hi[0]["re"]), mp.mpf(hi[0]["im"])); v0 = vs[-1]
                digits = min(digits, float(-mp.log10(abs(v1 - v0) / abs(v1))))
    mp.mp.dps = saved
    exponent = math.floor(math.log10(worst)); mantissa = math.ceil(worst / 10**exponent - 1e-9)
    if mantissa == 10:
        mantissa, exponent = 1, exponent + 1
    define("JzMaxDev", f"\\ensuremath{{{mantissa}\\times10^{{{exponent}}}}}")
    define("JzSets", " and ".join(f"$({a},{b})$" for a, b in sets))
    define("JzBetaMin", f"{min(betas, key=float)}"); define("JzBetaMax", f"{max(betas, key=float)}")
    define("JzDigits", str(dps)); define("JzCheckDigits", str(check))
    define("JzCheckAgreement", str(int(math.floor(digits))))
    define("JzExponents", "$10^{-5}$, $10^{-6}$ and $10^{-7}$")
    ratio = max(max(v) / min(v) for v in k1.values())
    define("JzKOneRatio", f"{ratio:.1f}")
    imag, wide = 0.0, 0.0
    for Nc, nf in sets:
        for b in sorted({r["beta"] for r in rows if (r["Nc"], r["nf"]) == (Nc, nf)}, key=float):
            pick = {r["e"]: r for r in rows if (r["Nc"], r["nf"], r["beta"], r["dps"]) == (Nc, nf, b, dps)}
            mp.mp.dps = 60
            K1 = (amp(2, mp.mpf(b), 1 - mp.mpf(10)**-18, mA=125, muR=125, Nc=Nc, nf=nf) / 125**2).real
            for es in (exps, (4,) + exps):
                if not all(e in pick for e in es):
                    continue
                us = [-e * mp.log(10) for e in es]
                vs = [mp.mpc(mp.mpf(pick[e]["re"]), mp.mpf(pick[e]["im"])) for e in es]
                M = mp.matrix([[u**2, u, 1] for u in us])
                A = mp.lu_solve(M.T * M, M.T * mp.matrix(vs))[0]
                if es == exps:
                    imag = max(imag, float(abs((4 * A).imag) / abs(4 * A)))
                else:
                    wide = max(wide, float(abs((4 * A).real / (-4 * Nc * K1) - 1)))
    mp.mp.dps = saved
    define("JzImag", bound(imag)); define("JzMaxDevWide", bound(wide))



# ---------------------------------------------------------------- forward limit of the two-loop M_1
def m1_forward():
    """Macros for Sec. 4.4 from results/m1_forward_points.jsonl (scripts/check_m1_forward.py)."""
    from ggaa import forward as F
    rows = F.load()
    narrow, wide = F.table(rows, (7, 8, 9, 10)), F.table(rows, (6, 7, 8, 9, 10))
    define("MoneFwdSets", " and ".join(f"$({a},{b})$" for a, b in F.sets(rows)))
    bs = sorted({r["beta"] for r in narrow}, key=float)
    define("MoneFwdBetaMin", bs[0]); define("MoneFwdBetaMax", bs[-1])
    define("MoneFwdDigits", F.MAIN_DPS); define("MoneFwdCheckDigits", F.CHECK_DPS)
    define("MoneFwdCheckAgreement", int(F.check_digits(rows)))
    define("MoneFwdDevThree", bound(max(r["dev3"] for r in narrow)))
    define("MoneFwdDevTwo", bound(max(r["dev2"] for r in narrow)))
    define("MoneFwdImag", bound(max(max(r["imag3"], r["imag2"]) for r in narrow)))
    ratios = [a[k] / b[k] for a, b in zip(wide, narrow) for k in ("dev3", "dev2")]
    define("MoneFwdWindowFactor", SMALL_WORDS[round(sum(ratios) / len(ratios))])

    # closed form of the forward limit of the one-loop |J_z| = 2 remainder
    from ggaa.oneloop import OneLoop
    amp, saved, worst, kb = OneLoop(), mp.mp.dps, 0.0, ("0.05", "0.1", "0.3", "0.5", "0.7", "0.9")
    mp.mp.dps = 120
    for Nc, nf in ((3, 5), (4, 2)):
        for b in kb:
            k1 = amp(2, mp.mpf(b), 1 - mp.mpf(10)**-40, mA=125, muR=125, Nc=Nc, nf=nf) / 125**2
            worst = max(worst, float(abs(k1.real / F.k1_closed(b, Nc) - 1)))
    mp.mp.dps = saved
    define("KOneClosedDev", bound(worst)); define("KOneBetaMin", kb[0]); define("KOneBetaMax", kb[-1])


def main():
    parameters()
    loop_sizes()
    err = validation()
    forward(err)
    exact_check()
    a1, m2 = one_loop()
    leading(a1, m2)
    constants()
    normalization()
    physics()
    timing()
    structure()
    jz2()
    m1_forward()
    target = MANUSCRIPT / "numbers.tex"
    lines = ["% Generated by scripts/make_numbers.py from the data and results folders. Do not edit."]
    lines += [f"\\newcommand{{\\{k}}}{{{v}}}" for k, v in sorted(macros.items())]
    target.write_text("\n".join(lines) + "\n")
    print(f"wrote manuscript/numbers.tex ({len(macros)} macros)")


if __name__ == "__main__":
    main()


==> anc/scripts/make_physics_figures.py <==
#!/usr/bin/env python3
"""Figures 2 and 6 of the paper (files fig5_amplitudes, fig6_cross_section).

  fig5_amplitudes      |a_s^n M_i^(n)| / m_A^2 at tree level, one loop and two loops against beta_A
                       (the helicity amplitudes are C_G^2 M_1 for ++ and C_G^2 M_2 for +-)
  fig6_cross_section   LO partonic cross section and the finite virtual corrections a_s V1,
                       a_s^2 V2 (read from results/virtual_correction.csv, see `make virtual`)

Needs the published one-loop files (inputs/fetch_inputs.sh).
"""

import csv
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp

from make_figures import BLACK, BLUE, GREY, RED, WIDE, finish_axis, headroom, save, style
from ggaa import benchmark
from ggaa.born import born
from ggaa.crosssection import sigma
from ggaa.oneloop import OneLoop
from ggaa.paths import INPUTS, RESULTS
from ggaa.series import ThresholdSeries

M_A = benchmark.M_A
COS = mp.mpf(benchmark.COS_THETA.numerator) / benchmark.COS_THETA.denominator


def fig_amplitudes():
    mp.mp.dps = 80
    one_loop, two_loop = OneLoop(), ThresholdSeries()
    betas = [mp.mpf(10) ** (e / mp.mpf(4)) for e in range(-16, -1)] + [mp.mpf("0.2"), mp.mpf("0.3")]
    fig, axes = plt.subplots(1, 2, figsize=(WIDE, 2.7))
    for i, ax in zip((1, 2), axes):
        a_s = benchmark.ALPHA_S / (4 * mp.pi)
        curves = {
            "tree": [abs(born(i, b, COS, M_A)) / M_A**2 for b in betas],
            r"$a_s\times$ one loop": [a_s * abs(one_loop(i, b, COS)) / M_A**2 for b in betas],
            r"$a_s^2\times$ two loops": [a_s**2 * abs(two_loop(i, b, COS)) / M_A**2 for b in betas],
        }
        x = [float(b) for b in betas]
        for (label, values), colour, marker, ls in zip(curves.items(), (GREY, BLACK, RED), ("o", "s", "^"), (":", "-", "--")):
            ax.loglog(x, [float(v) for v in values], color=colour, marker=marker, mfc=colour, mec=colour, ms=4.5, mew=0.8, ls=ls, lw=0.65, zorder=3, label=label)
        ax.set_xlabel(r"$\beta_A$")
        ax.set_ylabel(rf"$|a_s^n\,\mathcal{{M}}_{i}^{{(n)}}|/m_A^2$")
        headroom(ax, 0.25, log=True)
        finish_axis(ax, ("(a)" if i == 1 else "(b)") + rf"  $\mathcal{{M}}_{i}$" + (",  $J_z=0$" if i == 1 else ",  $|J_z|=2$"))
    axes[1].legend(loc="lower right")
    fig.tight_layout()
    save(fig, "fig5_amplitudes")


def fig_cross_section():
    mp.mp.dps = 30
    fig, (left, right) = plt.subplots(1, 2, figsize=(WIDE, 2.7))
    betas = [mp.mpf(10) ** (e / mp.mpf(4)) for e in range(-12, 0)] + [mp.mpf("0.9")]
    left.loglog([float(b) for b in betas], [float(sigma(b, mA=M_A, alpha_s=benchmark.ALPHA_S, cot_beta=benchmark.COT_BETA)) for b in betas],
                color=BLACK, marker="o", mfc=BLACK, mec=BLACK, ms=4.5, mew=0.8, lw=0.65, zorder=3)
    left.set_xlabel(r"$\beta_A$")
    left.set_ylabel(r"$\hat\sigma_{\rm LO}$ [pb]")
    headroom(left, 0.12, log=True)
    finish_axis(left, "(a)")
    with open(RESULTS / "virtual_correction.csv", newline="") as f:
    	rows = list(csv.DictReader(f))
    a_s = benchmark.ALPHA_S / (4 * float(mp.pi))
    x = [float(r["beta"]) for r in rows]
    right.semilogx( x, [a_s * float(r["V1"]) for r in rows], color=BLACK, marker="o", mfc=BLACK, mec=BLACK, ms=4.5, mew=0.8, lw=0.65, zorder=3, label=r"$a_s\langle V_1\rangle$")
    right.semilogx( x, [a_s**2 * float(r["V2"]) for r in rows], color=RED, marker="s", mfc=RED, mec=RED, ms=4.5, mew=0.8, ls="--", lw=0.65, zorder=3, label=r"$a_s^2\langle V_2\rangle$")
    right.set_xlabel(r"$\beta_A$")
    right.set_ylabel(r"$a_s^n\langle V_n\rangle$")
    headroom(right, 0.3)
    right.legend(loc="lower left")
    finish_axis(right, "(b)")
    fig.tight_layout()
    save(fig, "fig6_cross_section")


def main():
    style()
    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("run inputs/fetch_inputs.sh first")
    fig_amplitudes()
    if (RESULTS / "virtual_correction.csv").exists():
        fig_cross_section()
    else:
        print("results/virtual_correction.csv missing: run `make virtual` for Figure 5")


if __name__ == "__main__":
    main()


==> anc/scripts/make_tables.py <==
#!/usr/bin/env python3
"""Manuscript tables generated from the data and results files.

  validation_grid.tex        data/validation/validation_1080.csv
  forward_angles.tex         data/validation/forward_angles.csv, results/accuracy.json
  mb_constants.tex           data/constants/mb_constants.csv, results/mb_constants.json
  leading_terms.tex          results/leading_logs.json
  timing.tex                 data/timing/timing_benchmark.csv
  computing_environment.tex  data/timing/timing_run.json

accuracy.tex and leading_logs.tex are written by compare_validation.py and
check_leading_logs.py.
"""

import csv
import json
import re
import pathlib
import sys
from collections import defaultdict
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import sympy as sp

from ggaa.paths import DATA, RESULTS

from ggaa.paths import TABLES


def sci(x):
    mantissa, exponent = f"{float(x):.2e}".split("e")
    return f"${mantissa}\\times10^{{{int(exponent)}}}$"


def forward_angles():
    rows = list(csv.DictReader(open(DATA / "validation" / "forward_angles.csv")))
    table = defaultdict(dict)
    for r in rows:
        if r["costheta"].startswith("-"):
            continue                       # equal to +99/100 by Bose symmetry (checked in the CSV)
        table[(r["quantity"][:2], r["costheta"])][r["beta"]] = (r["relative_error4"], r["relative_error6"])
    betas = sorted({r["beta"] for r in rows}, key=Fraction)
    positive = sorted({r["costheta"] for r in rows if not r["costheta"].startswith("-")}, key=Fraction)
    mirrored = sorted({r["costheta"] for r in rows if r["costheta"].startswith("-")}, key=Fraction)
    for c in mirrored:                      # Bose symmetry: the mirrored rows must repeat the positive ones
        for r in rows:
            if r["costheta"] == c:
                twin = next(t for t in rows if t["quantity"] == r["quantity"] and t["beta"] == r["beta"] and t["costheta"] == c[1:])
                assert twin["relative_error6"] == r["relative_error6"]
    lines = [r"\begin{table}[t]", r"\centering",
             r"\caption{Relative truncation errors $E_i^{(6)}$ of the complete $\nf=\BenchNf$ coefficients towards the beam, "
             r"at $\mA=\muR=\BenchMA\,\mathrm{GeV}$ and $\Nc=\BenchNc$. The last rows give the largest value on the grid of "
             r"Table~\ref{tab:validation-grid}." + (" The values at $c=" + ", ".join(f"{float(Fraction(c)):g}" for c in mirrored) +
             "$ equal those at $-c$." if mirrored else "") + "}",
             r"\label{tab:forward-angles}", r"\begin{ruledtabular}", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{ll" + "c" * len(betas) + "}",
             r" & $c$ & " + " & ".join(f"$\\bA={float(Fraction(b)):g}$" for b in betas) + r" \\", r"\hline"]
    for i in ("M1", "M2"):
        for c in positive:
            vals = " & ".join(sci(table[(i, c)][b][1]) for b in betas)
            lines.append(f"$\\mathcal M_{i[1]}$ & ${float(Fraction(c)):g}$ & {vals} \\\\")
    accuracy = json.load(open(RESULTS / "accuracy.json"))["max_error"]
    for i in ("M1", "M2"):
        grid = accuracy[f"{i}_nf5_order6"]
        lines.append(f"$\\mathcal M_{i[1]}$ & grid max. & " + " & ".join(sci(grid[str(Fraction(b))]) for b in betas) + " \\\\")
    lines += [r"\end{tabular}", r"\end{ruledtabular}", r"\end{table}"]
    (TABLES / "forward_angles.tex").write_text("\n".join(lines) + "\n")
    print("wrote manuscript/tables/forward_angles.tex")


def mb_constants():
    rows = list(csv.DictReader(open(DATA / "constants" / "mb_constants.csv")))
    lines = [r"\begin{table}[t]", r"\centering",
             r"\caption{Reductions of the endpoint constants of Eq.~\eqref{eq:mb-definition}, found with PSLQ at \PSLQDigits{} digits; "
             r"the largest residual is \PSLQResidual.}",
             r"\label{tab:mb-constants}", r"\begin{ruledtabular}", r"\small", r"\begin{tabular}{cl}",
             r"$[p,q,a,w]$ & reduction \\", r"\hline"]
    for r in rows:
        expr = sp.sympify(r["reduction"], locals={"polylog": sp.polylog, "zeta": sp.zeta})
        tex = sp.latex(expr).replace(r"\log{\left(2 \right)}", r"\ln 2").replace(r"\operatorname{Li}_{4}\left(\frac{1}{2}\right)", r"\Li_4(\tfrac12)")
        tex = tex.replace(r"\zeta\left(3\right)", r"\zeta_3")
        tex = re.sub(r"\\ln 2\^\{(\d)\}", r"\\ln^{\1}2", tex)
        lines.append(f"$[{r['p']},{r['q']},{r['a']},{r['w']}]$ & ${tex}$ \\\\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{ruledtabular}", r"\end{table}"]
    (TABLES / "mb_constants.tex").write_text("\n".join(lines) + "\n")
    print("wrote manuscript/tables/mb_constants.tex")


def frac_tex(x):
    f = Fraction(x)
    return str(f.numerator) if f.denominator == 1 else f"{f.numerator}/{f.denominator}"


def validation_grid():
    """Single-column Table 2; long value lists are broken into lines of a few entries."""
    rows = list(csv.DictReader(open(DATA / "validation" / "validation_1080.csv")))
    betas = sorted({Fraction(r["beta"]) for r in rows})
    angles = sorted({Fraction(r["costheta"]) for r in rows})
    params = sorted({(int(r["mA_GeV"]), int(r["muR_GeV"]), int(r["Nc"])) for r in rows}, key=lambda t: (t[2], t[0], t[1]))

    def block(label, items, chunk):
        parts = [items[k:k + chunk] for k in range(0, len(items), chunk)]
        return [(label if n == 0 else "") + " & " + ", ".join(part) + ("," if n < len(parts) - 1 else "") + r" \\"
                for n, part in enumerate(parts)]

    lines = [r"\begin{table}[t]", r"\centering",
             r"\caption{Validation grid. At each point the six flavour coefficients and the two complete $\nf=\BenchNf$ coefficients are compared.}",
             r"\label{tab:validation-grid}", r"\begin{ruledtabular}", r"\begin{tabular}{ll}",
             r"quantity & values \\", r"\hline"]
    lines += block(r"$\bA$", [f"${frac_tex(b)}$" for b in betas], 3)
    lines += block(r"$c$", [f"${frac_tex(c)}$" for c in angles], 5)
    lines += block(r"$(\mA/\mathrm{GeV},\,\muR/\mathrm{GeV},\,\Nc)$", [f"$({m},{mu},{nc})$" for m, mu, nc in params], 1)
    lines += [r"\end{tabular}", r"\end{ruledtabular}", r"\end{table}"]
    (TABLES / "validation_grid.tex").write_text("\n".join(lines) + "\n")
    print("wrote manuscript/tables/validation_grid.tex")


def leading_terms():
    inventory = json.load(open(RESULTS / "leading_logs.json"))["inventory"]
    lines = [r"\begin{table}[t]", r"\centering",
             r"\caption{Leading terms of the threshold expansion of the two-loop Type II remainders. The second column lists the inverse powers with "
             r"nonzero coefficients in the construction files; they cancel identically after the reductions of "
             r"Sec.~\ref{sec:cancellations}, as do all odd powers. The last column gives the powers of $\mathcal L$, Eq.~\eqref{eq:calL}, at leading power.}",
             r"\label{tab:leading-threshold-inventory}", r"\begin{ruledtabular}", r"\begin{tabular}{lccc}",
             r" & inverse powers & leading & powers \\", r"quantity & in construction & power & of $\mathcal L$ \\", r"\hline"]
    for i in (1, 2):
        for k in (0, 1, 2):
            item = inventory[f"M{i}_nf{k}"]
            inverse = ", ".join(f"$\\bA^{{{n}}}$" for n in item["inverse_powers_in_construction"]) or "--"
            lines.append(f"$\\Mflav{{{i}}}{{{k}}}$ & {inverse} & $\\bA^{{{item['leading_power']}}}$ & "
                         f"${','.join(str(p) for p in item['calL_powers'])}$" + r" \\")
    lines += [r"\end{tabular}", r"\end{ruledtabular}", r"\end{table}"]
    (TABLES / "leading_terms.tex").write_text("\n".join(lines) + "\n")
    print("wrote manuscript/tables/leading_terms.tex")


def timing():
    rows = list(csv.DictReader(open(DATA / "timing" / "timing_benchmark.csv")))
    lines = [r"\begin{table}[t]", r"\centering",
             r"\caption{Evaluation time for the two complete Type II coefficients at the benchmark parameters, "
             r"$c=\TimingCos$ and \TimingPrecision-digit working precision, for the unexpanded remainders (exact) "
             r"and the series. First calls start with empty caches; repeated times are medians of \TimingRepeats{} "
             r"evaluations at the same point. Starting the kernel and loading the files are excluded.}",
             r"\label{tab:timing}", r"\begin{ruledtabular}", r"\footnotesize", r"\setlength{\tabcolsep}{2.6pt}",
             r"\begin{tabular}{lcccccc}",
             r"& \multicolumn{3}{c}{first call [s]} & \multicolumn{3}{c}{repeated [s]} \\",
             r"$\bA$ & exact & series & ratio & exact & series & ratio \\", r"\hline"]
    for r in rows:
        assert r['CosTheta'] == rows[0]['CosTheta']
        lines.append(f"${r['Beta']}$ & {float(r['ExactFirstSeconds']):.2f} & {float(r['SeriesFirstSeconds']):.2f} & "
                     f"{float(r['FirstCallSpeedup']):.2f} & {float(r['ExactWarmMedianSeconds']):.4f} & "
                     f"{float(r['SeriesWarmMedianSeconds']):.4f} & {float(r['WarmSpeedup']):.2f}" + r" \\")
    lines += [r"\end{tabular}", r"\end{ruledtabular}", r"\end{table}"]
    (TABLES / "timing.tex").write_text("\n".join(lines) + "\n")
    print("wrote manuscript/tables/timing.tex")


def environment():
    run = json.load(open(DATA / "timing" / "timing_run.json"))
    env = run["environment"]
    text = ("The measurements used Wolfram Language " + env["wolfram"].strip('"').split(" (")[0] +
            f" under {env['os']} on an {env['cpu'].replace(' 16-Core Processor', ' processor')} with {env['ram_gib']}~GiB of memory." + "\n")
    (TABLES / "computing_environment.tex").write_text(text)
    print("wrote manuscript/tables/computing_environment.tex")


if __name__ == "__main__":
    validation_grid()
    forward_angles()
    mb_constants()
    leading_terms()
    timing()
    environment()


==> anc/scripts/reduce_series.py <==
#!/usr/bin/env python3
"""Reduce the constructed coefficients and write the final series.

For every flavour coefficient M_i,k the construction left one file per power of
beta, data/construction/M{i}_nf{k}_beta_{n}.wl, with n from -4 to 6.  This script

  1. replaces the endpoint constants by their reductions,
  2. checks that every inverse and every odd power vanishes identically,
  3. writes data/series/M{i}_nf{k}.m with the coefficients of beta^0, 2, 4, 6,
     divided by 64 to bring them to the normalization of the tree and one-loop
     amplitudes (ggaa.normalization).
"""

import pathlib
import sys
import time

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import sympy as sp

from ggaa import wolfram
from ggaa.normalization import FILE_FACTOR
from ggaa.paths import CONSTRUCTION, SERIES

HEADER = """(* M_{i}^{{II,(2),fin}}, coefficient of n_f^{k}.
   Threshold expansion {{c0, c2, c4, c6}} with M = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8).
   Variables: beta = beta_A, costh = cos(theta), m2 = m_A^2, mu2 = mu_R^2, nc = N_c.
   Normalization: amplitude = C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^ab, as for the tree
   and one-loop amplitudes of arXiv:1909.08993; equal to the expansion of the published
   two-loop files divided by 64.
   Generated by scripts/reduce_series.py from data/construction. *)
"""


def power(path):
    tag = path.stem.rsplit("_beta_", 1)[1]
    return -int(tag[1:]) if tag.startswith("m") else int(tag)


def main():
    SERIES.mkdir(parents=True, exist_ok=True)
    failures = []
    for i in (1, 2):
        for k in (0, 1, 2):
            files = sorted(CONSTRUCTION.glob(f"M{i}_nf{k}_beta_*.wl"), key=power)
            coefficients = {}
            for path in files:
                start = time.time()
                n = power(path)
                reduced = wolfram.reduce(wolfram.read(path))
                vanishes = wolfram.is_zero(reduced)
                if n < 0 or n % 2:
                    status = "vanishes identically" if vanishes else "DOES NOT VANISH"
                    if not vanishes:
                        failures.append(path.name)
                else:
                    coefficients[n] = sp.expand(reduced / FILE_FACTOR)
                    status = f"{len(wolfram.collect(reduced))} terms"
                print(f"M{i} nf^{k} beta^{n:>2}: {status:22s} ({time.time() - start:.1f} s)", flush=True)
            body = ",\n\n".join(wolfram.to_wolfram(coefficients.get(n, 0)) for n in (0, 2, 4, 6))
            target = SERIES / f"M{i}_nf{k}.m"
            target.write_text(HEADER.format(i=i, k=k) + "{\n" + body + "\n}\n")
            print(f"wrote {target.relative_to(SERIES.parents[1])}")
    if failures:
        sys.exit("non-vanishing inverse or odd powers: " + ", ".join(failures))
    print("All inverse and odd powers vanish identically.")


if __name__ == "__main__":
    main()


==> anc/scripts/virtual_correction.py <==
#!/usr/bin/env python3
"""Finite virtual corrections to the Type-II amplitude, relative to LO.

    sum|M|^2 = C_G^4 sum_i |M_i^(0)|^2 [ 1 + a_s V1 + a_s^2 V2 ],   a_s = alpha_s / (4 pi),

weighted with the LO angular distribution.  V1 uses the exact one-loop remainder; V2 uses
the two-loop threshold series and is therefore limited to beta_A <~ 0.3.  Both are finite
remainders after Catani's infrared subtraction and are scheme dependent.

All orders are in one normalization (ggaa.normalization).  V2 does not include the O_G-O_J
term proportional to the physical C_J, which depends on m_t.

Writes results/virtual_correction.{csv,pdf}.
"""

import argparse
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp

from ggaa import benchmark
from ggaa.crosssection import VirtualCorrections
from ggaa.paths import INPUTS, RESULTS


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--alpha-s", type=float, default=benchmark.ALPHA_S)
    parser.add_argument("--nodes", type=int, default=64, help="Gauss-Legendre nodes in cos(theta)")
    parser.add_argument("--reference-nodes", type=int, default=128, help="nodes of the convergence check")
    args = parser.parse_args()
    if not (INPUTS / "Finite_1Loop_P1").exists():
        sys.exit("run inputs/fetch_inputs.sh first")
    mp.mp.dps = 60
    a_s = mp.mpf(args.alpha_s) / (4 * mp.pi)
    corrections = VirtualCorrections()

    betas = [mp.mpf(v) for v in ("0.001", "0.003", "0.01", "0.03", "0.05", "0.1", "0.15", "0.2", "0.25", "0.3")]
    rows = []
    print(f"a_s = alpha_s/(4 pi) = {mp.nstr(a_s, 6)}, angle-averaged over {args.nodes} nodes")
    print(f"{'beta':>6} {'V1':>10} {'V2':>10} {'a_s V1':>8} {'a_s^2 V2':>9} {'1 + a_s V1 + a_s^2 V2':>22}")
    for b in betas:
        v1, v2 = corrections.angle_averaged(b, nodes=args.nodes)
        rows.append((b, v1, v2))
        print(f"{float(b):6.3f} {mp.nstr(v1, 7):>10} {mp.nstr(v2, 7):>10} {mp.nstr(a_s * v1, 4):>8} "
              f"{mp.nstr(a_s**2 * v2, 4):>9} {mp.nstr(1 + a_s * v1 + a_s**2 * v2, 4):>22}", flush=True)

    RESULTS.mkdir(exist_ok=True)
    with open(RESULTS / "virtual_correction.csv", "w") as out:
        out.write("beta,V1,V2\n")
        for b, v1, v2 in rows:
            out.write(f"{float(b)},{mp.nstr(v1, 12)},{mp.nstr(v2, 12)}\n")

    # convergence of the angular quadrature, quoted in Sec. 5.2
    check = ("0.01", "0.1", "0.3")
    dev1 = dev2 = 0.0
    for b in check:
        a1, a2 = corrections.angle_averaged(mp.mpf(b), nodes=args.nodes)
        r1, r2 = corrections.angle_averaged(mp.mpf(b), nodes=args.reference_nodes)
        dev1 = max(dev1, float(abs(a1 / r1 - 1))); dev2 = max(dev2, float(abs(a2 / r2 - 1)))
    print(f"quadrature: {args.nodes} against {args.reference_nodes} nodes at beta = {', '.join(check)}: "
          f"V1 changes by at most {dev1:.1e}, V2 by at most {dev2:.1e}")
    import json
    json.dump(dict(nodes=args.nodes, reference_nodes=args.reference_nodes, betas=list(check),
                   max_dev_V1=dev1, max_dev_V2=dev2), open(RESULTS / "virtual_quadrature.json", "w"), indent=1)

    fig, ax = plt.subplots(figsize=(3.6, 2.8))
    x = [float(r[0]) for r in rows]
    ax.semilogx(x, [float(a_s * r[1]) for r in rows], color="#202020", marker="o", label=r"$a_s V_1$")
    ax.semilogx(x, [float(a_s**2 * r[2]) for r in rows], color="#8B2E3C", marker="s", ls="--", label=r"$a_s^2 V_2$")
    ax.axhline(0, color="#6F6F6F", lw=0.7)
    ax.set_xlabel(r"$\beta_A$")
    ax.set_ylabel("correction relative to LO")
    ax.legend(frameon=False, fontsize=7)
    ax.tick_params(direction="in", which="both", top=True, right=True)
    fig.tight_layout()
    fig.savefig(RESULTS / "virtual_correction.pdf")
    print("\nwrote results/virtual_correction.csv and results/virtual_correction.pdf")


if __name__ == "__main__":
    main()


==> anc/scripts/watch_reproduce.sh <==
#!/usr/bin/env bash
# Run `make reproduce` and stop it if it uses too much memory.
#
#   bash scripts/watch_reproduce.sh [max_job_GB] [min_available_GB]
#
# Every 30 s the memory (RSS) of all processes started by the run is added up, including
# the Mathematica kernel that the construction script starts in its own session, and the
# memory still available on the machine is read from /proc/meminfo. The run is stopped
# (SIGTERM, then SIGKILL after 30 s) if the job uses more than max_job_GB (default 60) or
# the machine has less than min_available_GB left (default 15). Readings go to
# reproduce_mem.log, the output of the run to reproduce.log. Rerunning `make reproduce`
# resumes from the last finished stage. CMD overrides the command (for testing).
#
# Start it detached from the terminal, so that logging out cannot stop the run:
#   setsid nohup bash scripts/watch_reproduce.sh 60 15 > /dev/null 2>&1 < /dev/null &

set -u
MAX_JOB_GB=${1:-60}
MIN_AVAIL_GB=${2:-15}
CMD=${CMD:-make reproduce}
INTERVAL=${INTERVAL:-30}
LOG=reproduce.log
MEMLOG=reproduce_mem.log

descendants() {                      # the process and all its descendants, also across sessions
    echo "$1"
    local child
    for child in $(ps -o pid= --ppid "$1" 2> /dev/null); do
        descendants "$child"
    done
}
gb() { awk -v k="$1" 'BEGIN { printf "%.1f", k / 1048576 }'; }

nice -n 19 $CMD > "$LOG" 2>&1 < /dev/null &
top=$!
echo "$(date '+%F %T') started '$CMD' (pid $top); limits: job ${MAX_JOB_GB} GB, available ${MIN_AVAIL_GB} GB" | tee "$MEMLOG"

peak=0
status="finished"
while kill -0 "$top" 2> /dev/null; do
    pids=$(descendants "$top" | paste -sd, -)
    job_kb=$(ps -o rss= -p "$pids" 2> /dev/null | awk '{ s += $1 } END { print s + 0 }')
    avail_kb=$(awk '/^MemAvailable:/ { print $2 }' /proc/meminfo)
    (( job_kb > peak )) && peak=$job_kb
    echo "$(date '+%F %T') job $(gb "$job_kb") GB, machine available $(gb "$avail_kb") GB" >> "$MEMLOG"
    if awk -v j="$job_kb" -v a="$avail_kb" -v mj="$MAX_JOB_GB" -v ma="$MIN_AVAIL_GB" \
           'BEGIN { exit !(j > mj * 1048576 || a < ma * 1048576) }'; then
        echo "$(date '+%F %T') LIMIT REACHED: job $(gb "$job_kb") GB, available $(gb "$avail_kb") GB; stopping the run" \
            | tee -a "$MEMLOG" >> "$LOG"
        all=$(descendants "$top")
        kill -TERM $all 2> /dev/null
        sleep "$INTERVAL"
        kill -KILL $(descendants "$top") $all 2> /dev/null
        status="STOPPED"
        break
    fi
    sleep "$INTERVAL"
done
wait "$top" 2> /dev/null; rc=$?
if [ "$status" = "finished" ] && [ "$rc" -ne 0 ]; then status="FAILED (exit code $rc, see $LOG)"; fi
echo "$(date '+%F %T') $status; peak memory of the job $(gb "$peak") GB" | tee -a "$MEMLOG"


==> anc/src/construction/README.md <==
# Construction of the threshold series

Code that expands the published two-loop Type II remainders of arXiv:1909.08993 about
threshold and evaluates the validation records. It was run in September 2026 with
Mathematica 13.2; the outputs of those runs are in `data/runs`.

| folder | content |
|---|---|
| `nf2/` | coefficients of n_f²: extraction from the published files (`extract_nf.cpp`, `check_nf_extraction.cpp`), compact form and checks (`parse_nf2.py`, `collect_nf2_normalized.py`, `derive_nf2.py`, `validate_nf2_python.py`), expansion (`driver.wl`) |
| `p1_nf1/construction/` | coefficient of n_f in M1: expansion of the 526 blocks of `blocks.wl` through β⁴ and β⁶ |
| `p1_nf1/check/` | exact checks of the saved P1 n_f series against an independent recurrence (`python_reference_series.wl`) and numerical checks at 135 points |
| `remaining/` | coefficients of n_f⁰ in M1 and M2 and of n_f in M2: collection of the published expressions into blocks (`first_run/collect_complete.cpp`, `first_run/check_collection.cpp`), exact rational series of the blocks in β (`prepare_rational_series.py` with `rational_dag.cpp`, `jet_dag.cpp`, `reference_dag.cpp`, `check_fixed_reference.cpp`, `exact_rf.hpp`), expansion of the special functions (`UnifiedMPL.wl`) and assembly of M1 and M2 (`driver.wl`) |
| `validation/` | evaluation of the unexpanded remainders and comparison with the saved series at 1080 records (`validate_saved.wl`) |
| `inputs/` | the coefficient of n_f in the published P1 remainder (`P1_nf1.wl`) and its compact form (`P1_nf1_compact.wl`) |

The special functions are expanded as in Sec. 3.1 of the paper: their derivatives in β are
expanded and integrated term by term from their values at β = 0. The endpoint constants
`MB[p,q,a,w]` are the integrals of Eq. (A1); their reduction to the basis of eight constants
and the exact cancellations are done by `make constants` and `make series`.

In September the remaining coefficients were built in two runs: the first prepared the
rational series of P1 blocks 0 to 1437 in Mathematica and stopped at block 1438, and the second
prepared the other blocks with the C++ programs and completed the construction.
`reproduce_series.sh` prepares all blocks with the C++ programs. The code here is the code of
those runs with its comments, formatting, variable names and printed messages edited; the
calculation is unchanged.

## Running

From the package root, with the published files downloaded (`make inputs`):

    make reproduce

which runs

    bash src/construction/reproduce_series.sh --inputs inputs/arXiv-1909.08993/anc \
        --nf1-inputs src/construction/inputs --work build/reproduce --package .

It needs Mathematica 13.2 (`math`, `WolframKernel` or `wolfram` on the path), g++ with C++17
and GMP or Boost.Multiprecision, and Python 3.9 or later with sympy and mpmath. It checks the
SHA-256 of all four input files first, skips stages that have finished when it is run again,
and ends by comparing the result with every file in `data/construction`. The construction
driver of the P1 n_f coefficient stops after writing its two series, as it did in September;
the following check stage then verifies them. On the reference machine, with Boost.Multiprecision, the whole run took about 4.5 hours with a peak
memory of 0.8 GB; the exact rational series of the 14,247 blocks take most of that time. If the
GMP and Boost headers are not installed, unpack Boost (header-only) in the home directory and set
`CPLUS_INCLUDE_PATH` to it before starting. `scripts/watch_reproduce.sh` starts the run detached
from the terminal and stops it if memory runs short. The validation (about ten hours) is not
repeated by the script.

`make nf1-inputs` checks that `inputs/P1_nf1.wl` is the coefficient of n_f in the published P1
remainder and that the compact form agrees with it.


==> anc/src/construction/compare_with_package.py <==
#!/usr/bin/env python3
"""Compare the series rebuilt by reproduce_series.sh with data/construction of the package.

Each file data/construction/M{i}_nf{k}_beta_{n}.wl is compared with the coefficient of
beta^n of the rebuilt series, after both are brought to the same form by ggaa.wolfram.

    python3 compare_with_package.py --work WORK --package PACKAGE
"""

import argparse
import lzma
import pathlib
import re
import sys
import time

import sympy as sp
from sympy.parsing.mathematica import parse_mathematica


def text(path):
    raw = lzma.open(path, "rt").read() if path.suffix == ".xz" else path.read_text()
    return re.sub(r"\(\*.*?\*\)", "", raw, flags=re.S).replace("\\\n", "")


def split_top(s):
    out, cur, depth, i, in_string = [], [], 0, 0, False
    while i < len(s):
        c = s[i]
        if in_string:
            cur.append(c)
            in_string = not (c == '"' and s[i - 1] != "\\")
        elif c == '"':
            in_string = True
            cur.append(c)
        elif s.startswith("<|", i) or s.startswith("|>", i):
            depth += 1 if s[i] == "<" else -1
            cur.append(s[i:i + 2])
            i += 2
            continue
        elif c in "([{":
            depth += 1
            cur.append(c)
        elif c in ")]}":
            depth -= 1
            cur.append(c)
        elif c == "," and depth == 0:
            out.append("".join(cur))
            cur = []
        else:
            cur.append(c)
        i += 1
    out.append("".join(cur))
    return out


def association(body):
    body = body.strip()
    pairs = (item.split("->", 1) for item in split_top(body[2:-2]))
    return {k.strip().strip('"'): v.strip() for k, v in pairs}


def main():
    ap = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    ap.add_argument("--work", type=pathlib.Path, required=True)
    ap.add_argument("--package", type=pathlib.Path, required=True)
    args = ap.parse_args()
    sys.path.insert(0, str(args.package / "src" / "python"))
    from ggaa import wolfram as W

    results = args.work / "remaining" / "results"
    known = args.work / "remaining" / "known"
    construction = args.package / "data" / "construction"

    def parse(expr):
        expr = expr.replace(*W._PRINCIPAL_LOG)
        return parse_mathematica(re.sub(r"\bbeta\b", "bta", expr)).subs(sp.Symbol("Lb"), W.L)

    def jets(label):
        jet = association(text(results / f"{label}_series6.wl"))["Jet"].strip()
        return {int(k): parse(v) for k, v in (item.split("->", 1) for item in split_top(jet[2:-2]))}

    def p1_nf1():
        expr = parse(association(text(known / "P1_nf1_p6.wl"))["Expression"])
        bta = sp.Symbol("bta")
        poly = sp.Poly(sp.expand(expr.subs(sp.log(bta), W.L)), bta)
        return {m[0]: c for m, c in zip(poly.monoms(), poly.coeffs())}

    def nf2(label):
        body = text(known / f"{label}_p6.wl").strip()
        args_ = split_top(body[len("SeriesData["):-1])
        ell, ct = sp.symbols("ell ct")
        rules = {ct: W.costh, ell: sp.log(W.m2) - sp.log(W.mu2)}
        return {int(args_[3]) + j: parse(c).subs(rules) for j, c in enumerate(split_top(args_[2].strip()[1:-1]))}

    def power(path):
        tag = path.stem.rsplit("_beta_", 1)[1]
        return -int(tag[1:]) if tag.startswith("m") else int(tag)

    sources = {(1, 0): lambda: jets("P1_nf0"), (2, 0): lambda: jets("P2_nf0"), (2, 1): lambda: jets("P2_nf1"),
               (1, 1): p1_nf1, (1, 2): lambda: nf2("P1_nf2"), (2, 2): lambda: nf2("P2_nf2")}
    failures = []
    for (i, k), load in sources.items():
        start = time.time()
        rebuilt = load()
        files = {power(p): p for p in construction.glob(f"M{i}_nf{k}_beta_*.wl")}
        same_files = 0
        for n in sorted(set(files) | set(rebuilt)):
            ours = W.reduce(W.read(files[n])) if n in files else 0
            new = W.reduce(rebuilt[n]) if rebuilt.get(n, 0) != 0 else 0
            same = W.is_zero(sp.expand(ours - new))
            if not same:
                failures.append(f"M{i}_nf{k}_beta_{n}")
            same_files += same and n in files
        print(f"M{i} n_f^{k}: {same_files} of {len(files)} construction files reproduced "
              f"({time.time() - start:.0f} s)", flush=True)
    if failures:
        print("NOT REPRODUCED:", ", ".join(failures))
        sys.exit(1)
    print("All construction files reproduced.")


if __name__ == "__main__":
    main()


==> anc/src/construction/inputs/P1_nf1_compact.wl <==
((8/3)*I*M2*(385*x^4 + 4*x^3*z + 1448*x^3 - 4*x^2*z^2 + 2122*x^2 + 4*x*z + 1448*x + 385)/(x*(x + 1)^2))*(N)^(-1)*(Pi)^0+
(-224*I*M2*(x + 1)^2/x)*(N)^(-1)*(Pi)^0*(Log[M2])+
(224*I*M2*(x + 1)^2/x)*(N)^(-1)*(Pi)^0*(Log[muR2])+
(-16/3*I*M2*(14*x^8*z + 10*x^8 - 5*x^7*z^2 + 94*x^7*z + 71*x^7 - 15*x^6*z^3 - 69*x^6*z^2 + 252*x^6*z + 218*x^6 + 10*x^5*z^4 - 28*x^5*z^3 - 209*x^5*z^2 + 374*x^5*z + 381*x^5 - 4*x^4*z^5 - 4*x^4*z^4 - 82*x^4*z^3 - 354*x^4*z^2 + 368*x^4*z + 440*x^4 + 10*x^3*z^4 - 28*x^3*z^3 - 209*x^3*z^2 + 374*x^3*z + 381*x^3 - 15*x^2*z^3 - 69*x^2*z^2 + 252*x^2*z + 218*x^2 - 5*x*z^2 + 94*x*z + 71*x + 14*z + 10)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])+
(-32/3*I*M2*(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 21*x^9 + x^8*z^3 - 10*x^8*z^2 - 16*x^8*z + 69*x^8 + x^7*z^4 + 6*x^7*z^3 - 23*x^7*z^2 - 68*x^7*z + 144*x^7 - 2*x^6*z^5 - 2*x^6*z^4 + 11*x^6*z^3 - 30*x^6*z^2 - 131*x^6*z + 218*x^6 + x^5*z^6 + 2*x^5*z^5 + 9*x^5*z^4 + 32*x^5*z^3 - 15*x^5*z^2 - 152*x^5*z + 251*x^5 - 2*x^4*z^5 - 2*x^4*z^4 + 11*x^4*z^3 - 30*x^4*z^2 - 131*x^4*z + 218*x^4 + x^3*z^4 + 6*x^3*z^3 - 23*x^3*z^2 - 68*x^3*z + 144*x^3 + x^2*z^3 - 10*x^2*z^2 - 16*x^2*z + 69*x^2 - 2*x*z^2 + x*z + 21*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
((64/9)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
(-64/3*I*M2*(2*x^2 - x*z + 3*x + 2)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[x])+
((128/3)*I*M2*(2*x^2 - x*z + 3*x + 2)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+x])+
(-32/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-32/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+z])+
(-32/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[-x+z])+
(-32/3*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
((64/3)*I*M2*(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 21*x^9 + x^8*z^3 - 10*x^8*z^2 - 16*x^8*z + 69*x^8 + x^7*z^4 + 6*x^7*z^3 - 23*x^7*z^2 - 68*x^7*z + 144*x^7 - 2*x^6*z^5 - 2*x^6*z^4 + 11*x^6*z^3 - 30*x^6*z^2 - 131*x^6*z + 218*x^6 + x^5*z^6 + 2*x^5*z^5 + 9*x^5*z^4 + 32*x^5*z^3 - 15*x^5*z^2 - 152*x^5*z + 251*x^5 - 2*x^4*z^5 - 2*x^4*z^4 + 11*x^4*z^3 - 30*x^4*z^2 - 131*x^4*z + 218*x^4 + x^3*z^4 + 6*x^3*z^3 - 23*x^3*z^2 - 68*x^3*z + 144*x^3 + x^2*z^3 - 10*x^2*z^2 - 16*x^2*z + 69*x^2 - 2*x*z^2 + x*z + 21*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])+
((32/3)*I*M2*(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 69*x^8*z^4 + 159*x^8*z^3 + 114*x^8*z^2 + 77*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 198*x^7*z^3 - 189*x^7*z^2 - 164*x^7*z - 53*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 162*x^6*z^4 + 60*x^6*z^3 + 15*x^6*z^2 - 124*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 195*x^5*z^3 + 96*x^5*z^2 + 55*x^5*z + 106*x^5 + 18*x^4*z^5 + 153*x^4*z^4 + 345*x^4*z^3 + 306*x^4*z^2 + 131*x^4*z + 59*x^4 - 6*x^3*z^4 - 66*x^3*z^3 - 171*x^3*z^2 - 68*x^3*z - 41*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[x])+
(-128/3*I*M2*(6*x^11*z - 9*x^10*z^2 + 27*x^10*z - 6*x^10 - 36*x^9*z^2 + 51*x^9*z - 27*x^9 + 6*x^8*z^5 + 67*x^8*z^4 + 159*x^8*z^3 + 105*x^8*z^2 + 91*x^8*z - 42*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 199*x^7*z^3 - 183*x^7*z^2 - 177*x^7*z - 61*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 166*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 - 164*x^6*z + 42*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 202*x^5*z^3 + 102*x^5*z^2 + 18*x^5*z + 140*x^5 + 18*x^4*z^5 + 151*x^4*z^4 + 345*x^4*z^3 + 303*x^4*z^2 + 133*x^4*z + 78*x^4 - 6*x^3*z^4 - 61*x^3*z^3 - 177*x^3*z^2 - 45*x^3*z - 49*x^3 - 12*x^2*z^3 - 45*x^2*z^2 + 27*x^2*z - 54*x^2 - 6*x*z^3 - 18*x*z^2 - 3*x*z - 33*x - 6)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+x])+
(-32/3*I*M2*(9*x^8*z - 6*x^7*z^3 - 65*x^7*z^2 - 35*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 68*x^6*z + 41*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 8*x^5*z^2 + 22*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 61*x^4*z - 46*x^4 - 18*x^3*z^3 - 125*x^3*z^2 - 89*x^3*z - 21*x^3 + 6*x^2*z^2 + 68*x^2*z + 29*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+(1+x^2)/x-z])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*(9*x^8*z - 6*x^7*z^3 - 61*x^7*z^2 - 31*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 64*x^6*z + 37*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 16*x^5*z^2 + 14*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 53*x^4*z - 38*x^4 - 18*x^3*z^3 - 121*x^3*z^2 - 85*x^3*z - 21*x^3 + 6*x^2*z^2 + 64*x^2*z + 25*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+z])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[-x+z])+
((64/3)*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[x])+
(-128/3*I*M2*(z + 3)*(x^2 - x*z + 1)*(x^2 - x*z + x + 1)/(x^2*(z + 1)^2))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])+
((64/3)*I*M2*(10*x^11*z - 15*x^10*z^2 + 45*x^10*z - 10*x^10 - 3*x^9*z^3 - 66*x^9*z^2 + 82*x^9*z - 45*x^9 + 12*x^8*z^5 + 136*x^8*z^4 + 318*x^8*z^3 + 219*x^8*z^2 + 168*x^8*z - 67*x^8 - 24*x^7*z^6 - 168*x^7*z^5 - 336*x^7*z^4 - 397*x^7*z^3 - 372*x^7*z^2 - 341*x^7*z - 114*x^7 + 24*x^6*z^7 + 156*x^6*z^6 + 324*x^6*z^5 + 328*x^6*z^4 + 120*x^6*z^3 + 51*x^6*z^2 - 288*x^6*z + 65*x^6 - 48*x^5*z^6 - 324*x^5*z^5 - 624*x^5*z^4 - 397*x^5*z^3 + 198*x^5*z^2 + 73*x^5*z + 246*x^5 + 36*x^4*z^5 + 304*x^4*z^4 + 690*x^4*z^3 + 609*x^4*z^2 + 264*x^4*z + 137*x^4 - 12*x^3*z^4 - 127*x^3*z^3 - 348*x^3*z^2 - 113*x^3*z - 90*x^3 - 24*x^2*z^3 - 84*x^2*z^2 + 39*x^2*z - 91*x^2 - 12*x*z^3 - 36*x*z^2 - 11*x*z - 57*x - 10)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+x])+
(-64/3*I*M2*(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 73*x^8*z^4 + 171*x^8*z^3 + 126*x^8*z^2 + 81*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 202*x^7*z^3 - 201*x^7*z^2 - 176*x^7*z - 57*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 154*x^6*z^4 + 36*x^6*z^3 - 9*x^6*z^2 - 132*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 187*x^5*z^3 + 120*x^5*z^2 + 79*x^5*z + 114*x^5 + 18*x^4*z^5 + 157*x^4*z^4 + 357*x^4*z^3 + 318*x^4*z^2 + 135*x^4*z + 59*x^4 - 6*x^3*z^4 - 70*x^3*z^3 - 183*x^3*z^2 - 80*x^3*z - 45*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
(-256/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 69*x^8*z^4 + 159*x^8*z^3 + 114*x^8*z^2 + 77*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 198*x^7*z^3 - 189*x^7*z^2 - 164*x^7*z - 53*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 162*x^6*z^4 + 60*x^6*z^3 + 15*x^6*z^2 - 124*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 195*x^5*z^3 + 96*x^5*z^2 + 55*x^5*z + 106*x^5 + 18*x^4*z^5 + 153*x^4*z^4 + 345*x^4*z^3 + 306*x^4*z^2 + 131*x^4*z + 59*x^4 - 6*x^3*z^4 - 66*x^3*z^3 - 171*x^3*z^2 - 68*x^3*z - 41*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+z])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[-x+z])+
(-64/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*(9*x^8*z - 6*x^7*z^3 - 65*x^7*z^2 - 35*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 68*x^6*z + 41*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 8*x^5*z^2 + 22*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 61*x^4*z - 46*x^4 - 18*x^3*z^3 - 125*x^3*z^2 - 89*x^3*z - 21*x^3 + 6*x^2*z^2 + 68*x^2*z + 29*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((64/3)*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[-x+z])+
((64/3)*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[-x+z])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,x/((1+x^2)/x-z)])+
(-64/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,x*((1+x^2)/x-z)])+
((64/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,-x])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
((32/3)*I*M2*(8*x^11*z - 12*x^10*z^2 + 36*x^10*z - 8*x^10 + 3*x^9*z^3 - 42*x^9*z^2 + 71*x^9*z - 36*x^9 + 6*x^8*z^5 + 61*x^8*z^4 + 147*x^8*z^3 + 84*x^8*z^2 + 101*x^8*z - 59*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 196*x^7*z^3 - 165*x^7*z^2 - 178*x^7*z - 65*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 178*x^6*z^4 + 84*x^6*z^3 + 81*x^6*z^2 - 196*x^6*z + 61*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 217*x^5*z^3 + 84*x^5*z^2 - 43*x^5*z + 166*x^5 + 18*x^4*z^5 + 145*x^4*z^4 + 333*x^4*z^3 + 288*x^4*z^2 + 131*x^4*z + 97*x^4 - 6*x^3*z^4 - 52*x^3*z^3 - 171*x^3*z^2 - 10*x^3*z - 53*x^3 - 12*x^2*z^3 - 51*x^2*z^2 + 42*x^2*z - 71*x^2 - 6*x*z^3 - 18*x*z^2 + 2*x*z - 42*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+x)/(1+z)])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 3*x^3*z^3 - 3*x^3*z^2 - 15*x^3*z + 25*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)])+
(-128/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)])+
(-32/3*I*M2*(9*x^8*z - 6*x^7*z^3 - 61*x^7*z^2 - 31*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 64*x^6*z + 37*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 16*x^5*z^2 + 14*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 53*x^4*z - 38*x^4 - 18*x^3*z^3 - 121*x^3*z^2 - 85*x^3*z - 21*x^3 + 6*x^2*z^2 + 64*x^2*z + 25*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)))*(N)^(-1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+z)/(2+(1+x^2)/x)])+
((64/3)*M2*(z + 3)*(x^2 - x*z + 1)*(x^2 - x*z + x + 1)/(x^2*(z + 1)^2))*(N)^(-1)*(Pi)^1*(Log[(1+x^2)/x-z])+
((16/9)*I*M2*(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 + 15*x^9*z^3 + 6*x^9*z^2 + 49*x^9*z - 18*x^9 - 6*x^8*z^5 - 77*x^8*z^4 - 159*x^8*z^3 - 150*x^8*z^2 - 21*x^8*z - 43*x^8 + 12*x^7*z^6 + 84*x^7*z^5 + 168*x^7*z^4 + 194*x^7*z^3 + 213*x^7*z^2 + 112*x^7*z + 21*x^7 - 12*x^6*z^7 - 78*x^6*z^6 - 162*x^6*z^5 - 146*x^6*z^4 - 60*x^6*z^3 + 69*x^6*z^2 - 36*x^6*z + 53*x^6 + 24*x^5*z^6 + 162*x^5*z^5 + 312*x^5*z^4 + 167*x^5*z^3 - 72*x^5*z^2 - 203*x^5*z + 30*x^5 - 18*x^4*z^5 - 161*x^4*z^4 - 345*x^4*z^3 - 318*x^4*z^2 - 123*x^4*z + 17*x^4 + 6*x^3*z^4 + 86*x^3*z^3 + 147*x^3*z^2 + 160*x^3*z + 9*x^3 + 12*x^2*z^3 + 15*x^2*z^2 + 48*x^2*z - 31*x^2 + 6*x*z^3 + 18*x*z^2 + 28*x*z - 12*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)))*(N)^(-1)*(Pi)^2*(Log[(1+x^2)/x-z])+
(-16/3*I*M2*(21*x^8*z + 3*x^8 - 30*x^7*z^2 + 144*x^7*z + 21*x^7 + 15*x^6*z^3 - 177*x^6*z^2 + 432*x^6*z + 66*x^6 - 10*x^5*z^4 + 44*x^5*z^3 - 440*x^5*z^2 + 772*x^5*z + 123*x^5 + 4*x^4*z^5 - 4*x^4*z^4 + 82*x^4*z^3 - 570*x^4*z^2 + 930*x^4*z + 150*x^4 - 10*x^3*z^4 + 44*x^3*z^3 - 440*x^3*z^2 + 772*x^3*z + 123*x^3 + 15*x^2*z^3 - 177*x^2*z^2 + 432*x^2*z + 66*x^2 - 30*x*z^2 + 144*x*z + 21*x + 21*z + 3)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(-1)*(Pi)^0*(Log[z])+
(-32/3*I*M2*x*(2*x^8*z^2 - x^8*z - 5*x^7*z^3 + 16*x^7*z^2 - x^7*z + 2*x^7 + 6*x^6*z^4 - 18*x^6*z^3 + 59*x^6*z^2 + 8*x^6*z + 9*x^6 - 4*x^5*z^5 + 8*x^5*z^4 - 51*x^5*z^3 + 108*x^5*z^2 + 21*x^5*z + 18*x^5 + x^4*z^6 - 2*x^4*z^5 + 19*x^4*z^4 - 56*x^4*z^3 + 141*x^4*z^2 + 32*x^4*z + 23*x^4 - 4*x^3*z^5 + 8*x^3*z^4 - 51*x^3*z^3 + 108*x^3*z^2 + 21*x^3*z + 18*x^3 + 6*x^2*z^4 - 18*x^2*z^3 + 59*x^2*z^2 + 8*x^2*z + 9*x^2 - 5*x*z^3 + 16*x*z^2 - x*z + 2*x + 2*z^2 - z)/((x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])+
((64/9)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[z])+
(-64/3*I*M2*x*(x^2 + x*z + 3*x + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[x])+
((128/3)*I*M2*x*(x^2 + x*z + 3*x + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+x])+
(-64/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+(1+x^2)/x-z])+
(-32/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+z])+
(-32/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[z])*(Log[-x+z])+
(-32/3*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[z])*(Log[z])+
((64/3)*I*M2*x*(2*x^8*z^2 - x^8*z - 5*x^7*z^3 + 16*x^7*z^2 - x^7*z + 2*x^7 + 6*x^6*z^4 - 18*x^6*z^3 + 59*x^6*z^2 + 8*x^6*z + 9*x^6 - 4*x^5*z^5 + 8*x^5*z^4 - 51*x^5*z^3 + 108*x^5*z^2 + 21*x^5*z + 18*x^5 + x^4*z^6 - 2*x^4*z^5 + 19*x^4*z^4 - 56*x^4*z^3 + 141*x^4*z^2 + 32*x^4*z + 23*x^4 - 4*x^3*z^5 + 8*x^3*z^4 - 51*x^3*z^3 + 108*x^3*z^2 + 21*x^3*z + 18*x^3 + 6*x^2*z^4 - 18*x^2*z^3 + 59*x^2*z^2 + 8*x^2*z + 9*x^2 - 5*x*z^3 + 16*x*z^2 - x*z + 2*x + 2*z^2 - z)/((x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])+
(-32/3*I*M2*x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 87*x^9*z + 87*x^9 + 66*x^8*z^3 + 123*x^8*z^2 - 204*x^8*z + 156*x^8 - 78*x^7*z^4 - 77*x^7*z^3 + 213*x^7*z^2 - 327*x^7*z + 133*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 399*x^6*z^2 - 288*x^6*z + 27*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 206*x^5*z^3 + 318*x^5*z^2 - 306*x^5*z - 50*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 399*x^4*z^2 - 288*x^4*z + 27*x^4 - 78*x^3*z^4 - 77*x^3*z^3 + 213*x^3*z^2 - 327*x^3*z + 133*x^3 + 66*x^2*z^3 + 123*x^2*z^2 - 204*x^2*z + 156*x^2 - 30*x*z^2 - 87*x*z + 87*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[x])+
((128/3)*I*M2*x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 90*x^9*z + 84*x^9 + 66*x^8*z^3 + 126*x^8*z^2 - 210*x^8*z + 147*x^8 - 78*x^7*z^4 - 79*x^7*z^3 + 213*x^7*z^2 - 333*x^7*z + 125*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 396*x^6*z^2 - 282*x^6*z + 36*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 202*x^5*z^3 + 318*x^5*z^2 - 288*x^5*z - 28*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 396*x^4*z^2 - 282*x^4*z + 36*x^4 - 78*x^3*z^4 - 79*x^3*z^3 + 213*x^3*z^2 - 333*x^3*z + 125*x^3 + 66*x^2*z^3 + 126*x^2*z^2 - 210*x^2*z + 147*x^2 - 30*x*z^2 - 90*x*z + 84*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+x])+
(-32/3*I*M2*x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 81*x^9*z + 93*x^9 + 66*x^8*z^3 + 117*x^8*z^2 - 192*x^8*z + 174*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 213*x^7*z^2 - 315*x^7*z + 149*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 405*x^6*z^2 - 300*x^6*z + 9*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 318*x^5*z^2 - 342*x^5*z - 94*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 405*x^4*z^2 - 300*x^4*z + 9*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 213*x^3*z^2 - 315*x^3*z + 149*x^3 + 66*x^2*z^3 + 117*x^2*z^2 - 192*x^2*z + 174*x^2 - 30*x*z^2 - 81*x*z + 93*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+(1+x^2)/x-z])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 69*x^9*z + 81*x^9 + 66*x^8*z^3 + 105*x^8*z^2 - 168*x^8*z + 158*x^8 - 78*x^7*z^4 - 69*x^7*z^3 + 201*x^7*z^2 - 303*x^7*z + 145*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 417*x^6*z^2 - 324*x^6*z + 29*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 222*x^5*z^3 + 342*x^5*z^2 - 390*x^5*z - 62*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 417*x^4*z^2 - 324*x^4*z + 29*x^4 - 78*x^3*z^4 - 69*x^3*z^3 + 201*x^3*z^2 - 303*x^3*z + 145*x^3 + 66*x^2*z^3 + 105*x^2*z^2 - 168*x^2*z + 158*x^2 - 30*x*z^2 - 69*x*z + 81*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+z])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[x])*(Log[-x+z])+
((64/3)*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[z])*(Log[x])+
(-128/3*I*M2*x*z*(z + 1)*(x^2 - x*z + 3*x + 1)/(x^2 - x*z + x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])+
(-64*I*M2*x*(4*x^10*z + 18*x^10 - 20*x^9*z^2 - 59*x^9*z + 57*x^9 + 44*x^8*z^3 + 83*x^8*z^2 - 138*x^8*z + 101*x^8 - 52*x^7*z^4 - 52*x^7*z^3 + 142*x^7*z^2 - 220*x^7*z + 86*x^7 + 32*x^6*z^5 + 8*x^6*z^4 - 24*x^6*z^3 + 265*x^6*z^2 - 190*x^6*z + 21*x^6 - 8*x^5*z^6 + 4*x^5*z^5 - 60*x^5*z^4 - 136*x^5*z^3 + 212*x^5*z^2 - 198*x^5*z - 26*x^5 + 32*x^4*z^5 + 8*x^4*z^4 - 24*x^4*z^3 + 265*x^4*z^2 - 190*x^4*z + 21*x^4 - 52*x^3*z^4 - 52*x^3*z^3 + 142*x^3*z^2 - 220*x^3*z + 86*x^3 + 44*x^2*z^3 + 83*x^2*z^2 - 138*x^2*z + 101*x^2 - 20*x*z^2 - 59*x*z + 57*x + 4*z + 18)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+x])+
((64/3)*I*M2*x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 87*x^9*z + 87*x^9 + 66*x^8*z^3 + 123*x^8*z^2 - 204*x^8*z + 156*x^8 - 78*x^7*z^4 - 77*x^7*z^3 + 213*x^7*z^2 - 327*x^7*z + 133*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 399*x^6*z^2 - 288*x^6*z + 27*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 206*x^5*z^3 + 318*x^5*z^2 - 306*x^5*z - 50*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 399*x^4*z^2 - 288*x^4*z + 27*x^4 - 78*x^3*z^4 - 77*x^3*z^3 + 213*x^3*z^2 - 327*x^3*z + 133*x^3 + 66*x^2*z^3 + 123*x^2*z^2 - 204*x^2*z + 156*x^2 - 30*x*z^2 - 87*x*z + 87*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
((64/3)*I*M2*x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 75*x^9*z + 75*x^9 + 66*x^8*z^3 + 111*x^8*z^2 - 180*x^8*z + 140*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 201*x^7*z^2 - 315*x^7*z + 129*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 411*x^6*z^2 - 312*x^6*z + 47*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 342*x^5*z^2 - 354*x^5*z - 18*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 411*x^4*z^2 - 312*x^4*z + 47*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 201*x^3*z^2 - 315*x^3*z + 129*x^3 + 66*x^2*z^3 + 111*x^2*z^2 - 180*x^2*z + 140*x^2 - 30*x*z^2 - 75*x*z + 75*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+z])+
(-256/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[-x+z])+
(-32/3*I*M2*x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 69*x^9*z + 81*x^9 + 66*x^8*z^3 + 105*x^8*z^2 - 168*x^8*z + 158*x^8 - 78*x^7*z^4 - 69*x^7*z^3 + 201*x^7*z^2 - 303*x^7*z + 145*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 417*x^6*z^2 - 324*x^6*z + 29*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 222*x^5*z^3 + 342*x^5*z^2 - 390*x^5*z - 62*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 417*x^4*z^2 - 324*x^4*z + 29*x^4 - 78*x^3*z^4 - 69*x^3*z^3 + 201*x^3*z^2 - 303*x^3*z + 145*x^3 + 66*x^2*z^3 + 105*x^2*z^2 - 168*x^2*z + 158*x^2 - 30*x*z^2 - 69*x*z + 81*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(Log[z])*(Log[-x+(1+x^2)/x-z])+
((64/3)*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+z])*(Log[1+z])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(Log[1+z])*(Log[-x+z])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(Log[z])*(Log[-x+z])+
((64/3)*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[z])*(Log[-x+z])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,x/z])+
(-64/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,x*z])+
(-64/3*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+z)^(-1)])+
((128/3)*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,-x])+
((128/3)*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
(-32/3*I*M2*x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 81*x^9*z + 93*x^9 + 66*x^8*z^3 + 117*x^8*z^2 - 192*x^8*z + 174*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 213*x^7*z^2 - 315*x^7*z + 149*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 405*x^6*z^2 - 300*x^6*z + 9*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 318*x^5*z^2 - 342*x^5*z - 94*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 405*x^4*z^2 - 300*x^4*z + 9*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 213*x^3*z^2 - 315*x^3*z + 149*x^3 + 66*x^2*z^3 + 117*x^2*z^2 - 192*x^2*z + 174*x^2 - 30*x*z^2 - 81*x*z + 93*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
((128/3)*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+x)/(1+z)])+
(-128/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)])+
(-128/3*I*M2*x*(x^6 - 6*x^5*z + 6*x^4*z^2 - 12*x^4*z - 3*x^4 - 3*x^3*z^3 + 3*x^3*z^2 - 21*x^3*z - 7*x^3 + 6*x^2*z^2 - 12*x^2*z - 3*x^2 - 6*x*z + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)])+
(-32/3*I*M2*x*(6*x^4*z + 31*x^4 - 12*x^3*z^2 - 30*x^3*z + 12*x^2*z^3 + 30*x^2*z^2 - 32*x^2 - 12*x*z^2 - 30*x*z + 6*z + 31)/((x - 1)^2*(x + 1)^4))*(N)^(-1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+z)/(2+(1+x^2)/x)])+
((64/3)*M2*x*z*(z + 1)*(x^2 - x*z + 3*x + 1)/(x^2 - x*z + x + 1)^2)*(N)^(-1)*(Pi)^1*(Log[z])+
((16/3)*I*M2*x*(2*x^10*z + 9*x^10 - 10*x^9*z^2 - 25*x^9*z + 33*x^9 + 22*x^8*z^3 + 37*x^8*z^2 - 60*x^8*z + 64*x^8 - 26*x^7*z^4 - 23*x^7*z^3 + 71*x^7*z^2 - 101*x^7*z + 55*x^7 + 16*x^6*z^5 + 4*x^6*z^4 - 12*x^6*z^3 + 137*x^6*z^2 - 104*x^6*z - 3*x^6 - 4*x^5*z^6 + 2*x^5*z^5 - 30*x^5*z^4 - 74*x^5*z^3 + 106*x^5*z^2 - 126*x^5*z - 46*x^5 + 16*x^4*z^5 + 4*x^4*z^4 - 12*x^4*z^3 + 137*x^4*z^2 - 104*x^4*z - 3*x^4 - 26*x^3*z^4 - 23*x^3*z^3 + 71*x^3*z^2 - 101*x^3*z + 55*x^3 + 22*x^2*z^3 + 37*x^2*z^2 - 60*x^2*z + 64*x^2 - 10*x*z^2 - 25*x*z + 33*x + 2*z + 9)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^2*(Log[z])+
((16/3)*I*M2*(7*x^4*z + 11*x^4 - 7*x^3*z^2 - 6*x^3*z + 17*x^3 + 6*x^2*z^2 + 14*x^2*z + 32*x^2 - 7*x*z^2 - 6*x*z + 17*x + 7*z + 11)/(x*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(-1)*(Pi)^0*(Log[x])+
(-32/3*I*M2*(x^15*z + 3*x^15 - 4*x^14*z^2 - 4*x^14*z + 22*x^14 + 6*x^13*z^3 - 11*x^13*z^2 - 50*x^13*z + 73*x^13 - 5*x^12*z^4 + 30*x^12*z^3 + 21*x^12*z^2 - 163*x^12*z + 137*x^12 + 8*x^11*z^5 - 13*x^11*z^4 + 62*x^11*z^3 + 117*x^11*z^2 - 285*x^11*z + 123*x^11 - 12*x^10*z^6 - 8*x^10*z^5 - 56*x^10*z^4 + 46*x^10*z^3 + 165*x^10*z^2 - 306*x^10*z - 79*x^10 + 8*x^9*z^7 + 12*x^9*z^6 + 48*x^9*z^5 + 20*x^9*z^4 + 108*x^9*z^3 + 90*x^9*z^2 - 200*x^9*z - 444*x^9 - 2*x^8*z^8 - 8*x^8*z^7 - 32*x^8*z^6 - 48*x^8*z^5 - 78*x^8*z^4 + 36*x^8*z^3 - 142*x^8*z^2 - 121*x^8*z - 745*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 42*x^7*z^4 + 156*x^7*z^3 - 110*x^7*z^2 - 113*x^7*z - 725*x^7 - 8*x^6*z^7 - 12*x^6*z^6 - 48*x^6*z^5 - 80*x^6*z^4 + 84*x^6*z^3 + 18*x^6*z^2 - 224*x^6*z - 408*x^6 + 12*x^5*z^6 + 8*x^5*z^5 - 4*x^5*z^4 + 134*x^5*z^3 + 157*x^5*z^2 - 314*x^5*z - 51*x^5 - 8*x^4*z^5 - 17*x^4*z^4 + 70*x^4*z^3 + 89*x^4*z^2 - 301*x^4*z + 131*x^4 - x^3*z^4 + 30*x^3*z^3 + 9*x^3*z^2 - 171*x^3*z + 137*x^3 + 6*x^2*z^3 - 11*x^2*z^2 - 50*x^2*z + 73*x^2 - 4*x*z^2 - 4*x*z + 22*x + z + 3)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[x])+
((32/9)*I*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[x])*(Log[x])+
(-128/3*I*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 24*x^9*z^3 + 72*x^9*z^2 - 189*x^9*z + 155*x^9 + 27*x^8*z^4 - 36*x^8*z^3 + 234*x^8*z^2 - 396*x^8*z + 297*x^8 - 18*x^7*z^5 + 18*x^7*z^4 - 108*x^7*z^3 + 396*x^7*z^2 - 612*x^7*z + 432*x^7 + 6*x^6*z^6 + 72*x^6*z^4 - 72*x^6*z^3 + 522*x^6*z^2 - 684*x^6*z + 492*x^6 - 18*x^5*z^5 + 18*x^5*z^4 - 108*x^5*z^3 + 396*x^5*z^2 - 612*x^5*z + 432*x^5 + 27*x^4*z^4 - 36*x^4*z^3 + 234*x^4*z^2 - 396*x^4*z + 297*x^4 - 24*x^3*z^3 + 72*x^3*z^2 - 189*x^3*z + 155*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[x])*(Log[1+x])+
(-32/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
((32/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[x])*(Log[-x+z])+
(-32/3*M2*(2*x^17*z - 9*x^16*z^2 + 15*x^16*z - 2*x^16 + 9*x^15*z^3 - 72*x^15*z^2 + 56*x^15*z - 15*x^15 + 29*x^14*z^4 + 153*x^14*z^3 - 177*x^14*z^2 + 172*x^14*z - 47*x^14 - 108*x^13*z^5 - 204*x^13*z^4 + 175*x^13*z^3 - 471*x^13*z^2 + 272*x^13*z - 106*x^13 + 147*x^12*z^6 + 105*x^12*z^5 - 115*x^12*z^4 + 435*x^12*z^3 - 513*x^12*z^2 + 283*x^12*z - 152*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 195*x^11*z^5 - 463*x^11*z^4 + 214*x^11*z^3 - 171*x^11*z^2 + 36*x^11*z - 121*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 237*x^10*z^5 + 80*x^10*z^4 + 250*x^10*z^3 + 807*x^10*z^2 - 392*x^10*z + 33*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 3*x^9*z^5 - 37*x^9*z^4 - 332*x^9*z^3 + 1224*x^9*z^2 - 912*x^9*z + 242*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 333*x^8*z^5 - 16*x^8*z^4 - 578*x^8*z^3 + 864*x^8*z^2 - 1016*x^8*z + 402*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 117*x^7*z^5 - 577*x^7*z^4 - 401*x^7*z^3 + 186*x^7*z^2 - 483*x^7*z + 404*x^7 + 259*x^6*z^6 + 177*x^6*z^5 - 193*x^6*z^4 + 463*x^6*z^3 - 162*x^6*z^2 + 199*x^6*z + 207*x^6 + 12*x^5*z^6 - 255*x^5*z^5 - 345*x^5*z^4 + 457*x^5*z^3 - 453*x^5*z^2 + 407*x^5*z - 61*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 101*x^4*z^4 + 453*x^4*z^3 - 324*x^4*z^2 + 292*x^4*z - 194*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 76*x^3*z^3 - 225*x^3*z^2 + 89*x^3*z - 166*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 54*x^2*z^2 + 15*x^2*z - 77*x^2 - 6*x*z^3 - 18*x*z^2 - 7*x*z - 21*x - 2)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[x])+
((64/3)*I*M2*(x^2 - 2*x*z + 1)^2*(2*x^8 - x^7*z + 15*x^7 + 6*x^6*z^2 + 6*x^6*z + 56*x^6 - 10*x^5*z^3 - 6*x^5*z^2 + 3*x^5*z + 111*x^5 + 5*x^4*z^4 + 6*x^4*z^2 + 12*x^4*z + 141*x^4 - 10*x^3*z^3 - 6*x^3*z^2 + 3*x^3*z + 111*x^3 + 6*x^2*z^2 + 6*x^2*z + 56*x^2 - x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+x])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*x*(4*x^6 - 15*x^5*z + 9*x^5 + 15*x^4*z^2 - 30*x^4*z + 15*x^4 - 6*x^3*z^3 + 12*x^3*z^2 - 48*x^3*z + 14*x^3 + 15*x^2*z^2 - 30*x^2*z + 15*x^2 - 15*x*z + 9*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+z])+
(-128/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[-x+z])+
((128/3)*M2*(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 7*x^14*z^4 + 231*x^14*z^3 - 360*x^14*z^2 + 353*x^14*z - 103*x^14 - 87*x^13*z^5 - 252*x^13*z^4 + 395*x^13*z^3 - 825*x^13*z^2 + 622*x^13*z - 233*x^13 + 135*x^12*z^6 + 129*x^12*z^5 - 206*x^12*z^4 + 729*x^12*z^3 - 942*x^12*z^2 + 704*x^12*z - 337*x^12 - 114*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 487*x^11*z^4 + 350*x^11*z^3 - 363*x^11*z^2 + 227*x^11*z - 266*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 255*x^10*z^6 + 213*x^10*z^5 + 148*x^10*z^4 - 74*x^10*z^3 + 1146*x^10*z^2 - 733*x^10*z + 73*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 - 30*x^9*z^6 - 105*x^9*z^5 + 83*x^9*z^4 - 988*x^9*z^3 + 2100*x^9*z^2 - 1723*x^9*z + 529*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 273*x^8*z^6 + 309*x^8*z^5 + 166*x^8*z^4 - 998*x^8*z^3 + 1833*x^8*z^2 - 1855*x^8*z + 808*x^8 - 168*x^7*z^7 - 42*x^7*z^6 - 105*x^7*z^5 - 553*x^7*z^4 - 427*x^7*z^3 + 564*x^7*z^2 - 928*x^7*z + 691*x^7 + 243*x^6*z^6 + 201*x^6*z^5 - 287*x^6*z^4 + 709*x^6*z^3 - 459*x^6*z^2 + 290*x^6*z + 247*x^6 + 12*x^5*z^6 - 222*x^5*z^5 - 417*x^5*z^4 + 725*x^5*z^3 - 975*x^5*z^2 + 823*x^5*z - 206*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 58*x^4*z^4 + 579*x^4*z^3 - 687*x^4*z^2 + 695*x^4*z - 379*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 116*x^3*z^3 - 357*x^3*z^2 + 310*x^3*z - 293*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[1+x])+
((32/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-32/3*M2*(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 105*x^13*z^5 - 300*x^13*z^4 + 355*x^13*z^3 - 837*x^13*z^2 + 616*x^13*z - 237*x^13 + 153*x^12*z^6 + 147*x^12*z^5 - 244*x^12*z^4 + 681*x^12*z^3 - 948*x^12*z^2 + 702*x^12*z - 343*x^12 - 122*x^11*z^7 - 48*x^11*z^6 - 189*x^11*z^5 - 561*x^11*z^4 + 310*x^11*z^3 - 327*x^11*z^2 + 257*x^11*z - 264*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 245*x^10*z^6 + 207*x^10*z^5 + 212*x^10*z^4 + 66*x^10*z^3 + 1272*x^10*z^2 - 675*x^10*z + 85*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 182*x^9*z^7 - 6*x^9*z^6 - 27*x^9*z^5 + 309*x^9*z^4 - 776*x^9*z^3 + 2136*x^9*z^2 - 1741*x^9*z + 531*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 239*x^8*z^6 + 267*x^8*z^5 + 158*x^8*z^4 - 1122*x^8*z^3 + 1599*x^8*z^2 - 1977*x^8*z + 796*x^8 - 176*x^7*z^7 - 54*x^7*z^6 - 99*x^7*z^5 - 591*x^7*z^4 - 575*x^7*z^3 + 420*x^7*z^2 - 970*x^7*z + 693*x^7 + 269*x^6*z^6 + 231*x^6*z^5 - 331*x^6*z^4 + 669*x^6*z^3 - 405*x^6*z^2 + 348*x^6*z + 259*x^6 + 12*x^5*z^6 - 258*x^5*z^5 - 483*x^5*z^4 + 745*x^5*z^3 - 879*x^5*z^2 + 871*x^5*z - 204*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 80*x^4*z^4 + 639*x^4*z^3 - 639*x^4*z^2 + 699*x^4*z - 385*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[1+(1+x^2)/x-z])+
(-64/3*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(Log[1+z])*(Log[1+z])+
((32/3)*M2*(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 135*x^12*z^3 - 114*x^12*z^2 + 106*x^12*z - 17*x^12 - 165*x^11*z^4 + 243*x^11*z^3 - 319*x^11*z^2 + 182*x^11*z - 15*x^11 + 122*x^10*z^5 - 220*x^10*z^4 + 519*x^10*z^3 - 429*x^10*z^2 + 205*x^10*z + 10*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 431*x^9*z^4 + 493*x^9*z^3 - 511*x^9*z^2 + 95*x^9*z + 27*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 242*x^8*z^5 - 394*x^8*z^4 + 501*x^8*z^3 - 345*x^8*z^2 + 61*x^8*z + 7*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 485*x^7*z^4 + 433*x^7*z^3 - 223*x^7*z^2 + 143*x^7*z - 72*x^7 + 176*x^6*z^5 - 322*x^6*z^4 + 555*x^6*z^3 - 249*x^6*z^2 + 226*x^6*z - 155*x^6 - 281*x^5*z^4 + 415*x^5*z^3 - 430*x^5*z^2 + 212*x^5*z - 147*x^5 - 12*x^4*z^4 + 324*x^4*z^3 - 357*x^4*z^2 + 181*x^4*z - 50*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 244*x^3*z^2 + 101*x^3*z + 27*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[1+z])+
(-64/3*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[x])*(Log[-x+z])+
(-64/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,x/((1+x^2)/x-z)])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,x*((1+x^2)/x-z)])+
(-64/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-64/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,x/z])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,x*z])+
((64/3)*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[x])*(PolyLog[2,(1+z)^(-1)])+
(-64/3*M2*(x^8*z + 3*x^8 - 4*x^7*z^2 - 9*x^7*z + 9*x^7 + 6*x^6*z^3 + 9*x^6*z^2 - 20*x^6*z + 21*x^6 - 3*x^5*z^4 + 12*x^5*z^2 - 43*x^5*z + 30*x^5 + 12*x^4*z^3 + 34*x^4*z^2 - 42*x^4*z + 36*x^4 - 3*x^3*z^4 + 12*x^3*z^2 - 43*x^3*z + 30*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 20*x^2*z + 21*x^2 - 4*x*z^2 - 9*x*z + 9*x + z + 3)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^1*(Log[x])+
(-32/9*I*M2*(6*x^12 - 27*x^11*z + 45*x^11 + 54*x^10*z^2 - 162*x^10*z + 180*x^10 - 46*x^9*z^3 + 294*x^9*z^2 - 489*x^9*z + 491*x^9 + 3*x^8*z^4 - 264*x^8*z^3 + 702*x^8*z^2 - 1032*x^8*z + 969*x^8 + 24*x^7*z^5 + 132*x^7*z^4 - 402*x^7*z^3 + 1266*x^7*z^2 - 1524*x^7*z + 1452*x^7 - 8*x^6*z^6 + 138*x^6*z^4 - 528*x^6*z^3 + 1488*x^6*z^2 - 1740*x^6*z + 1658*x^6 + 24*x^5*z^5 + 132*x^5*z^4 - 402*x^5*z^3 + 1266*x^5*z^2 - 1524*x^5*z + 1452*x^5 + 3*x^4*z^4 - 264*x^4*z^3 + 702*x^4*z^2 - 1032*x^4*z + 969*x^4 - 46*x^3*z^3 + 294*x^3*z^2 - 489*x^3*z + 491*x^3 + 54*x^2*z^2 - 162*x^2*z + 180*x^2 - 27*x*z + 45*x + 6)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^2*(Log[x])+
(-32/3*I*M2*(7*x^4*z + 11*x^4 - 7*x^3*z^2 - 6*x^3*z + 17*x^3 + 6*x^2*z^2 + 14*x^2*z + 32*x^2 - 7*x*z^2 - 6*x*z + 17*x + 7*z + 11)/(x*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(-1)*(Pi)^0*(Log[1+x])+
((2560/9)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+x])+
(-256*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
(-64/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
(-256*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+z])+
((64/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[-x+z])+
(-128/3*M2*(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 7*x^14*z^4 + 231*x^14*z^3 - 360*x^14*z^2 + 353*x^14*z - 103*x^14 - 87*x^13*z^5 - 252*x^13*z^4 + 395*x^13*z^3 - 825*x^13*z^2 + 622*x^13*z - 233*x^13 + 135*x^12*z^6 + 129*x^12*z^5 - 206*x^12*z^4 + 729*x^12*z^3 - 942*x^12*z^2 + 704*x^12*z - 337*x^12 - 114*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 487*x^11*z^4 + 350*x^11*z^3 - 363*x^11*z^2 + 227*x^11*z - 266*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 255*x^10*z^6 + 213*x^10*z^5 + 148*x^10*z^4 - 74*x^10*z^3 + 1146*x^10*z^2 - 733*x^10*z + 73*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 - 30*x^9*z^6 - 105*x^9*z^5 + 83*x^9*z^4 - 988*x^9*z^3 + 2100*x^9*z^2 - 1723*x^9*z + 529*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 273*x^8*z^6 + 309*x^8*z^5 + 166*x^8*z^4 - 998*x^8*z^3 + 1833*x^8*z^2 - 1855*x^8*z + 808*x^8 - 168*x^7*z^7 - 42*x^7*z^6 - 105*x^7*z^5 - 553*x^7*z^4 - 427*x^7*z^3 + 564*x^7*z^2 - 928*x^7*z + 691*x^7 + 243*x^6*z^6 + 201*x^6*z^5 - 287*x^6*z^4 + 709*x^6*z^3 - 459*x^6*z^2 + 290*x^6*z + 247*x^6 + 12*x^5*z^6 - 222*x^5*z^5 - 417*x^5*z^4 + 725*x^5*z^3 - 975*x^5*z^2 + 823*x^5*z - 206*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 58*x^4*z^4 + 579*x^4*z^3 - 687*x^4*z^2 + 695*x^4*z - 379*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 116*x^3*z^3 - 357*x^3*z^2 + 310*x^3*z - 293*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+x])*(Log[1+x])+
((64/3)*I*M2*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((512/3)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
(-64/3*M2*(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 135*x^12*z^3 - 114*x^12*z^2 + 106*x^12*z - 17*x^12 - 165*x^11*z^4 + 243*x^11*z^3 - 319*x^11*z^2 + 182*x^11*z - 15*x^11 + 122*x^10*z^5 - 220*x^10*z^4 + 519*x^10*z^3 - 429*x^10*z^2 + 205*x^10*z + 10*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 431*x^9*z^4 + 493*x^9*z^3 - 511*x^9*z^2 + 95*x^9*z + 27*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 242*x^8*z^5 - 394*x^8*z^4 + 501*x^8*z^3 - 345*x^8*z^2 + 61*x^8*z + 7*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 485*x^7*z^4 + 433*x^7*z^3 - 223*x^7*z^2 + 143*x^7*z - 72*x^7 + 176*x^6*z^5 - 322*x^6*z^4 + 555*x^6*z^3 - 249*x^6*z^2 + 226*x^6*z - 155*x^6 - 281*x^5*z^4 + 415*x^5*z^3 - 430*x^5*z^2 + 212*x^5*z - 147*x^5 - 12*x^4*z^4 + 324*x^4*z^3 - 357*x^4*z^2 + 181*x^4*z - 50*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 244*x^3*z^2 + 101*x^3*z + 27*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
((128/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
((64/3)*I*M2*x*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2 - x*z + x + 1)^3)*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+z])*(Log[1+z])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(Log[1+z])*(Log[-x+z])+
((64/3)*M2*(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 105*x^13*z^5 - 300*x^13*z^4 + 355*x^13*z^3 - 837*x^13*z^2 + 616*x^13*z - 237*x^13 + 153*x^12*z^6 + 147*x^12*z^5 - 244*x^12*z^4 + 681*x^12*z^3 - 948*x^12*z^2 + 702*x^12*z - 343*x^12 - 122*x^11*z^7 - 48*x^11*z^6 - 189*x^11*z^5 - 561*x^11*z^4 + 310*x^11*z^3 - 327*x^11*z^2 + 257*x^11*z - 264*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 245*x^10*z^6 + 207*x^10*z^5 + 212*x^10*z^4 + 66*x^10*z^3 + 1272*x^10*z^2 - 675*x^10*z + 85*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 182*x^9*z^7 - 6*x^9*z^6 - 27*x^9*z^5 + 309*x^9*z^4 - 776*x^9*z^3 + 2136*x^9*z^2 - 1741*x^9*z + 531*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 239*x^8*z^6 + 267*x^8*z^5 + 158*x^8*z^4 - 1122*x^8*z^3 + 1599*x^8*z^2 - 1977*x^8*z + 796*x^8 - 176*x^7*z^7 - 54*x^7*z^6 - 99*x^7*z^5 - 591*x^7*z^4 - 575*x^7*z^3 + 420*x^7*z^2 - 970*x^7*z + 693*x^7 + 269*x^6*z^6 + 231*x^6*z^5 - 331*x^6*z^4 + 669*x^6*z^3 - 405*x^6*z^2 + 348*x^6*z + 259*x^6 + 12*x^5*z^6 - 258*x^5*z^5 - 483*x^5*z^4 + 745*x^5*z^3 - 879*x^5*z^2 + 871*x^5*z - 204*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 80*x^4*z^4 + 639*x^4*z^3 - 639*x^4*z^2 + 699*x^4*z - 385*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+x])*(Log[1+z])+
((128/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+x])*(Log[-x+z])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x/((1+x^2)/x-z)])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x*((1+x^2)/x-z)])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x/z])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x*z])+
(-128/3*I*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+x])*(PolyLog[2,(1+z)^(-1)])+
((128/3)*M2*(x^8*z + 3*x^8 - 4*x^7*z^2 - 9*x^7*z + 9*x^7 + 6*x^6*z^3 + 9*x^6*z^2 - 20*x^6*z + 21*x^6 - 3*x^5*z^4 + 12*x^5*z^2 - 43*x^5*z + 30*x^5 + 12*x^4*z^3 + 34*x^4*z^2 - 42*x^4*z + 36*x^4 - 3*x^3*z^4 + 12*x^3*z^2 - 43*x^3*z + 30*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 20*x^2*z + 21*x^2 - 4*x*z^2 - 9*x*z + 9*x + z + 3)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^1*(Log[1+x])+
((64/9)*I*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 10*x^9*z^3 + 114*x^9*z^2 - 147*x^9*z + 169*x^9 - 15*x^8*z^4 - 120*x^8*z^3 + 234*x^8*z^2 - 312*x^8*z + 339*x^8 + 24*x^7*z^5 + 60*x^7*z^4 - 150*x^7*z^3 + 438*x^7*z^2 - 444*x^7*z + 516*x^7 - 8*x^6*z^6 + 30*x^6*z^4 - 240*x^6*z^3 + 480*x^6*z^2 - 516*x^6*z + 590*x^6 + 24*x^5*z^5 + 60*x^5*z^4 - 150*x^5*z^3 + 438*x^5*z^2 - 444*x^5*z + 516*x^5 - 15*x^4*z^4 - 120*x^4*z^3 + 234*x^4*z^2 - 312*x^4*z + 339*x^4 - 10*x^3*z^3 + 114*x^3*z^2 - 147*x^3*z + 169*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^2*(Log[1+x])+
((256/3)*I*M2*(2*x^12 - 6*x^11*z^3 - 18*x^11*z^2 - 27*x^11*z + 9*x^11 + 18*x^10*z^4 + 12*x^10*z^3 - 54*x^10*z^2 - 162*x^10*z + 18*x^10 - 18*x^9*z^5 + 54*x^9*z^4 + 105*x^9*z^3 - 45*x^9*z^2 - 504*x^9*z + 14*x^9 + 6*x^8*z^6 - 72*x^8*z^5 + 72*x^8*z^4 + 282*x^8*z^3 + 108*x^8*z^2 - 1026*x^8*z - 12*x^8 + 24*x^7*z^6 - 135*x^7*z^5 + 45*x^7*z^4 + 435*x^7*z^3 + 333*x^7*z^2 - 1530*x^7*z - 48*x^7 + 39*x^6*z^6 - 144*x^6*z^5 + 63*x^6*z^4 + 540*x^6*z^3 + 477*x^6*z^2 - 1728*x^6*z - 63*x^6 + 24*x^5*z^6 - 135*x^5*z^5 + 45*x^5*z^4 + 435*x^5*z^3 + 333*x^5*z^2 - 1530*x^5*z - 48*x^5 + 6*x^4*z^6 - 72*x^4*z^5 + 72*x^4*z^4 + 282*x^4*z^3 + 108*x^4*z^2 - 1026*x^4*z - 12*x^4 - 18*x^3*z^5 + 54*x^3*z^4 + 105*x^3*z^3 - 45*x^3*z^2 - 504*x^3*z + 14*x^3 + 18*x^2*z^4 + 12*x^2*z^3 - 54*x^2*z^2 - 162*x^2*z + 18*x^2 - 6*x*z^3 - 18*x*z^2 - 27*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Zeta[3])+
((64/3)*I*M2*(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 22*x^9 + x^8*z^3 - 10*x^8*z^2 - 17*x^8*z + 76*x^8 - x^7*z^4 + 6*x^7*z^3 - 17*x^7*z^2 - 70*x^7*z + 166*x^7 + 2*x^6*z^5 + 2*x^6*z^4 + 19*x^6*z^3 - 14*x^6*z^2 - 142*x^6*z + 255*x^6 - x^5*z^6 - 2*x^5*z^5 - 9*x^5*z^4 + 8*x^5*z^3 - 25*x^5*z^2 - 184*x^5*z + 291*x^5 + 2*x^4*z^5 + 2*x^4*z^4 + 19*x^4*z^3 - 14*x^4*z^2 - 142*x^4*z + 255*x^4 - x^3*z^4 + 6*x^3*z^3 - 17*x^3*z^2 - 70*x^3*z + 166*x^3 + x^2*z^3 - 10*x^2*z^2 - 17*x^2*z + 76*x^2 - 2*x*z^2 + x*z + 22*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((160/9)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-64/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
((64/3)*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 3*x^3*z^3 - 3*x^3*z^2 - 15*x^3*z + 25*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-128/3*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+z])*(Log[1+z])+
((32/3)*M2*(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 141*x^12*z^3 - 102*x^12*z^2 + 112*x^12*z - 17*x^12 - 171*x^11*z^4 + 249*x^11*z^3 - 295*x^11*z^2 + 188*x^11*z - 21*x^11 + 126*x^10*z^5 - 216*x^10*z^4 + 537*x^10*z^3 - 407*x^10*z^2 + 191*x^10*z - 8*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 429*x^9*z^4 + 483*x^9*z^3 - 553*x^9*z^2 + 49*x^9*z + 11*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 234*x^8*z^5 - 402*x^8*z^4 + 459*x^8*z^3 - 419*x^8*z^2 + 47*x^8*z + 25*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 471*x^7*z^4 + 435*x^7*z^3 - 217*x^7*z^2 + 205*x^7*z - 28*x^7 + 180*x^6*z^5 - 318*x^6*z^4 + 561*x^6*z^3 - 215*x^6*z^2 + 272*x^6*z - 137*x^6 - 291*x^5*z^4 + 417*x^5*z^3 - 412*x^5*z^2 + 202*x^5*z - 163*x^5 - 12*x^4*z^4 + 336*x^4*z^3 - 351*x^4*z^2 + 157*x^4*z - 68*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 250*x^3*z^2 + 89*x^3*z + 21*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
(-128/3*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
(-128/3*M2*(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 22*x^9 + x^8*z^3 - 10*x^8*z^2 - 17*x^8*z + 76*x^8 - x^7*z^4 + 6*x^7*z^3 - 17*x^7*z^2 - 70*x^7*z + 166*x^7 + 2*x^6*z^5 + 2*x^6*z^4 + 19*x^6*z^3 - 14*x^6*z^2 - 142*x^6*z + 255*x^6 - x^5*z^6 - 2*x^5*z^5 - 9*x^5*z^4 + 8*x^5*z^3 - 25*x^5*z^2 - 184*x^5*z + 291*x^5 + 2*x^4*z^5 + 2*x^4*z^4 + 19*x^4*z^3 - 14*x^4*z^2 - 142*x^4*z + 255*x^4 - x^3*z^4 + 6*x^3*z^3 - 17*x^3*z^2 - 70*x^3*z + 166*x^3 + x^2*z^3 - 10*x^2*z^2 - 17*x^2*z + 76*x^2 - 2*x*z^2 + x*z + 22*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(-1)*(Pi)^1*(Log[1+(1+x^2)/x-z])+
(-128/9*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + x^3*z^3 + 9*x^3*z^2 - 3*x^3*z + 29*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^2*(Log[1+(1+x^2)/x-z])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[-x+(1+x^2)/x-z])*(Log[1+z])*(Log[1+z])+
(-128/3*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
(-128/3*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])+
((64/3)*I*M2*x*(3*x^8*z + 3*x^7*z^3 + 20*x^7*z - x^7 - 6*x^6*z^4 + 6*x^6*z^3 - 3*x^6*z^2 + 66*x^6*z - 3*x^6 + 4*x^5*z^5 - 8*x^5*z^4 + 21*x^5*z^3 + 4*x^5*z^2 + 136*x^5*z - 3*x^5 - x^4*z^6 + 2*x^4*z^5 - 19*x^4*z^4 + 16*x^4*z^3 - x^4*z^2 + 168*x^4*z - 3*x^4 + 4*x^3*z^5 - 8*x^3*z^4 + 21*x^3*z^3 + 4*x^3*z^2 + 136*x^3*z - 3*x^3 - 6*x^2*z^4 + 6*x^2*z^3 - 3*x^2*z^2 + 66*x^2*z - 3*x^2 + 3*x*z^3 + 20*x*z - x + 3*z)/((x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(Log[1+z])*(Log[1+z])+
((160/9)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+z])*(Log[1+z])*(Log[1+z])+
(-64/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(Log[1+z])*(Log[1+z])*(Log[-x+z])+
(-64/3*M2*x*(x^6 - 6*x^5*z + 6*x^4*z^2 - 12*x^4*z - 3*x^4 - 3*x^3*z^3 + 3*x^3*z^2 - 21*x^3*z - 7*x^3 + 6*x^2*z^2 - 12*x^2*z - 3*x^2 - 6*x*z + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+z])*(Log[1+z])+
(-128/3*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(Log[1+z])*(Log[-x+z])+
(-128/3*M2*x*(3*x^8*z + 3*x^7*z^3 + 20*x^7*z - x^7 - 6*x^6*z^4 + 6*x^6*z^3 - 3*x^6*z^2 + 66*x^6*z - 3*x^6 + 4*x^5*z^5 - 8*x^5*z^4 + 21*x^5*z^3 + 4*x^5*z^2 + 136*x^5*z - 3*x^5 - x^4*z^6 + 2*x^4*z^5 - 19*x^4*z^4 + 16*x^4*z^3 - x^4*z^2 + 168*x^4*z - 3*x^4 + 4*x^3*z^5 - 8*x^3*z^4 + 21*x^3*z^3 + 4*x^3*z^2 + 136*x^3*z - 3*x^3 - 6*x^2*z^4 + 6*x^2*z^3 - 3*x^2*z^2 + 66*x^2*z - 3*x^2 + 3*x*z^3 + 20*x*z - x + 3*z)/((x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^1*(Log[1+z])+
(-128/9*I*M2*x*(3*x^6 - 6*x^5*z + 12*x^5 + 6*x^4*z^2 - 12*x^4*z + 27*x^4 - x^3*z^3 + 9*x^3*z^2 - 15*x^3*z + 35*x^3 + 6*x^2*z^2 - 12*x^2*z + 27*x^2 - 6*x*z + 12*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^2*(Log[1+z])+
(-128/3*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^1*(Log[-x+z])+
(-64/3*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(PolyLog[2,x/((1+x^2)/x-z)])+
(-64/3*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,x/((1+x^2)/x-z)])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(PolyLog[2,x*((1+x^2)/x-z)])+
((64/3)*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,x*((1+x^2)/x-z)])+
((128/3)*I*M2*(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 22*x^9 + x^8*z^3 - 10*x^8*z^2 - 17*x^8*z + 76*x^8 - x^7*z^4 + 6*x^7*z^3 - 17*x^7*z^2 - 70*x^7*z + 166*x^7 + 2*x^6*z^5 + 2*x^6*z^4 + 19*x^6*z^3 - 14*x^6*z^2 - 142*x^6*z + 255*x^6 - x^5*z^6 - 2*x^5*z^5 - 9*x^5*z^4 + 8*x^5*z^3 - 25*x^5*z^2 - 184*x^5*z + 291*x^5 + 2*x^4*z^5 + 2*x^4*z^4 + 19*x^4*z^3 - 14*x^4*z^2 - 142*x^4*z + 255*x^4 - x^3*z^4 + 6*x^3*z^3 - 17*x^3*z^2 - 70*x^3*z + 166*x^3 + x^2*z^3 - 10*x^2*z^2 - 17*x^2*z + 76*x^2 - 2*x*z^2 + x*z + 22*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(-1)*(Pi)^0*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-64/3*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-64/3*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(PolyLog[2,x/z])+
(-64/3*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,x/z])+
((64/3)*I*M2*x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6)*(N)^(-1)*(Pi)^0*(PolyLog[2,x*z])+
((64/3)*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,x*z])+
((128/3)*I*M2*x*(3*x^8*z + 3*x^7*z^3 + 20*x^7*z - x^7 - 6*x^6*z^4 + 6*x^6*z^3 - 3*x^6*z^2 + 66*x^6*z - 3*x^6 + 4*x^5*z^5 - 8*x^5*z^4 + 21*x^5*z^3 + 4*x^5*z^2 + 136*x^5*z - 3*x^5 - x^4*z^6 + 2*x^4*z^5 - 19*x^4*z^4 + 16*x^4*z^3 - x^4*z^2 + 168*x^4*z - 3*x^4 + 4*x^3*z^5 - 8*x^3*z^4 + 21*x^3*z^3 + 4*x^3*z^2 + 136*x^3*z - 3*x^3 - 6*x^2*z^4 + 6*x^2*z^3 - 3*x^2*z^2 + 66*x^2*z - 3*x^2 + 3*x*z^3 + 20*x*z - x + 3*z)/((x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(PolyLog[2,(1+z)^(-1)])+
((64/3)*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+z)^(-1)])+
(-128/3*I*M2*(x^10*z + 3*x^10 - 4*x^9*z^2 - 9*x^9*z + 7*x^9 + 6*x^8*z^3 + 9*x^8*z^2 - 15*x^8*z + 8*x^8 - 3*x^7*z^4 + 10*x^7*z^2 - 12*x^7*z - 3*x^7 + 6*x^6*z^3 + 3*x^6*z^2 + 2*x^6*z - 23*x^6 - 24*x^5*z^2 - 6*x^5*z - 38*x^5 + 6*x^4*z^3 + 3*x^4*z^2 + 2*x^4*z - 23*x^4 - 3*x^3*z^4 + 10*x^3*z^2 - 12*x^3*z - 3*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 15*x^2*z + 8*x^2 - 4*x*z^2 - 9*x*z + 7*x + z + 3)/(x^2*(x - 1)*(x + 1)*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^0*(PolyLog[2,-x])+
((128/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 26*x^9*z^3 + 66*x^9*z^2 - 195*x^9*z + 153*x^9 + 33*x^8*z^4 - 24*x^8*z^3 + 234*x^8*z^2 - 408*x^8*z + 291*x^8 - 24*x^7*z^5 + 12*x^7*z^4 - 102*x^7*z^3 + 390*x^7*z^2 - 636*x^7*z + 420*x^7 + 8*x^6*z^6 + 78*x^6*z^4 - 48*x^6*z^3 + 528*x^6*z^2 - 708*x^6*z + 478*x^6 - 24*x^5*z^5 + 12*x^5*z^4 - 102*x^5*z^3 + 390*x^5*z^2 - 636*x^5*z + 420*x^5 + 33*x^4*z^4 - 24*x^4*z^3 + 234*x^4*z^2 - 408*x^4*z + 291*x^4 - 26*x^3*z^3 + 66*x^3*z^2 - 195*x^3*z + 153*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,-x])+
(-256/3*I*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-x])+
((128/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 26*x^9*z^3 + 66*x^9*z^2 - 195*x^9*z + 153*x^9 + 33*x^8*z^4 - 24*x^8*z^3 + 234*x^8*z^2 - 408*x^8*z + 291*x^8 - 24*x^7*z^5 + 12*x^7*z^4 - 102*x^7*z^3 + 390*x^7*z^2 - 636*x^7*z + 420*x^7 + 8*x^6*z^6 + 78*x^6*z^4 - 48*x^6*z^3 + 528*x^6*z^2 - 708*x^6*z + 478*x^6 - 24*x^5*z^5 + 12*x^5*z^4 - 102*x^5*z^3 + 390*x^5*z^2 - 636*x^5*z + 420*x^5 + 33*x^4*z^4 - 24*x^4*z^3 + 234*x^4*z^2 - 408*x^4*z + 291*x^4 - 26*x^3*z^3 + 66*x^3*z^2 - 195*x^3*z + 153*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
(-32/3*M2*(8*x^17*z - 36*x^16*z^2 + 60*x^16*z - 8*x^16 + 63*x^15*z^3 - 234*x^15*z^2 + 251*x^15*z - 60*x^15 - 37*x^14*z^4 + 387*x^14*z^3 - 726*x^14*z^2 + 715*x^14*z - 215*x^14 - 57*x^13*z^5 - 396*x^13*z^4 + 763*x^13*z^3 - 1581*x^13*z^2 + 1310*x^13*z - 487*x^13 + 123*x^12*z^6 + 189*x^12*z^5 - 448*x^12*z^4 + 1197*x^12*z^3 - 1860*x^12*z^2 + 1558*x^12*z - 695*x^12 - 114*x^11*z^7 - 60*x^11*z^6 - 147*x^11*z^5 - 659*x^11*z^4 + 526*x^11*z^3 - 699*x^11*z^2 + 709*x^11*z - 520*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 267*x^10*z^6 + 177*x^10*z^5 + 404*x^10*z^4 - 442*x^10*z^3 + 2124*x^10*z^2 - 1259*x^10*z + 185*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 + 18*x^9*z^6 - 177*x^9*z^5 + 655*x^9*z^4 - 1892*x^9*z^3 + 4020*x^9*z^2 - 3389*x^9*z + 1067*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 285*x^8*z^6 + 201*x^8*z^5 + 482*x^8*z^4 - 1990*x^8*z^3 + 3423*x^8*z^2 - 3833*x^8*z + 1532*x^8 - 168*x^7*z^7 - 66*x^7*z^6 - 117*x^7*z^5 - 605*x^7*z^4 - 719*x^7*z^3 + 1032*x^7*z^2 - 1982*x^7*z + 1229*x^7 + 231*x^6*z^6 + 285*x^6*z^5 - 499*x^6*z^4 + 1145*x^6*z^3 - 1017*x^6*z^2 + 556*x^6*z + 359*x^6 + 12*x^5*z^6 - 180*x^5*z^5 - 621*x^5*z^4 + 1261*x^5*z^3 - 1899*x^5*z^2 + 1775*x^5*z - 460*x^5 + 6*x^4*z^6 - 36*x^4*z^5 - 16*x^4*z^4 + 879*x^4*z^3 - 1341*x^4*z^2 + 1549*x^4*z - 737*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 196*x^3*z^3 - 621*x^3*z^2 + 752*x^3*z - 547*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 135*x^2*z^2 + 222*x^2*z - 245*x^2 - 6*x*z^3 - 18*x*z^2 + 26*x*z - 66*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
((128/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 26*x^9*z^3 + 66*x^9*z^2 - 195*x^9*z + 153*x^9 + 33*x^8*z^4 - 24*x^8*z^3 + 234*x^8*z^2 - 408*x^8*z + 291*x^8 - 24*x^7*z^5 + 12*x^7*z^4 - 102*x^7*z^3 + 390*x^7*z^2 - 636*x^7*z + 420*x^7 + 8*x^6*z^6 + 78*x^6*z^4 - 48*x^6*z^3 + 528*x^6*z^2 - 708*x^6*z + 478*x^6 - 24*x^5*z^5 + 12*x^5*z^4 - 102*x^5*z^3 + 390*x^5*z^2 - 636*x^5*z + 420*x^5 + 33*x^4*z^4 - 24*x^4*z^3 + 234*x^4*z^2 - 408*x^4*z + 291*x^4 - 26*x^3*z^3 + 66*x^3*z^2 - 195*x^3*z + 153*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+x)/(1+z)])+
(-128/3*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)])+
((128/3)*M2*x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^1*(PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-(x*(x-z))])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x*(x-z))/(1+x))])+
((64/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,x/((1+x^2)/x-z)])+
(-64/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,x*((1+x^2)/x-z)])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+x)/(1+(1+x^2)/x-z)])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x*(x-z))/(1+(1+x^2)/x-z))])+
(-64*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,((1+x^2)/x-z)/(1+(1+x^2)/x-z)])+
((128/3)*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,((1+x)*((1+x^2)/x-z))/(1+(1+x^2)/x-z)])+
((512/3)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+x)])+
(-256/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
(-128/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)^2/((2+(1+x^2)/x)*((1+x^2)/x-z))])+
((64/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,x/z])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-z)/((1+x)*z))])+
(-64/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,x*z])+
((128/3)*I*M2*x*(4*x^6 - 15*x^5*z + 9*x^5 + 15*x^4*z^2 - 30*x^4*z + 15*x^4 - 6*x^3*z^3 + 12*x^3*z^2 - 48*x^3*z + 14*x^3 + 15*x^2*z^2 - 30*x^2*z + 15*x^2 - 15*x*z + 9*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+x)/(1+z)])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-z)/(1+z))])+
(-256/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+z)])+
((128/3)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)/(((1+x^2)/x-z)*(1+z))])+
(-64*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,z/(1+z)])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,((1+x)*z)/(1+z)])+
((512/3)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(x*(1+z))/(1+x)])+
(-256/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+z)/(2+(1+x^2)/x)])+
(-256/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(x*(1+z))/(1+(1+x^2)/x-z)])+
((128/3)*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+z)/((1+(1+x^2)/x-z)*z)])+
(-128/3*I*M2*x/(x + 1)^2)*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+z)^2/((2+(1+x^2)/x)*z)])+
((32/3)*I*M2*x*(9*x^10*z + 24*x^10 - 45*x^9*z^2 - 63*x^9*z + 84*x^9 + 99*x^8*z^3 + 72*x^8*z^2 - 156*x^8*z + 162*x^8 - 117*x^7*z^4 - 7*x^7*z^3 + 135*x^7*z^2 - 285*x^7*z + 146*x^7 + 72*x^6*z^5 - 42*x^6*z^4 + 81*x^6*z^3 + 336*x^6*z^2 - 297*x^6*z + 24*x^6 - 18*x^5*z^6 + 24*x^5*z^5 - 180*x^5*z^4 - 106*x^5*z^3 + 246*x^5*z^2 - 360*x^5*z - 70*x^5 + 72*x^4*z^5 - 42*x^4*z^4 + 81*x^4*z^3 + 336*x^4*z^2 - 297*x^4*z + 24*x^4 - 117*x^3*z^4 - 7*x^3*z^3 + 135*x^3*z^2 - 285*x^3*z + 146*x^3 + 99*x^2*z^3 + 72*x^2*z^2 - 156*x^2*z + 162*x^2 - 45*x*z^2 - 63*x*z + 84*x + 9*z + 24)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,(-x+z)/z])+
(-128/3*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-(x*(x-(1+x^2)/x+z))])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+x))])+
((32/3)*I*M2*(8*x^11 + 6*x^10*z^3 + 18*x^10*z^2 - 2*x^10*z + 42*x^10 + 12*x^9*z^3 + 51*x^9*z^2 - 42*x^9*z + 71*x^9 + 9*x^8*z^4 + 58*x^8*z^3 + 171*x^8*z^2 + 4*x^8*z + 50*x^8 - 27*x^7*z^5 - 169*x^7*z^4 - 351*x^7*z^3 - 288*x^7*z^2 - 128*x^7*z - 97*x^7 + 36*x^6*z^6 + 198*x^6*z^5 + 348*x^6*z^4 + 235*x^6*z^3 - 66*x^6*z^2 + 61*x^6*z - 160*x^6 - 18*x^5*z^7 - 96*x^5*z^6 - 186*x^5*z^5 - 208*x^5*z^4 - 120*x^5*z^3 - 105*x^5*z^2 + 190*x^5*z - 61*x^5 + 18*x^4*z^6 + 102*x^4*z^5 + 189*x^4*z^4 + 208*x^4*z^3 + 165*x^4*z^2 + 172*x^4*z + 62*x^4 - 9*x^3*z^5 - 67*x^3*z^4 - 147*x^3*z^3 - 78*x^3*z^2 - 98*x^3*z + 59*x^3 - 3*x^2*z^3 + 42*x^2*z^2 - 71*x^2*z + 36*x^2 + 12*x*z^2 - 36*x*z + 8*x - 8*z)/(x^2*(x - 1)^2*(x + 1)^4*(x - z)*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/((1+x^2)/x-z))])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/((1+x)*((1+x^2)/x-z)))])+
(-128/3*I*M2*(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/(1+(1+x^2)/x-z))])+
((128/3)*I*M2*x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+z))])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + x^3*z^3 + 9*x^3*z^2 - 3*x^3*z + 29*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)^(-1)])+
(-128/3*I*M2*x*(3*x^6 - 6*x^5*z + 12*x^5 + 6*x^4*z^2 - 12*x^4*z + 27*x^4 - x^3*z^3 + 9*x^3*z^2 - 15*x^3*z + 35*x^3 + 6*x^2*z^2 - 12*x^2*z + 27*x^2 - 6*x*z + 12*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^0*(PolyLog[3,(1+z)^(-1)])+
(32*M2*(3*x^8*z - 8*x^7*z^2 - 3*x^7 + 6*x^6*z^3 + 9*x^6*z + 2*x^6 - 4*x^5*z^4 - 2*x^5*z^2 + 4*x^5*z + 5*x^5 + 10*x^4*z^3 - 7*x^4*z - 2*x^4 - 14*x^3*z^2 - 8*x^3*z - 7*x^3 + 9*x^2*z - 2*x^2 + 4*x*z + x + 2*z + 2)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)))*(N)^(-1)*(Pi)^1*(PolyLog[2,(1+z)/(2+(1+x^2)/x)])+
(-32*I*M2*(2*x^8*z + 2*x^8 + 4*x^7*z + x^7 + 3*x^6*z^2 + 20*x^6*z + 6*x^6 - 9*x^5*z^3 - 41*x^5*z^2 - 26*x^5*z - 7*x^5 + 12*x^4*z^4 + 42*x^4*z^3 + 20*x^4*z^2 - 13*x^4*z - 8*x^4 - 6*x^3*z^5 - 20*x^3*z^4 - 16*x^3*z^3 - 12*x^3*z^2 + 5*x^3 + 6*x^2*z^4 + 22*x^2*z^3 + 13*x^2*z^2 + 20*x^2*z + 10*x^2 - 3*x*z^3 - 19*x*z^2 - 8*x*z - 3*x + 3*z)/((x - 1)^2*(x + 1)^4*(x - z)*(z + 1)))*(N)^(-1)*(Pi)^0*(PolyLog[3,(-x+(1+x^2)/x-z)/((1+x^2)/x-z)])+
(-32*I*M2*x*(3*x^4*z + 8*x^4 - 6*x^3*z^2 - 10*x^3*z + 6*x^2*z^3 + 10*x^2*z^2 - 6*x^2 - 6*x*z^2 - 10*x*z + 3*z + 8)/((x - 1)^2*(x + 1)^4))*(N)^(-1)*(Pi)^0*(PolyLog[3,-((x-z)/z)])+
(-16/3*M2*(7*x^8*z + 29*x^8 - 7*x^7*z^2 + 14*x^7*z + 202*x^7 - 6*x^6*z^2 - 12*x^6*z + 640*x^6 - 16*x^5*z^3 + 19*x^5*z^2 - 54*x^5*z + 1218*x^5 + 8*x^4*z^4 + 84*x^4*z^2 - 38*x^4*z + 1510*x^4 - 16*x^3*z^3 + 19*x^3*z^2 - 54*x^3*z + 1218*x^3 - 6*x^2*z^2 - 12*x^2*z + 640*x^2 - 7*x*z^2 + 14*x*z + 202*x + 7*z + 29)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(-1)*(Pi)^1+
(-64/9*I*M2*(x^14*z + 3*x^14 - 4*x^13*z^2 - 4*x^13*z + 25*x^13 + 6*x^12*z^3 - 11*x^12*z^2 - 59*x^12*z + 99*x^12 - x^11*z^4 + 30*x^11*z^3 + 18*x^11*z^2 - 239*x^11*z + 244*x^11 - 8*x^10*z^5 - 17*x^10*z^4 + 70*x^10*z^3 + 157*x^10*z^2 - 524*x^10*z + 410*x^10 + 12*x^9*z^6 + 8*x^9*z^5 - 4*x^9*z^4 + 134*x^9*z^3 + 374*x^9*z^2 - 721*x^9*z + 458*x^9 - 8*x^8*z^7 - 12*x^8*z^6 - 48*x^8*z^5 - 80*x^8*z^4 + 78*x^8*z^3 + 372*x^8*z^2 - 648*x^8*z + 249*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 45*x^7*z^4 + 126*x^7*z^3 + 136*x^7*z^2 - 272*x^7*z - 173*x^7 - 2*x^6*z^8 - 8*x^6*z^7 - 32*x^6*z^6 - 48*x^6*z^5 - 63*x^6*z^4 - 30*x^6*z^3 - 262*x^6*z^2 + 155*x^6*z - 562*x^6 + 8*x^5*z^7 + 12*x^5*z^6 + 48*x^5*z^5 + 50*x^5*z^4 + 18*x^5*z^3 - 318*x^5*z^2 + 436*x^5*z - 675*x^5 - 12*x^4*z^6 - 8*x^4*z^5 - 26*x^4*z^4 - 44*x^4*z^3 - 213*x^4*z^2 + 411*x^4*z - 523*x^4 + 8*x^3*z^5 + 2*x^3*z^4 - 4*x^3*z^3 - 54*x^3*z^2 + 231*x^3*z - 283*x^3 - 2*x^2*z^4 - 3*x^2*z^2 + 72*x^2*z - 107*x^2 + 9*x*z - 26*x - 3)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(-1)*(Pi)^2+
((16/9)*M2*(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 99*x^13*z^5 - 276*x^13*z^4 + 391*x^13*z^3 - 813*x^13*z^2 + 622*x^13*z - 237*x^13 + 147*x^12*z^6 + 141*x^12*z^5 - 214*x^12*z^4 + 741*x^12*z^3 - 918*x^12*z^2 + 696*x^12*z - 349*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 499*x^11*z^4 + 358*x^11*z^3 - 351*x^11*z^2 + 207*x^11*z - 282*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 201*x^10*z^5 + 152*x^10*z^4 - 74*x^10*z^3 + 1122*x^10*z^2 - 753*x^10*z + 69*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 93*x^9*z^5 + 143*x^9*z^4 - 980*x^9*z^3 + 2052*x^9*z^2 - 1719*x^9*z + 549*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 297*x^8*z^5 + 182*x^8*z^4 - 1046*x^8*z^3 + 1773*x^8*z^2 - 1827*x^8*z + 840*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 81*x^7*z^5 - 541*x^7*z^4 - 455*x^7*z^3 + 564*x^7*z^2 - 888*x^7*z + 711*x^7 + 259*x^6*z^6 + 213*x^6*z^5 - 319*x^6*z^4 + 697*x^6*z^3 - 423*x^6*z^2 + 306*x^6*z + 243*x^6 + 12*x^5*z^6 - 246*x^5*z^5 - 453*x^5*z^4 + 745*x^5*z^3 - 939*x^5*z^2 + 811*x^5*z - 222*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 74*x^4*z^4 + 615*x^4*z^3 - 675*x^4*z^2 + 675*x^4*z - 391*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(-1)*(Pi)^3+
(-8/27*I*M2*(10361*x^4 - 396*x^3*z + 39416*x^3 + 396*x^2*z^2 + 58506*x^2 - 396*x*z + 39416*x + 10361)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0+
((32/27)*I*M2*(1703*x^2 + 3298*x + 1703)/x)*(N)^(1)*(Pi)^0*(Log[M2])+
(-1408/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[M2])+
((2816/3)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[muR2])+
(-704/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[(1+x^2)/x-z])+
(32*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[(1+x^2)/x-z])*(Log[x])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[(1+x^2)/x-z])*(Log[-x+z])+
(-704/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[z])+
(32*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[z])*(Log[z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[z])*(Log[x])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[z])*(Log[-x+(1+x^2)/x-z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[z])*(Log[-x+z])+
((1408/3)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[x])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[x])*(Log[x])+
(-2816/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[M2])*(Log[1+x])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[M2])*(Log[1+(1+x^2)/x-z])+
(128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[M2])*(Log[-x+(1+x^2)/x-z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(Log[1+z])*(Log[1+z])+
(-128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[M2])*(Log[1+z])+
(128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[M2])*(Log[-x+z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,x/((1+x^2)/x-z)])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,x*((1+x^2)/x-z)])+
(128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,x/z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,x*z])+
(128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[M2])*(PolyLog[2,(1+z)^(-1)])+
(-1408/3*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[M2])+
((16/9)*I*M2*(25*x^4 + 100*x^3 + 102*x^2 + 100*x + 25)/(x*(x + 1)^2))*(N)^(1)*(Pi)^2*(Log[M2])+
(-32/27*I*M2*(1703*x^2 + 3298*x + 1703)/x)*(N)^(1)*(Pi)^0*(Log[muR2])+
(-1408/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[muR2])+
((704/3)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[(1+x^2)/x-z])+
(-32*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[(1+x^2)/x-z])*(Log[x])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[(1+x^2)/x-z])*(Log[-x+z])+
((704/3)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[z])+
(-32*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[z])*(Log[z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[z])*(Log[x])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[z])*(Log[-x+(1+x^2)/x-z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[z])*(Log[-x+z])+
(-1408/3*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[x])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[x])*(Log[x])+
((2816/3)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[1+x])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[muR2])*(Log[1+(1+x^2)/x-z])+
(-128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[muR2])*(Log[-x+(1+x^2)/x-z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(Log[1+z])*(Log[1+z])+
(128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[muR2])*(Log[1+z])+
(-128*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[muR2])*(Log[-x+z])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,x/((1+x^2)/x-z)])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,x*((1+x^2)/x-z)])+
(-128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,x/z])+
(64*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,x*z])+
(-128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[muR2])*(PolyLog[2,(1+z)^(-1)])+
((1408/3)*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[muR2])+
(-16/9*I*M2*(25*x^4 + 100*x^3 + 102*x^2 + 100*x + 25)/(x*(x + 1)^2))*(N)^(1)*(Pi)^2*(Log[muR2])+
((16/27)*I*M2*(902*x^8*z + 866*x^8 - 929*x^7*z^2 + 5358*x^7*z + 6035*x^7 + 621*x^6*z^3 - 3909*x^6*z^2 + 15476*x^6*z + 19214*x^6 - 990*x^5*z^4 - 1980*x^5*z^3 - 14637*x^5*z^2 + 22822*x^5*z + 34993*x^5 + 396*x^4*z^5 + 396*x^4*z^4 + 342*x^4*z^3 - 16978*x^4*z^2 + 27168*x^4*z + 42688*x^4 - 990*x^3*z^4 - 1980*x^3*z^3 - 14637*x^3*z^2 + 22822*x^3*z + 34993*x^3 + 621*x^2*z^3 - 3909*x^2*z^2 + 15476*x^2*z + 19214*x^2 - 929*x*z^2 + 5358*x*z + 6035*x + 902*z + 866)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])+
((32/9)*I*M2*(3*x^10*z + 9*x^10 - 38*x^9*z^2 - 61*x^9*z + 31*x^9 - 295*x^8*z^2 - 569*x^8*z - 52*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 1089*x^7*z^2 - 2034*x^7*z - 459*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1793*x^6*z^2 - 3832*x^6*z - 1055*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 2417*x^5*z^2 - 4804*x^5*z - 1373*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1793*x^4*z^2 - 3832*x^4*z - 1055*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 1089*x^3*z^2 - 2034*x^3*z - 459*x^3 - 295*x^2*z^2 - 569*x^2*z - 52*x^2 - 38*x*z^2 - 61*x*z + 31*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
(-64/9*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
((32/3)*I*M2*(4*x^6 + x^5*z^3 + 3*x^5*z^2 - 3*x^5*z + 19*x^5 + 4*x^4*z^3 + 18*x^4*z^2 + 46*x^4 + 12*x^3*z^3 + 48*x^3*z^2 + 24*x^3*z + 68*x^3 + 4*x^2*z^3 + 18*x^2*z^2 + 46*x^2 + x*z^3 + 3*x*z^2 - 3*x*z + 19*x + 4)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[x])+
(-64/3*I*M2*(4*x^6 + 3*x^5*z^3 + 9*x^5*z^2 + 3*x^5*z + 21*x^5 + 12*x^4*z^3 + 42*x^4*z^2 + 24*x^4*z + 54*x^4 + 20*x^3*z^3 + 72*x^3*z^2 + 48*x^3*z + 76*x^3 + 12*x^2*z^3 + 42*x^2*z^2 + 24*x^2*z + 54*x^2 + 3*x*z^3 + 9*x*z^2 + 3*x*z + 21*x + 4)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+x])+
((32/3)*I*M2*(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((32/3)*I*M2*(2*x^6 - 3*x^5*z^3 - 9*x^5*z^2 - 12*x^5*z + 6*x^5 - 12*x^4*z^3 - 33*x^4*z^2 - 42*x^4*z + 9*x^4 - 10*x^3*z^3 - 24*x^3*z^2 - 36*x^3*z + 18*x^3 - 12*x^2*z^3 - 33*x^2*z^2 - 42*x^2*z + 9*x^2 - 3*x*z^3 - 9*x*z^2 - 12*x*z + 6*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[1+z])+
((32/3)*I*M2*(2*x^6 - 3*x^5*z^3 - 9*x^5*z^2 - 12*x^5*z + 6*x^5 - 12*x^4*z^3 - 33*x^4*z^2 - 42*x^4*z + 9*x^4 - 10*x^3*z^3 - 24*x^3*z^2 - 36*x^3*z + 18*x^3 - 12*x^2*z^3 - 33*x^2*z^2 - 42*x^2*z + 9*x^2 - 3*x*z^3 - 9*x*z^2 - 12*x*z + 6*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])*(Log[-x+z])+
((32/3)*M2*(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 22*x^3*z^3 + 72*x^3*z^2 + 60*x^3*z + 50*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[(1+x^2)/x-z])+
(-64/9*I*M2*(3*x^10*z + 9*x^10 - 27*x^9*z^2 - 39*x^9*z + 42*x^9 - 207*x^8*z^2 - 393*x^8*z + 36*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 781*x^7*z^2 - 1418*x^7*z - 151*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1177*x^6*z^2 - 2600*x^6*z - 439*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 1647*x^5*z^2 - 3264*x^5*z - 603*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1177*x^4*z^2 - 2600*x^4*z - 439*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 781*x^3*z^2 - 1418*x^3*z - 151*x^3 - 207*x^2*z^2 - 393*x^2*z + 36*x^2 - 27*x*z^2 - 39*x*z + 42*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])+
(-64/3*I*M2*(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 + 2*x^4*z^4 + 12*x^4*z^3 - 3*x^4*z^2 + 36*x^4*z - 21*x^4 - 2*x^3*z^3 - 27*x^3*z^2 + 12*x^3*z - 33*x^3 - 6*x^2*z^3 - 24*x^2*z^2 - 3*x^2*z - 27*x^2 - 3*x*z^3 - 9*x*z^2 - 4*x*z - 12*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[x])+
((128/3)*I*M2*(6*x^7*z - x^6*z^4 - 3*x^6*z^3 - 12*x^6*z^2 + 26*x^6*z - 6*x^6 - 4*x^5*z^4 - 2*x^5*z^3 - 27*x^5*z^2 + 71*x^5*z - 26*x^5 + 2*x^4*z^4 + 28*x^4*z^3 - 9*x^4*z^2 + 116*x^4*z - 59*x^4 - 4*x^3*z^4 - 11*x^3*z^3 - 72*x^3*z^2 + 53*x^3*z - 92*x^3 - x^2*z^4 - 11*x^2*z^3 - 45*x^2*z^2 + 20*x^2*z - 71*x^2 - 5*x*z^3 - 15*x*z^2 - 32*x - 6)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+x])+
(64*I*M2/(x*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+(1+x^2)/x-z])+
(-64/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(64*I*M2/(x*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[1+z])+
(-64/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[x])*(Log[-x+z])+
(-64/3*M2*(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 22*x^3*z^3 + 72*x^3*z^2 + 60*x^3*z + 50*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[x])+
((128/9)*I*M2*(3*x^4*z + 9*x^4 - 17*x^3*z^2 - 37*x^3*z - 2*x^3 + 3*x^2*z^3 - 16*x^2*z^2 - 47*x^2*z - 4*x^2 - 17*x*z^2 - 37*x*z - 2*x + 3*z + 9)/(x^2*(z + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])+
(-64/3*I*M2*(10*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 21*x^6*z^2 + 43*x^6*z - 10*x^6 - 8*x^5*z^4 - 7*x^5*z^3 - 48*x^5*z^2 + 118*x^5*z - 43*x^5 + 2*x^4*z^4 + 44*x^4*z^3 - 15*x^4*z^2 + 196*x^4*z - 97*x^4 - 8*x^3*z^4 - 23*x^3*z^3 - 126*x^3*z^2 + 85*x^3*z - 154*x^3 - 2*x^2*z^4 - 22*x^2*z^3 - 84*x^2*z^2 + 25*x^2*z - 121*x^2 - 10*x*z^3 - 30*x*z^2 - 5*x*z - 55*x - 10)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+x])+
((128/3)*I*M2*(x + 1)*(2*x^4*z + x^3*z^4 + 3*x^3*z^3 + 4*x^3*z - 2*x^3 + x^2*z^4 + 5*x^2*z^3 + 3*x^2*z^2 + 7*x^2*z - 4*x^2 - 4*x*z^3 - 12*x*z^2 - 7*x*z - 7*x - 2)/(x^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
((256/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(2*x^7*z - x^6*z^4 - 3*x^6*z^3 - 6*x^6*z^2 + 8*x^6*z - 2*x^6 - 4*x^5*z^4 - 8*x^5*z^3 - 15*x^5*z^2 + 23*x^5*z - 8*x^5 - 2*x^4*z^4 + 4*x^4*z^3 - 3*x^4*z^2 + 44*x^4*z - 17*x^4 - 4*x^3*z^4 - 10*x^3*z^3 - 27*x^3*z^2 + 20*x^3*z - 29*x^3 - x^2*z^4 - 5*x^2*z^3 - 15*x^2*z^2 + 8*x^2*z - 23*x^2 - 2*x*z^3 - 6*x*z^2 - x*z - 11*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[1+z])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+x])*(Log[-x+z])+
((256/3)*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[1+x])+
((64/3)*I*M2*(2*x^4 - 2*x^3*z^3 - 6*x^3*z^2 - 9*x^3*z + 3*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 12*x^2*z + 5*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 3*x + 2)/(x^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*(2*x^5*z + 8*x^4*z - 2*x^4 + 8*x^3*z - 8*x^3 + 8*x^2*z - 11*x^2 + 2*x*z - 14*x - 5)/(x*(x + 1)^2*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
(-256/3*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
(-64/3*M2*(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+z])*(Log[1+z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[1+z])*(Log[-x+z])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(Log[-x+z])+
(-64/3*M2*(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])*(Log[-x+z])+
(-64/3*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,x/((1+x^2)/x-z)])+
((64/3)*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,x*((1+x^2)/x-z)])+
(-64/3*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
((128/3)*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,-x])+
((128/3)*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
(-64/3*I*M2*(4*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 12*x^6*z^2 + 16*x^6*z - 4*x^6 - 8*x^5*z^4 - 16*x^5*z^3 - 30*x^5*z^2 + 46*x^5*z - 16*x^5 - 4*x^4*z^4 + 8*x^4*z^3 - 6*x^4*z^2 + 88*x^4*z - 34*x^4 - 8*x^3*z^4 - 17*x^3*z^3 - 45*x^3*z^2 + 49*x^3*z - 55*x^3 - 2*x^2*z^4 - 4*x^2*z^3 - 12*x^2*z^2 + 34*x^2*z - 40*x^2 - x*z^3 - 3*x*z^2 + 7*x*z - 19*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
((128/3)*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+x)/(1+z)])+
(-128/3*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)])+
(64*I*M2/(x*(x*z - 1)))*(N)^(1)*(Pi)^0*(Log[(1+x^2)/x-z])*(PolyLog[2,(1+z)/(2+(1+x^2)/x)])+
(-64/9*M2*(3*x^4*z + 9*x^4 + 5*x^3*z^2 + 7*x^3*z + 20*x^3 + 3*x^2*z^3 + 28*x^2*z^2 + 41*x^2*z + 40*x^2 + 5*x*z^2 + 7*x*z + 20*x + 3*z + 9)/(x^2*(z + 1)^2))*(N)^(1)*(Pi)^1*(Log[(1+x^2)/x-z])+
(-32/9*I*M2*(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 - 4*x^4*z^4 - 6*x^4*z^3 - 21*x^4*z^2 + 30*x^4*z - 21*x^4 + 10*x^3*z^3 + 9*x^3*z^2 + 48*x^3*z - 21*x^3 + 6*x^2*z^3 + 12*x^2*z^2 + 33*x^2*z - 15*x^2 + 3*x*z^3 + 9*x*z^2 + 14*x*z - 6*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)))*(N)^(1)*(Pi)^2*(Log[(1+x^2)/x-z])+
((16/27)*I*M2*(1073*x^8*z + 731*x^8 - 1046*x^7*z^2 + 6816*x^7*z + 5153*x^7 - 621*x^6*z^3 - 7473*x^6*z^2 + 18824*x^6*z + 16262*x^6 + 990*x^5*z^4 + 396*x^5*z^3 - 17688*x^5*z^2 + 32020*x^5*z + 30367*x^5 - 396*x^4*z^5 + 396*x^4*z^4 - 342*x^4*z^3 - 24106*x^4*z^2 + 37482*x^4*z + 37054*x^4 + 990*x^3*z^4 + 396*x^3*z^3 - 17688*x^3*z^2 + 32020*x^3*z + 30367*x^3 - 621*x^2*z^3 - 7473*x^2*z^2 + 18824*x^2*z + 16262*x^2 - 1046*x*z^2 + 6816*x*z + 5153*x + 1073*z + 731)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(1)*(Pi)^0*(Log[z])+
(-32/9*I*M2*(32*x^12 - 61*x^11*z + 323*x^11 + 53*x^10*z^2 - 525*x^10*z + 1505*x^10 - 120*x^9*z^3 + 127*x^9*z^2 - 2235*x^9*z + 4326*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 627*x^8*z^2 - 5454*x^8*z + 8740*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 1037*x^7*z^2 - 9140*x^7*z + 13075*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 1463*x^6*z^2 - 10716*x^6*z + 14927*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 1037*x^5*z^2 - 9140*x^5*z + 13075*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 627*x^4*z^2 - 5454*x^4*z + 8740*x^4 - 120*x^3*z^3 + 127*x^3*z^2 - 2235*x^3*z + 4326*x^3 + 53*x^2*z^2 - 525*x^2*z + 1505*x^2 - 61*x*z + 323*x + 32)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])+
((64/9)*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 75*x^7*z + 73*x^7 - 8*x^6*z^3 + 39*x^6*z^2 - 126*x^6*z + 97*x^6 - 4*x^5*z^3 + 54*x^5*z^2 - 138*x^5*z + 108*x^5 - 8*x^4*z^3 + 39*x^4*z^2 - 126*x^4*z + 97*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 75*x^3*z + 73*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[z])+
((32/3)*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 34*x^8 - x^7*z^3 + 15*x^7*z^2 - 75*x^7*z + 89*x^7 - 4*x^6*z^3 + 57*x^6*z^2 - 138*x^6*z + 161*x^6 - 12*x^5*z^3 + 72*x^5*z^2 - 174*x^5*z + 194*x^5 - 4*x^4*z^3 + 57*x^4*z^2 - 138*x^4*z + 161*x^4 - x^3*z^3 + 15*x^3*z^2 - 75*x^3*z + 89*x^3 + 3*x^2*z^2 - 18*x^2*z + 34*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[x])+
(-64/3*I*M2*(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 78*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 165*x^7*z + 183*x^7 - 12*x^6*z^3 + 111*x^6*z^2 - 294*x^6*z + 303*x^6 - 20*x^5*z^3 + 144*x^5*z^2 - 354*x^5*z + 358*x^5 - 12*x^4*z^3 + 111*x^4*z^2 - 294*x^4*z + 303*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 165*x^3*z + 183*x^3 + 9*x^2*z^2 - 54*x^2*z + 78*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+x])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+(1+x^2)/x-z])+
(-32/3*I*M2*(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[-x+(1+x^2)/x-z])+
((32/3)*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 58*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 129*x^7*z + 139*x^7 - 8*x^6*z^3 + 93*x^6*z^2 - 234*x^6*z + 235*x^6 - 20*x^5*z^3 + 114*x^5*z^2 - 294*x^5*z + 276*x^5 - 8*x^4*z^3 + 93*x^4*z^2 - 234*x^4*z + 235*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 129*x^3*z + 139*x^3 + 6*x^2*z^2 - 36*x^2*z + 58*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[1+z])+
(-32/3*I*M2*(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[z])*(Log[-x+z])+
((32/3)*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 96*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 201*x^7*z + 215*x^7 - 16*x^6*z^3 + 129*x^6*z^2 - 354*x^6*z + 341*x^6 - 22*x^5*z^3 + 168*x^5*z^2 - 420*x^5*z + 398*x^5 - 16*x^4*z^3 + 129*x^4*z^2 - 354*x^4*z + 341*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 201*x^3*z + 215*x^3 + 12*x^2*z^2 - 72*x^2*z + 96*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[z])*(Log[z])+
((64/9)*I*M2*(21*x^12 - 39*x^11*z + 213*x^11 + 42*x^10*z^2 - 327*x^10*z + 988*x^10 - 120*x^9*z^3 + 39*x^9*z^2 - 1421*x^9*z + 2808*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 319*x^8*z^2 - 3430*x^8*z + 5627*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 421*x^7*z^2 - 5752*x^7*z + 8367*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 693*x^6*z^2 - 6712*x^6*z + 9537*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 421*x^5*z^2 - 5752*x^5*z + 8367*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 319*x^4*z^2 - 3430*x^4*z + 5627*x^4 - 120*x^3*z^3 + 39*x^3*z^2 - 1421*x^3*z + 2808*x^3 + 42*x^2*z^2 - 327*x^2*z + 988*x^2 - 39*x*z + 213*x + 21)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])+
(-64/3*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[x])+
((128/3)*I*M2*(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+x])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+(1+x^2)/x-z])+
(-64/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[1+z])+
(-64/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[x])*(Log[-x+z])+
(-64/3*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 96*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 201*x^7*z + 215*x^7 - 16*x^6*z^3 + 129*x^6*z^2 - 354*x^6*z + 341*x^6 - 22*x^5*z^3 + 168*x^5*z^2 - 420*x^5*z + 398*x^5 - 16*x^4*z^3 + 129*x^4*z^2 - 354*x^4*z + 341*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 201*x^3*z + 215*x^3 + 12*x^2*z^2 - 72*x^2*z + 96*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[z])*(Log[x])+
(-128/9*I*M2*(11*x^6 - 22*x^5*z + 44*x^5 + 8*x^4*z^2 - 69*x^4*z + 88*x^4 + 3*x^3*z^3 + 16*x^3*z^2 - 97*x^3*z + 110*x^3 + 8*x^2*z^2 - 69*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])+
(-64*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+x])+
((128/3)*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[1+z])+
((256/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+x])*(Log[-x+z])+
((256/3)*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[z])*(Log[1+x])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-128/3*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(Log[z])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[z])*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
(-64/3*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*(2*x^8 - 6*x^7*z + 10*x^7 + 6*x^6*z^2 - 24*x^6*z + 24*x^6 - 2*x^5*z^3 + 18*x^5*z^2 - 45*x^5*z + 39*x^5 - 4*x^4*z^3 + 21*x^4*z^2 - 60*x^4*z + 43*x^4 - 2*x^3*z^3 + 18*x^3*z^2 - 45*x^3*z + 39*x^3 + 6*x^2*z^2 - 24*x^2*z + 24*x^2 - 6*x*z + 10*x + 2)/(x*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+z])*(Log[1+z])+
((128/3)*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(Log[1+z])*(Log[-x+z])+
(-256/3*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^1*(Log[z])*(Log[1+z])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(Log[z])*(Log[-x+z])+
(-64/3*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[z])*(Log[-x+z])+
((64/3)*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,x/z])+
(-64/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,x*z])+
((64/3)*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 75*x^7*z + 73*x^7 - 8*x^6*z^3 + 39*x^6*z^2 - 126*x^6*z + 97*x^6 - 4*x^5*z^3 + 54*x^5*z^2 - 138*x^5*z + 108*x^5 - 8*x^4*z^3 + 39*x^4*z^2 - 126*x^4*z + 97*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 75*x^3*z + 73*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+z)^(-1)])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,-x])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
(-128/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,(1+x)/(1+z)])+
((128/3)*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[z])*(PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)])+
(-64/9*M2*(11*x^6 - 22*x^5*z + 44*x^5 + 14*x^4*z^2 - 63*x^4*z + 88*x^4 - 3*x^3*z^3 + 28*x^3*z^2 - 79*x^3*z + 110*x^3 + 14*x^2*z^2 - 63*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^1*(Log[z])+
((32/9)*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 67*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 79*x^6 - 8*x^5*z^3 + 54*x^5*z^2 - 162*x^5*z + 80*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 79*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 67*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^2*(Log[z])+
(-16/3*I*M2*(159*x^4*z + 163*x^4 - 159*x^3*z^2 + 282*x^3*z + 457*x^3 - 282*x^2*z^2 + 318*x^2*z + 624*x^2 - 159*x*z^2 + 282*x*z + 457*x + 159*z + 163)/(x*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(1)*(Pi)^0*(Log[x])+
((32/9)*I*M2*(3*x^15*z + 9*x^15 - 36*x^14*z^2 - 60*x^14*z + 42*x^14 + 72*x^13*z^3 - 135*x^13*z^2 - 516*x^13*z + 9*x^13 + 15*x^12*z^4 + 624*x^12*z^3 + 149*x^12*z^2 - 1799*x^12*z - 481*x^12 - 246*x^11*z^5 - 963*x^11*z^4 + 656*x^11*z^3 + 629*x^11*z^2 - 4055*x^11*z - 1985*x^11 + 390*x^10*z^6 + 966*x^10*z^5 + 32*x^10*z^4 + 2568*x^10*z^3 + 2695*x^10*z^2 - 5402*x^10*z - 4127*x^10 - 264*x^9*z^7 - 630*x^9*z^6 - 882*x^9*z^5 - 2496*x^9*z^4 + 684*x^9*z^3 + 2120*x^9*z^2 - 5054*x^9*z - 5368*x^9 + 66*x^8*z^8 + 264*x^8*z^7 + 828*x^8*z^6 + 1602*x^8*z^5 + 1096*x^8*z^4 + 2060*x^8*z^3 + 1354*x^8*z^2 - 1965*x^8*z - 3957*x^8 - 66*x^7*z^8 - 264*x^7*z^7 - 828*x^7*z^6 - 1602*x^7*z^5 - 1204*x^7*z^4 - 1484*x^7*z^3 - 2110*x^7*z^2 + 1263*x^7*z - 453*x^7 + 264*x^6*z^7 + 630*x^6*z^6 + 882*x^6*z^5 + 2316*x^6*z^4 - 108*x^6*z^3 - 1796*x^6*z^2 + 3782*x^6*z + 2812*x^6 - 390*x^5*z^6 - 966*x^5*z^5 - 212*x^5*z^4 - 2028*x^5*z^3 - 1729*x^5*z^2 + 3542*x^5*z + 3737*x^5 + 246*x^4*z^5 + 873*x^4*z^4 - 260*x^4*z^3 - 11*x^4*z^2 + 2297*x^4*z + 2747*x^4 - 33*x^3*z^4 - 444*x^3*z^3 - 59*x^3*z^2 + 797*x^3*z + 1303*x^3 - 36*x^2*z^3 + 69*x^2*z^2 + 216*x^2*z + 429*x^2 + 12*x*z^2 + 36*x*z + 90*x + 3*z + 9)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(Log[x])*(Log[x])+
(-32/9*I*M2*(2*x^12 + 2*x^11*z^3 + 6*x^11*z^2 - 3*x^11*z + 17*x^11 - 6*x^10*z^4 - 4*x^10*z^3 + 42*x^10*z^2 - 18*x^10*z + 74*x^10 + 6*x^9*z^5 - 18*x^9*z^4 - 56*x^9*z^3 + 144*x^9*z^2 - 51*x^9*z + 213*x^9 - 2*x^8*z^6 + 24*x^8*z^5 - 21*x^8*z^4 - 208*x^8*z^3 + 276*x^8*z^2 - 120*x^8*z + 433*x^8 - 8*x^7*z^6 + 54*x^7*z^5 + 42*x^7*z^4 - 322*x^7*z^3 + 450*x^7*z^2 - 174*x^7*z + 658*x^7 - 16*x^6*z^6 + 48*x^6*z^5 + 42*x^6*z^4 - 408*x^6*z^3 + 504*x^6*z^2 - 204*x^6*z + 754*x^6 - 8*x^5*z^6 + 54*x^5*z^5 + 42*x^5*z^4 - 322*x^5*z^3 + 450*x^5*z^2 - 174*x^5*z + 658*x^5 - 2*x^4*z^6 + 24*x^4*z^5 - 21*x^4*z^4 - 208*x^4*z^3 + 276*x^4*z^2 - 120*x^4*z + 433*x^4 + 6*x^3*z^5 - 18*x^3*z^4 - 56*x^3*z^3 + 144*x^3*z^2 - 51*x^3*z + 213*x^3 - 6*x^2*z^4 - 4*x^2*z^3 + 42*x^2*z^2 - 18*x^2*z + 74*x^2 + 2*x*z^3 + 6*x*z^2 - 3*x*z + 17*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[x])*(Log[x])+
((128/3)*I*M2*(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 9*x^9*z^3 + 87*x^9*z^2 - 207*x^9*z + 143*x^9 + x^8*z^6 - 12*x^8*z^5 - 52*x^8*z^3 + 213*x^8*z^2 - 432*x^8*z + 280*x^8 + 4*x^7*z^6 - 3*x^7*z^5 + 57*x^7*z^4 - 52*x^7*z^3 + 420*x^7*z^2 - 627*x^7*z + 421*x^7 - 24*x^6*z^5 + 36*x^6*z^4 - 108*x^6*z^3 + 480*x^6*z^2 - 720*x^6*z + 480*x^6 + 4*x^5*z^6 - 3*x^5*z^5 + 57*x^5*z^4 - 52*x^5*z^3 + 420*x^5*z^2 - 627*x^5*z + 421*x^5 + x^4*z^6 - 12*x^4*z^5 - 52*x^4*z^3 + 213*x^4*z^2 - 432*x^4*z + 280*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 9*x^3*z^3 + 87*x^3*z^2 - 207*x^3*z + 143*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[x])*(Log[1+x])+
((32/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[x])*(Log[-x+z])+
((32/3)*M2*(2*x^13*z - 4*x^12*z^4 - 12*x^12*z^3 - 21*x^12*z^2 + 11*x^12*z - 2*x^12 + 12*x^11*z^5 + 8*x^11*z^4 - 26*x^11*z^3 - 114*x^11*z^2 + 53*x^11*z - 11*x^11 - 12*x^10*z^6 + 36*x^10*z^5 + 50*x^10*z^4 - 14*x^10*z^3 - 369*x^10*z^2 + 187*x^10*z - 32*x^10 + 4*x^9*z^7 - 48*x^9*z^6 + 57*x^9*z^5 + 92*x^9*z^4 + 10*x^9*z^3 - 876*x^9*z^2 + 460*x^9*z - 67*x^9 + 16*x^8*z^7 - 88*x^8*z^6 + 96*x^8*z^5 + 155*x^8*z^4 + 82*x^8*z^3 - 1470*x^8*z^2 + 868*x^8*z - 109*x^8 + 20*x^7*z^7 - 136*x^7*z^6 + 60*x^7*z^5 + 98*x^7*z^4 + 82*x^7*z^3 - 1818*x^7*z^2 + 1260*x^7*z - 154*x^7 + 16*x^6*z^7 - 98*x^6*z^6 + 132*x^6*z^5 + 188*x^6*z^4 + 202*x^6*z^3 - 1554*x^6*z^2 + 1420*x^6*z - 198*x^6 + 4*x^5*z^7 - 52*x^5*z^6 + 93*x^5*z^5 + 80*x^5*z^4 + 76*x^5*z^3 - 1050*x^5*z^2 + 1147*x^5*z - 232*x^5 - 10*x^4*z^6 + 48*x^4*z^5 + 17*x^4*z^4 + 10*x^4*z^3 - 495*x^4*z^2 + 673*x^4*z - 211*x^4 + 6*x^3*z^5 - 10*x^3*z^4 - 8*x^3*z^3 - 156*x^3*z^2 + 269*x^3*z - 139*x^3 + 2*x^2*z^4 + 4*x^2*z^3 - 27*x^2*z^2 + 65*x^2*z - 62*x^2 - 2*x*z^3 - 6*x*z^2 + 5*x*z - 17*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[x])+
((5632/9)*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])+
(-64/3*I*M2*(2*x^12 - 8*x^11*z^3 - 24*x^11*z^2 - 33*x^11*z + 7*x^11 + 24*x^10*z^4 + 16*x^10*z^3 - 78*x^10*z^2 - 198*x^10*z + 4*x^10 - 24*x^9*z^5 + 72*x^9*z^4 + 170*x^9*z^3 - 18*x^9*z^2 - 543*x^9*z - 11*x^9 + 8*x^8*z^6 - 96*x^8*z^5 + 21*x^8*z^4 + 256*x^8*z^3 + 66*x^8*z^2 - 1104*x^8*z - 49*x^8 + 32*x^7*z^6 - 108*x^7*z^5 + 120*x^7*z^4 + 550*x^7*z^3 + 378*x^7*z^2 - 1572*x^7*z - 76*x^7 + 28*x^6*z^6 - 192*x^6*z^5 - 6*x^6*z^4 + 480*x^6*z^3 + 396*x^6*z^2 - 1812*x^6*z - 94*x^6 + 32*x^5*z^6 - 108*x^5*z^5 + 120*x^5*z^4 + 550*x^5*z^3 + 378*x^5*z^2 - 1572*x^5*z - 76*x^5 + 8*x^4*z^6 - 96*x^4*z^5 + 21*x^4*z^4 + 256*x^4*z^3 + 66*x^4*z^2 - 1104*x^4*z - 49*x^4 - 24*x^3*z^5 + 72*x^3*z^4 + 170*x^3*z^3 - 18*x^3*z^2 - 543*x^3*z - 11*x^3 + 24*x^2*z^4 + 16*x^2*z^3 - 78*x^2*z^2 - 198*x^2*z + 4*x^2 - 8*x*z^3 - 24*x*z^2 - 33*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+x])+
((128/3)*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
(-128/3*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[1+z])+
((128/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+x])*(Log[-x+z])+
(-256/3*M2*(2*x^11*z - 9*x^10*z^2 + 11*x^10*z - 2*x^10 + 18*x^9*z^3 - 36*x^9*z^2 + 45*x^9*z - 11*x^9 - 22*x^8*z^4 + 42*x^8*z^3 - 120*x^8*z^2 + 110*x^8*z - 36*x^8 + 15*x^7*z^5 - 28*x^7*z^4 + 115*x^7*z^3 - 219*x^7*z^2 + 206*x^7*z - 77*x^7 - 6*x^6*z^6 - 78*x^6*z^4 + 130*x^6*z^3 - 312*x^6*z^2 + 276*x^6*z - 122*x^6 + 12*x^5*z^5 - 37*x^5*z^4 + 177*x^5*z^3 - 261*x^5*z^2 + 293*x^5*z - 144*x^5 + 3*x^4*z^6 - 28*x^4*z^4 + 106*x^4*z^3 - 189*x^4*z^2 + 206*x^4*z - 134*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 49*x^3*z^3 - 87*x^3*z^2 + 102*x^3*z - 92*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 27*x^2*z^2 + 29*x^2*z - 45*x^2 - 3*x*z^3 - 9*x*z^2 + 2*x*z - 14*x - 2)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[1+x])+
(-32/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 4*x^3*z^3 + 18*x^3*z^2 + 6*x^3*z + 32*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((64/3)*M2*(2*x^13*z + 2*x^12*z^4 + 6*x^12*z^3 - 3*x^12*z^2 + 17*x^12*z - 2*x^12 - 6*x^11*z^5 - 4*x^11*z^4 + 40*x^11*z^3 - 24*x^11*z^2 + 77*x^11*z - 17*x^11 + 6*x^10*z^6 - 18*x^10*z^5 - 64*x^10*z^4 + 106*x^10*z^3 - 135*x^10*z^2 + 217*x^10*z - 74*x^10 - 2*x^9*z^7 + 24*x^9*z^6 + 6*x^9*z^5 - 142*x^9*z^4 + 289*x^9*z^3 - 351*x^9*z^2 + 466*x^9*z - 202*x^9 - 8*x^8*z^7 + 23*x^8*z^6 - 15*x^8*z^5 - 337*x^8*z^4 + 454*x^8*z^3 - 681*x^8*z^2 + 751*x^8*z - 397*x^8 - 8*x^7*z^7 + 38*x^7*z^6 - 396*x^7*z^4 + 688*x^7*z^3 - 834*x^7*z^2 + 974*x^7*z - 586*x^7 - 8*x^6*z^7 + 32*x^6*z^6 - 39*x^6*z^5 - 364*x^6*z^4 + 750*x^6*z^3 - 762*x^6*z^2 + 955*x^6*z - 680*x^6 - 2*x^5*z^7 + 38*x^5*z^6 - 27*x^5*z^5 - 169*x^5*z^4 + 646*x^5*z^3 - 522*x^5*z^2 + 679*x^5*z - 625*x^5 + 11*x^4*z^6 - 60*x^4*z^5 - 82*x^4*z^4 + 334*x^4*z^3 - 324*x^4*z^2 + 313*x^4*z - 448*x^4 - 21*x^3*z^5 + 23*x^3*z^4 + 154*x^3*z^3 - 138*x^3*z^2 + 86*x^3*z - 238*x^3 + 17*x^2*z^4 + 22*x^2*z^3 - 63*x^2*z^2 - x^2*z - 89*x^2 - 5*x*z^3 - 15*x*z^2 - 4*x*z - 20*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[1+(1+x^2)/x-z])+
((64/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[-x+(1+x^2)/x-z])+
(-32/3*I*M2*x*(6*x^6 - 15*x^5*z + 21*x^5 + 15*x^4*z^2 - 30*x^4*z + 45*x^4 - 4*x^3*z^3 + 18*x^3*z^2 - 42*x^3*z + 56*x^3 + 15*x^2*z^2 - 30*x^2*z + 45*x^2 - 15*x*z + 21*x + 6)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(Log[1+z])*(Log[1+z])+
((64/3)*M2*(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 48*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 93*x^8*z^2 + 121*x^8*z - 45*x^8 - 8*x^7*z^4 + 53*x^7*z^3 - 180*x^7*z^2 + 217*x^7*z - 100*x^7 - 8*x^6*z^4 + 74*x^6*z^3 - 234*x^6*z^2 + 322*x^6*z - 160*x^6 - 8*x^5*z^4 + 62*x^5*z^3 - 243*x^5*z^2 + 367*x^5*z - 202*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 174*x^4*z^2 + 325*x^4*z - 199*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 201*x^3*z - 151*x^3 - 21*x^2*z^2 + 86*x^2*z - 81*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[1+z])+
((64/3)*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[x])*(Log[-x+z])+
((64/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,x/((1+x^2)/x-z)])+
(-64/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,x*((1+x^2)/x-z)])+
((64/3)*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 8*x^3*z^3 - 18*x^3*z^2 - 30*x^3*z + 20*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
((64/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,x/z])+
(-64/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,x*z])+
(-64/3*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 42*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 87*x^7*z + 85*x^7 - 8*x^6*z^3 + 51*x^6*z^2 - 150*x^6*z + 121*x^6 - 8*x^5*z^3 + 66*x^5*z^2 - 174*x^5*z + 136*x^5 - 8*x^4*z^3 + 51*x^4*z^2 - 150*x^4*z + 121*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 87*x^3*z + 85*x^3 + 6*x^2*z^2 - 36*x^2*z + 42*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[x])*(PolyLog[2,(1+z)^(-1)])+
((64/9)*M2*(3*x^8*z + 9*x^8 + 32*x^7*z^2 + 61*x^7*z + 71*x^7 - 70*x^6*z^3 + 27*x^6*z^2 + 204*x^6*z + 239*x^6 + 35*x^5*z^4 - 176*x^5*z^3 - 96*x^5*z^2 + 311*x^5*z + 442*x^5 + 88*x^4*z^4 - 140*x^4*z^3 - 74*x^4*z^2 + 402*x^4*z + 548*x^4 + 35*x^3*z^4 - 176*x^3*z^3 - 96*x^3*z^2 + 311*x^3*z + 442*x^3 - 70*x^2*z^3 + 27*x^2*z^2 + 204*x^2*z + 239*x^2 + 32*x*z^2 + 61*x*z + 71*x + 3*z + 9)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^1*(Log[x])+
((16/9)*I*M2*(12*x^12 - x^11*z^3 - 3*x^11*z^2 - 57*x^11*z + 89*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 96*x^10*z^2 - 342*x^10*z + 353*x^10 - 3*x^9*z^5 + 9*x^9*z^4 - 103*x^9*z^3 + 471*x^9*z^2 - 1128*x^9*z + 926*x^9 + x^8*z^6 - 12*x^8*z^5 + 111*x^8*z^4 - 280*x^8*z^3 + 1383*x^8*z^2 - 2364*x^8*z + 1789*x^8 + 4*x^7*z^6 - 69*x^7*z^5 + 171*x^7*z^4 - 616*x^7*z^3 + 2424*x^7*z^2 - 3591*x^7*z + 2629*x^7 + 22*x^6*z^6 - 24*x^6*z^5 + 372*x^6*z^4 - 564*x^6*z^3 + 3066*x^6*z^2 - 4044*x^6*z + 2996*x^6 + 4*x^5*z^6 - 69*x^5*z^5 + 171*x^5*z^4 - 616*x^5*z^3 + 2424*x^5*z^2 - 3591*x^5*z + 2629*x^5 + x^4*z^6 - 12*x^4*z^5 + 111*x^4*z^4 - 280*x^4*z^3 + 1383*x^4*z^2 - 2364*x^4*z + 1789*x^4 - 3*x^3*z^5 + 9*x^3*z^4 - 103*x^3*z^3 + 471*x^3*z^2 - 1128*x^3*z + 926*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 96*x^2*z^2 - 342*x^2*z + 353*x^2 - x*z^3 - 3*x*z^2 - 57*x*z + 89*x + 12)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^2*(Log[x])+
((32/3)*I*M2*(159*x^4*z + 163*x^4 - 159*x^3*z^2 + 282*x^3*z + 457*x^3 - 282*x^2*z^2 + 318*x^2*z + 624*x^2 - 159*x*z^2 + 282*x*z + 457*x + 159*z + 163)/(x*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(1)*(Pi)^0*(Log[1+x])+
(-5632/9*I*M2*(x + 1)^2/x)*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])+
(-1280/9*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+x])+
(128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
((64/3)*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
(128*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[1+z])+
(-64/3*I*M2*(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+x])*(Log[-x+z])+
((256/3)*M2*(2*x^11*z - 9*x^10*z^2 + 11*x^10*z - 2*x^10 + 18*x^9*z^3 - 36*x^9*z^2 + 45*x^9*z - 11*x^9 - 22*x^8*z^4 + 42*x^8*z^3 - 120*x^8*z^2 + 110*x^8*z - 36*x^8 + 15*x^7*z^5 - 28*x^7*z^4 + 115*x^7*z^3 - 219*x^7*z^2 + 206*x^7*z - 77*x^7 - 6*x^6*z^6 - 78*x^6*z^4 + 130*x^6*z^3 - 312*x^6*z^2 + 276*x^6*z - 122*x^6 + 12*x^5*z^5 - 37*x^5*z^4 + 177*x^5*z^3 - 261*x^5*z^2 + 293*x^5*z - 144*x^5 + 3*x^4*z^6 - 28*x^4*z^4 + 106*x^4*z^3 - 189*x^4*z^2 + 206*x^4*z - 134*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 49*x^3*z^3 - 87*x^3*z^2 + 102*x^3*z - 92*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 27*x^2*z^2 + 29*x^2*z - 45*x^2 - 3*x*z^3 - 9*x*z^2 + 2*x*z - 14*x - 2)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+x])*(Log[1+x])+
(-64/3*I*M2*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-256/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
(-128/3*M2*(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 48*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 93*x^8*z^2 + 121*x^8*z - 45*x^8 - 8*x^7*z^4 + 53*x^7*z^3 - 180*x^7*z^2 + 217*x^7*z - 100*x^7 - 8*x^6*z^4 + 74*x^6*z^3 - 234*x^6*z^2 + 322*x^6*z - 160*x^6 - 8*x^5*z^4 + 62*x^5*z^3 - 243*x^5*z^2 + 367*x^5*z - 202*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 174*x^4*z^2 + 325*x^4*z - 199*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 201*x^3*z - 151*x^3 - 21*x^2*z^2 + 86*x^2*z - 81*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+x])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
(-128/3*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+x])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*x*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2 - x*z + x + 1)^3)*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+z])*(Log[1+z])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(Log[1+z])*(Log[-x+z])+
(-128/3*M2*(2*x^13*z + 2*x^12*z^4 + 6*x^12*z^3 - 3*x^12*z^2 + 17*x^12*z - 2*x^12 - 6*x^11*z^5 - 4*x^11*z^4 + 40*x^11*z^3 - 24*x^11*z^2 + 77*x^11*z - 17*x^11 + 6*x^10*z^6 - 18*x^10*z^5 - 64*x^10*z^4 + 106*x^10*z^3 - 135*x^10*z^2 + 217*x^10*z - 74*x^10 - 2*x^9*z^7 + 24*x^9*z^6 + 6*x^9*z^5 - 142*x^9*z^4 + 289*x^9*z^3 - 351*x^9*z^2 + 466*x^9*z - 202*x^9 - 8*x^8*z^7 + 23*x^8*z^6 - 15*x^8*z^5 - 337*x^8*z^4 + 454*x^8*z^3 - 681*x^8*z^2 + 751*x^8*z - 397*x^8 - 8*x^7*z^7 + 38*x^7*z^6 - 396*x^7*z^4 + 688*x^7*z^3 - 834*x^7*z^2 + 974*x^7*z - 586*x^7 - 8*x^6*z^7 + 32*x^6*z^6 - 39*x^6*z^5 - 364*x^6*z^4 + 750*x^6*z^3 - 762*x^6*z^2 + 955*x^6*z - 680*x^6 - 2*x^5*z^7 + 38*x^5*z^6 - 27*x^5*z^5 - 169*x^5*z^4 + 646*x^5*z^3 - 522*x^5*z^2 + 679*x^5*z - 625*x^5 + 11*x^4*z^6 - 60*x^4*z^5 - 82*x^4*z^4 + 334*x^4*z^3 - 324*x^4*z^2 + 313*x^4*z - 448*x^4 - 21*x^3*z^5 + 23*x^3*z^4 + 154*x^3*z^3 - 138*x^3*z^2 + 86*x^3*z - 238*x^3 + 17*x^2*z^4 + 22*x^2*z^3 - 63*x^2*z^2 - x^2*z - 89*x^2 - 5*x*z^3 - 15*x*z^2 - 4*x*z - 20*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+x])*(Log[1+z])+
(-128/3*M2*(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+x])*(Log[-x+z])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x/((1+x^2)/x-z)])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x*((1+x^2)/x-z)])+
(-128/3*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 8*x^3*z^3 - 18*x^3*z^2 - 30*x^3*z + 20*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x/z])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,x*z])+
((128/3)*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 42*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 87*x^7*z + 85*x^7 - 8*x^6*z^3 + 51*x^6*z^2 - 150*x^6*z + 121*x^6 - 8*x^5*z^3 + 66*x^5*z^2 - 174*x^5*z + 136*x^5 - 8*x^4*z^3 + 51*x^4*z^2 - 150*x^4*z + 121*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 87*x^3*z + 85*x^3 + 6*x^2*z^2 - 36*x^2*z + 42*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+x])*(PolyLog[2,(1+z)^(-1)])+
(-128/9*M2*(3*x^8*z + 9*x^8 + 32*x^7*z^2 + 61*x^7*z + 71*x^7 - 70*x^6*z^3 + 27*x^6*z^2 + 204*x^6*z + 239*x^6 + 35*x^5*z^4 - 176*x^5*z^3 - 96*x^5*z^2 + 311*x^5*z + 442*x^5 + 88*x^4*z^4 - 140*x^4*z^3 - 74*x^4*z^2 + 402*x^4*z + 548*x^4 + 35*x^3*z^4 - 176*x^3*z^3 - 96*x^3*z^2 + 311*x^3*z + 442*x^3 - 70*x^2*z^3 + 27*x^2*z^2 + 204*x^2*z + 239*x^2 + 32*x*z^2 + 61*x*z + 71*x + 3*z + 9)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^1*(Log[1+x])+
(-32/9*I*M2*(4*x^12 - 5*x^11*z^3 - 15*x^11*z^2 - 33*x^11*z + 25*x^11 + 15*x^10*z^4 + 10*x^10*z^3 - 24*x^10*z^2 - 198*x^10*z + 85*x^10 - 15*x^9*z^5 + 45*x^9*z^4 + 53*x^9*z^3 + 27*x^9*z^2 - 660*x^9*z + 186*x^9 + 5*x^8*z^6 - 60*x^8*z^5 + 111*x^8*z^4 + 232*x^8*z^3 + 363*x^8*z^2 - 1356*x^8*z + 317*x^8 + 20*x^7*z^6 - 153*x^7*z^5 + 39*x^7*z^4 + 256*x^7*z^3 + 720*x^7*z^2 - 2067*x^7*z + 425*x^7 + 46*x^6*z^6 - 120*x^6*z^5 + 156*x^6*z^4 + 444*x^6*z^3 + 1026*x^6*z^2 - 2316*x^6*z + 476*x^6 + 20*x^5*z^6 - 153*x^5*z^5 + 39*x^5*z^4 + 256*x^5*z^3 + 720*x^5*z^2 - 2067*x^5*z + 425*x^5 + 5*x^4*z^6 - 60*x^4*z^5 + 111*x^4*z^4 + 232*x^4*z^3 + 363*x^4*z^2 - 1356*x^4*z + 317*x^4 - 15*x^3*z^5 + 45*x^3*z^4 + 53*x^3*z^3 + 27*x^3*z^2 - 660*x^3*z + 186*x^3 + 15*x^2*z^4 + 10*x^2*z^3 - 24*x^2*z^2 - 198*x^2*z + 85*x^2 - 5*x*z^3 - 15*x*z^2 - 33*x*z + 25*x + 4)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^2*(Log[1+x])+
(-32/9*I*M2*(48*x^12 - 11*x^11*z^3 - 33*x^11*z^2 - 249*x^11*z + 349*x^11 + 33*x^10*z^4 + 22*x^10*z^3 + 300*x^10*z^2 - 1494*x^10*z + 1363*x^10 - 33*x^9*z^5 + 99*x^9*z^4 - 105*x^9*z^3 + 2217*x^9*z^2 - 4410*x^9*z + 3696*x^9 + 11*x^8*z^6 - 132*x^8*z^5 + 27*x^8*z^4 - 1688*x^8*z^3 + 5385*x^8*z^2 - 9252*x^8*z + 7265*x^8 + 44*x^7*z^6 + 57*x^7*z^5 + 1185*x^7*z^4 - 2300*x^7*z^3 + 10092*x^7*z^2 - 13557*x^7*z + 10895*x^7 - 30*x^6*z^6 - 264*x^6*z^5 + 1008*x^6*z^4 - 3420*x^6*z^3 + 11742*x^6*z^2 - 15516*x^6*z + 12432*x^6 + 44*x^5*z^6 + 57*x^5*z^5 + 1185*x^5*z^4 - 2300*x^5*z^3 + 10092*x^5*z^2 - 13557*x^5*z + 10895*x^5 + 11*x^4*z^6 - 132*x^4*z^5 + 27*x^4*z^4 - 1688*x^4*z^3 + 5385*x^4*z^2 - 9252*x^4*z + 7265*x^4 - 33*x^3*z^5 + 99*x^3*z^4 - 105*x^3*z^3 + 2217*x^3*z^2 - 4410*x^3*z + 3696*x^3 + 33*x^2*z^4 + 22*x^2*z^3 + 300*x^2*z^2 - 1494*x^2*z + 1363*x^2 - 11*x*z^3 - 33*x*z^2 - 249*x*z + 349*x + 48)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Zeta[3])+
(-64/9*I*M2*(3*x^10*z + 9*x^10 + 4*x^9*z^2 + 23*x^9*z + 76*x^9 + 6*x^8*z^3 + 59*x^8*z^2 + 118*x^8*z + 311*x^8 + 30*x^7*z^4 + 132*x^7*z^3 + 353*x^7*z^2 + 388*x^7*z + 773*x^7 - 66*x^6*z^5 - 186*x^6*z^4 - 90*x^6*z^3 + 429*x^6*z^2 + 549*x^6*z + 1242*x^6 + 33*x^5*z^6 + 66*x^5*z^5 + 63*x^5*z^4 + 228*x^5*z^3 + 757*x^5*z^2 + 716*x^5*z + 1459*x^5 - 66*x^4*z^5 - 186*x^4*z^4 - 90*x^4*z^3 + 429*x^4*z^2 + 549*x^4*z + 1242*x^4 + 30*x^3*z^4 + 132*x^3*z^3 + 353*x^3*z^2 + 388*x^3*z + 773*x^3 + 6*x^2*z^3 + 59*x^2*z^2 + 118*x^2*z + 311*x^2 + 4*x*z^2 + 23*x*z + 76*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
(-32/9*I*M2*(10*x^6 - 10*x^5*z^3 - 30*x^5*z^2 - 45*x^5*z + 35*x^5 - 40*x^4*z^3 - 105*x^4*z^2 - 150*x^4*z + 65*x^4 - 44*x^3*z^3 - 102*x^3*z^2 - 162*x^3*z + 96*x^3 - 40*x^2*z^3 - 105*x^2*z^2 - 150*x^2*z + 65*x^2 - 10*x*z^3 - 30*x*z^2 - 45*x*z + 35*x + 10)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((64/3)*I*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*(2*x^4 + x^3*z^3 + 3*x^3*z^2 + 6*x^3 + 2*x^2*z^3 + 9*x^2*z^2 + 6*x^2*z + 11*x^2 + x*z^3 + 3*x*z^2 + 6*x + 2)/(x^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
(-64/3*M2*(2*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 15*x^5*z + 5*x^5 - 16*x^4*z^3 - 45*x^4*z^2 - 54*x^4*z + 5*x^4 - 18*x^3*z^3 - 48*x^3*z^2 - 60*x^3*z + 10*x^3 - 16*x^2*z^3 - 45*x^2*z^2 - 54*x^2*z + 5*x^2 - 4*x*z^3 - 12*x*z^2 - 15*x*z + 5*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[1+(1+x^2)/x-z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
((128/3)*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+(1+x^2)/x-z])*(Log[1+z])*(Log[-x+z])+
((64/3)*M2*(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 42*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 78*x^8*z^2 + 100*x^8*z - 39*x^8 - 8*x^7*z^4 + 38*x^7*z^3 - 150*x^7*z^2 + 157*x^7*z - 79*x^7 - 4*x^6*z^4 + 56*x^6*z^3 - 177*x^6*z^2 + 236*x^6*z - 115*x^6 - 8*x^5*z^4 + 43*x^5*z^3 - 195*x^5*z^2 + 280*x^5*z - 146*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 144*x^4*z^2 + 274*x^4*z - 154*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 180*x^3*z - 130*x^3 - 21*x^2*z^2 + 86*x^2*z - 75*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[1+z])+
((128/3)*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+(1+x^2)/x-z])*(Log[-x+z])+
((128/9)*M2*(3*x^10*z + 9*x^10 + 4*x^9*z^2 + 23*x^9*z + 76*x^9 + 6*x^8*z^3 + 59*x^8*z^2 + 118*x^8*z + 311*x^8 + 30*x^7*z^4 + 132*x^7*z^3 + 353*x^7*z^2 + 388*x^7*z + 773*x^7 - 66*x^6*z^5 - 186*x^6*z^4 - 90*x^6*z^3 + 429*x^6*z^2 + 549*x^6*z + 1242*x^6 + 33*x^5*z^6 + 66*x^5*z^5 + 63*x^5*z^4 + 228*x^5*z^3 + 757*x^5*z^2 + 716*x^5*z + 1459*x^5 - 66*x^4*z^5 - 186*x^4*z^4 - 90*x^4*z^3 + 429*x^4*z^2 + 549*x^4*z + 1242*x^4 + 30*x^3*z^4 + 132*x^3*z^3 + 353*x^3*z^2 + 388*x^3*z + 773*x^3 + 6*x^2*z^3 + 59*x^2*z^2 + 118*x^2*z + 311*x^2 + 4*x*z^2 + 23*x*z + 76*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(1)*(Pi)^1*(Log[1+(1+x^2)/x-z])+
((128/9)*I*M2*(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 14*x^3*z^3 + 48*x^3*z^2 + 36*x^3*z + 42*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^2*(Log[1+(1+x^2)/x-z])+
((128/3)*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])*(Log[-x+(1+x^2)/x-z])+
(-64/3*I*M2*(x^8 - 3*x^7*z + 5*x^7 + 3*x^6*z^2 - 12*x^6*z + 15*x^6 - x^5*z^3 + 9*x^5*z^2 - 27*x^5*z + 27*x^5 - 2*x^4*z^3 + 15*x^4*z^2 - 30*x^4*z + 35*x^4 - x^3*z^3 + 9*x^3*z^2 - 27*x^3*z + 27*x^3 + 3*x^2*z^2 - 12*x^2*z + 15*x^2 - 3*x*z + 5*x + 1)/(x*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[-x+(1+x^2)/x-z])*(Log[1+z])*(Log[1+z])+
(-128/3*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])*(Log[1+z])+
((256/3)*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])*(Log[-x+z])+
(-128/9*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^1*(Log[-x+(1+x^2)/x-z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^2*(Log[-x+(1+x^2)/x-z])+
(-64/9*I*M2*(10*x^12 - 17*x^11*z + 103*x^11 + 37*x^10*z^2 - 123*x^10*z + 471*x^10 - 126*x^9*z^3 - x^9*z^2 - 550*x^9*z + 1293*x^9 + 195*x^8*z^4 - 48*x^8*z^3 + 179*x^8*z^2 - 1184*x^8*z + 2532*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 282*x^7*z^3 + 141*x^7*z^2 - 1893*x^7*z + 3704*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 - 60*x^6*z^3 + 343*x^6*z^2 - 2108*x^6*z + 4207*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 282*x^5*z^3 + 141*x^5*z^2 - 1893*x^5*z + 3704*x^5 + 195*x^4*z^4 - 48*x^4*z^3 + 179*x^4*z^2 - 1184*x^4*z + 2532*x^4 - 126*x^3*z^3 - x^3*z^2 - 550*x^3*z + 1293*x^3 + 37*x^2*z^2 - 123*x^2*z + 471*x^2 - 17*x*z + 103*x + 10)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(Log[1+z])*(Log[1+z])+
((32/9)*I*M2*(10*x^10 - 30*x^9*z + 70*x^9 + 30*x^8*z^2 - 180*x^8*z + 214*x^8 - 10*x^7*z^3 + 150*x^7*z^2 - 447*x^7*z + 437*x^7 - 40*x^6*z^3 + 267*x^6*z^2 - 774*x^6*z + 629*x^6 - 44*x^5*z^3 + 342*x^5*z^2 - 906*x^5*z + 708*x^5 - 40*x^4*z^3 + 267*x^4*z^2 - 774*x^4*z + 629*x^4 - 10*x^3*z^3 + 150*x^3*z^2 - 447*x^3*z + 437*x^3 + 30*x^2*z^2 - 180*x^2*z + 214*x^2 - 30*x*z + 70*x + 10)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+z])*(Log[1+z])*(Log[1+z])+
(-64/3*I*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(Log[1+z])*(Log[1+z])*(Log[-x+z])+
((64/3)*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 185*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 275*x^6 - 18*x^5*z^3 + 144*x^5*z^2 - 372*x^5*z + 314*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 275*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 185*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+z])*(Log[1+z])+
(-128/3*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(Log[1+z])*(Log[-x+z])+
((128/9)*M2*(10*x^12 - 17*x^11*z + 103*x^11 + 37*x^10*z^2 - 123*x^10*z + 471*x^10 - 126*x^9*z^3 - x^9*z^2 - 550*x^9*z + 1293*x^9 + 195*x^8*z^4 - 48*x^8*z^3 + 179*x^8*z^2 - 1184*x^8*z + 2532*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 282*x^7*z^3 + 141*x^7*z^2 - 1893*x^7*z + 3704*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 - 60*x^6*z^3 + 343*x^6*z^2 - 2108*x^6*z + 4207*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 282*x^5*z^3 + 141*x^5*z^2 - 1893*x^5*z + 3704*x^5 + 195*x^4*z^4 - 48*x^4*z^3 + 179*x^4*z^2 - 1184*x^4*z + 2532*x^4 - 126*x^3*z^3 - x^3*z^2 - 550*x^3*z + 1293*x^3 + 37*x^2*z^2 - 123*x^2*z + 471*x^2 - 17*x*z + 103*x + 10)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^1*(Log[1+z])+
((128/9)*I*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 177*x^7*z + 191*x^7 - 16*x^6*z^3 + 105*x^6*z^2 - 306*x^6*z + 293*x^6 - 14*x^5*z^3 + 144*x^5*z^2 - 348*x^5*z + 342*x^5 - 16*x^4*z^3 + 105*x^4*z^2 - 306*x^4*z + 293*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 177*x^3*z + 191*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^2*(Log[1+z])+
((128/3)*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^1*(Log[-x+z])*(Log[-x+z])+
(-128/9*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^1*(Log[-x+z])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^2*(Log[-x+z])+
(-64/9*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(PolyLog[2,x/((1+x^2)/x-z)])+
((64/3)*M2*(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,x/((1+x^2)/x-z)])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(PolyLog[2,x*((1+x^2)/x-z)])+
(-64/3*M2*(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,x*((1+x^2)/x-z)])+
(-128/9*I*M2*(3*x^10*z + 9*x^10 + 4*x^9*z^2 + 23*x^9*z + 76*x^9 + 6*x^8*z^3 + 59*x^8*z^2 + 118*x^8*z + 311*x^8 + 30*x^7*z^4 + 132*x^7*z^3 + 353*x^7*z^2 + 388*x^7*z + 773*x^7 - 66*x^6*z^5 - 186*x^6*z^4 - 90*x^6*z^3 + 429*x^6*z^2 + 549*x^6*z + 1242*x^6 + 33*x^5*z^6 + 66*x^5*z^5 + 63*x^5*z^4 + 228*x^5*z^3 + 757*x^5*z^2 + 716*x^5*z + 1459*x^5 - 66*x^4*z^5 - 186*x^4*z^4 - 90*x^4*z^3 + 429*x^4*z^2 + 549*x^4*z + 1242*x^4 + 30*x^3*z^4 + 132*x^3*z^3 + 353*x^3*z^2 + 388*x^3*z + 773*x^3 + 6*x^2*z^3 + 59*x^2*z^2 + 118*x^2*z + 311*x^2 + 4*x*z^2 + 23*x*z + 76*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
((64/3)*M2*(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+(1+x^2)/x-z)^(-1)])+
(-64/9*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(PolyLog[2,x/z])+
((64/3)*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,x/z])+
((64/9)*I*M2*(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6))*(N)^(1)*(Pi)^0*(PolyLog[2,x*z])+
(-64/3*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,x*z])+
(-128/9*I*M2*(10*x^12 - 17*x^11*z + 103*x^11 + 37*x^10*z^2 - 123*x^10*z + 471*x^10 - 126*x^9*z^3 - x^9*z^2 - 550*x^9*z + 1293*x^9 + 195*x^8*z^4 - 48*x^8*z^3 + 179*x^8*z^2 - 1184*x^8*z + 2532*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 282*x^7*z^3 + 141*x^7*z^2 - 1893*x^7*z + 3704*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 - 60*x^6*z^3 + 343*x^6*z^2 - 2108*x^6*z + 4207*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 282*x^5*z^3 + 141*x^5*z^2 - 1893*x^5*z + 3704*x^5 + 195*x^4*z^4 - 48*x^4*z^3 + 179*x^4*z^2 - 1184*x^4*z + 2532*x^4 - 126*x^3*z^3 - x^3*z^2 - 550*x^3*z + 1293*x^3 + 37*x^2*z^2 - 123*x^2*z + 471*x^2 - 17*x*z + 103*x + 10)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[2,(1+z)^(-1)])+
((64/3)*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 94*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 195*x^7*z + 209*x^7 - 16*x^6*z^3 + 123*x^6*z^2 - 342*x^6*z + 329*x^6 - 20*x^5*z^3 + 162*x^5*z^2 - 402*x^5*z + 384*x^5 - 16*x^4*z^3 + 123*x^4*z^2 - 342*x^4*z + 329*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 195*x^3*z + 209*x^3 + 12*x^2*z^2 - 72*x^2*z + 94*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+z)^(-1)])+
((128/3)*I*M2*(x^10*z + 3*x^10 - 4*x^9*z^2 - 9*x^9*z + 7*x^9 + 6*x^8*z^3 + 9*x^8*z^2 - 15*x^8*z + 8*x^8 - 3*x^7*z^4 + 10*x^7*z^2 - 12*x^7*z - 3*x^7 + 6*x^6*z^3 + 3*x^6*z^2 + 2*x^6*z - 23*x^6 - 24*x^5*z^2 - 6*x^5*z - 38*x^5 + 6*x^4*z^3 + 3*x^4*z^2 + 2*x^4*z - 23*x^4 - 3*x^3*z^4 + 10*x^3*z^2 - 12*x^3*z - 3*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 15*x^2*z + 8*x^2 - 4*x*z^2 - 9*x*z + 7*x + z + 3)/(x^2*(x - 1)*(x + 1)*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[2,-x])+
(-128/3*M2*(2*x^12 - 2*x^11*z^3 - 6*x^11*z^2 - 15*x^11*z + 13*x^11 + 6*x^10*z^4 + 4*x^10*z^3 - 6*x^10*z^2 - 90*x^10*z + 46*x^10 - 6*x^9*z^5 + 18*x^9*z^4 + 32*x^9*z^3 + 72*x^9*z^2 - 255*x^9*z + 121*x^9 + 2*x^8*z^6 - 24*x^8*z^5 + 3*x^8*z^4 - 8*x^8*z^3 + 192*x^8*z^2 - 528*x^8*z + 233*x^8 + 8*x^7*z^6 - 18*x^7*z^5 + 66*x^7*z^4 + 34*x^7*z^3 + 414*x^7*z^2 - 762*x^7*z + 350*x^7 + 4*x^6*z^6 - 48*x^6*z^5 + 30*x^6*z^4 - 24*x^6*z^3 + 468*x^6*z^2 - 876*x^6*z + 398*x^6 + 8*x^5*z^6 - 18*x^5*z^5 + 66*x^5*z^4 + 34*x^5*z^3 + 414*x^5*z^2 - 762*x^5*z + 350*x^5 + 2*x^4*z^6 - 24*x^4*z^5 + 3*x^4*z^4 - 8*x^4*z^3 + 192*x^4*z^2 - 528*x^4*z + 233*x^4 - 6*x^3*z^5 + 18*x^3*z^4 + 32*x^3*z^3 + 72*x^3*z^2 - 255*x^3*z + 121*x^3 + 6*x^2*z^4 + 4*x^2*z^3 - 6*x^2*z^2 - 90*x^2*z + 46*x^2 - 2*x*z^3 - 6*x*z^2 - 15*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,-x])+
((256/3)*I*M2*(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 7*x^9*z^3 + 81*x^9*z^2 - 213*x^9*z + 141*x^9 + x^8*z^6 - 12*x^8*z^5 + 6*x^8*z^4 - 40*x^8*z^3 + 213*x^8*z^2 - 444*x^8*z + 274*x^8 + 4*x^7*z^6 - 9*x^7*z^5 + 51*x^7*z^4 - 46*x^7*z^3 + 414*x^7*z^2 - 651*x^7*z + 409*x^7 + 2*x^6*z^6 - 24*x^6*z^5 + 42*x^6*z^4 - 84*x^6*z^3 + 486*x^6*z^2 - 744*x^6*z + 466*x^6 + 4*x^5*z^6 - 9*x^5*z^5 + 51*x^5*z^4 - 46*x^5*z^3 + 414*x^5*z^2 - 651*x^5*z + 409*x^5 + x^4*z^6 - 12*x^4*z^5 + 6*x^4*z^4 - 40*x^4*z^3 + 213*x^4*z^2 - 444*x^4*z + 274*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 7*x^3*z^3 + 81*x^3*z^2 - 213*x^3*z + 141*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-x])+
(-128/3*M2*(2*x^12 - 2*x^11*z^3 - 6*x^11*z^2 - 15*x^11*z + 13*x^11 + 6*x^10*z^4 + 4*x^10*z^3 - 6*x^10*z^2 - 90*x^10*z + 46*x^10 - 6*x^9*z^5 + 18*x^9*z^4 + 32*x^9*z^3 + 72*x^9*z^2 - 255*x^9*z + 121*x^9 + 2*x^8*z^6 - 24*x^8*z^5 + 3*x^8*z^4 - 8*x^8*z^3 + 192*x^8*z^2 - 528*x^8*z + 233*x^8 + 8*x^7*z^6 - 18*x^7*z^5 + 66*x^7*z^4 + 34*x^7*z^3 + 414*x^7*z^2 - 762*x^7*z + 350*x^7 + 4*x^6*z^6 - 48*x^6*z^5 + 30*x^6*z^4 - 24*x^6*z^3 + 468*x^6*z^2 - 876*x^6*z + 398*x^6 + 8*x^5*z^6 - 18*x^5*z^5 + 66*x^5*z^4 + 34*x^5*z^3 + 414*x^5*z^2 - 762*x^5*z + 350*x^5 + 2*x^4*z^6 - 24*x^4*z^5 + 3*x^4*z^4 - 8*x^4*z^3 + 192*x^4*z^2 - 528*x^4*z + 233*x^4 - 6*x^3*z^5 + 18*x^3*z^4 + 32*x^3*z^3 + 72*x^3*z^2 - 255*x^3*z + 121*x^3 + 6*x^2*z^4 + 4*x^2*z^3 - 6*x^2*z^2 - 90*x^2*z + 46*x^2 - 2*x*z^3 - 6*x*z^2 - 15*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+x)/(1+(1+x^2)/x-z)])+
((64/3)*M2*(4*x^11*z - 18*x^10*z^2 + 22*x^10*z - 4*x^10 + 36*x^9*z^3 - 72*x^9*z^2 + 90*x^9*z - 22*x^9 - 44*x^8*z^4 + 84*x^8*z^3 - 240*x^8*z^2 + 220*x^8*z - 72*x^8 + 30*x^7*z^5 - 56*x^7*z^4 + 233*x^7*z^3 - 429*x^7*z^2 + 421*x^7*z - 151*x^7 - 12*x^6*z^6 - 165*x^6*z^4 + 242*x^6*z^3 - 624*x^6*z^2 + 570*x^6*z - 235*x^6 + 33*x^5*z^5 - 65*x^5*z^4 + 345*x^5*z^3 - 513*x^5*z^2 + 622*x^5*z - 270*x^5 + 3*x^4*z^6 - 65*x^4*z^4 + 176*x^4*z^3 - 387*x^4*z^2 + 448*x^4*z - 247*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 89*x^3*z^3 - 165*x^3*z^2 + 240*x^3*z - 166*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 54*x^2*z^2 + 76*x^2*z - 81*x^2 - 3*x*z^3 - 9*x*z^2 + 13*x*z - 25*x - 4)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
(-128/3*M2*(2*x^12 - 2*x^11*z^3 - 6*x^11*z^2 - 15*x^11*z + 13*x^11 + 6*x^10*z^4 + 4*x^10*z^3 - 6*x^10*z^2 - 90*x^10*z + 46*x^10 - 6*x^9*z^5 + 18*x^9*z^4 + 32*x^9*z^3 + 72*x^9*z^2 - 255*x^9*z + 121*x^9 + 2*x^8*z^6 - 24*x^8*z^5 + 3*x^8*z^4 - 8*x^8*z^3 + 192*x^8*z^2 - 528*x^8*z + 233*x^8 + 8*x^7*z^6 - 18*x^7*z^5 + 66*x^7*z^4 + 34*x^7*z^3 + 414*x^7*z^2 - 762*x^7*z + 350*x^7 + 4*x^6*z^6 - 48*x^6*z^5 + 30*x^6*z^4 - 24*x^6*z^3 + 468*x^6*z^2 - 876*x^6*z + 398*x^6 + 8*x^5*z^6 - 18*x^5*z^5 + 66*x^5*z^4 + 34*x^5*z^3 + 414*x^5*z^2 - 762*x^5*z + 350*x^5 + 2*x^4*z^6 - 24*x^4*z^5 + 3*x^4*z^4 - 8*x^4*z^3 + 192*x^4*z^2 - 528*x^4*z + 233*x^4 - 6*x^3*z^5 + 18*x^3*z^4 + 32*x^3*z^3 + 72*x^3*z^2 - 255*x^3*z + 121*x^3 + 6*x^2*z^4 + 4*x^2*z^3 - 6*x^2*z^2 - 90*x^2*z + 46*x^2 - 2*x*z^3 - 6*x*z^2 - 15*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+x)/(1+z)])+
((128/3)*M2*(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)])+
(-128/3*M2*(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^1*(PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-(x*(x-z))])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x*(x-z))/(1+x))])+
(-64/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,x/((1+x^2)/x-z)])+
((64/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,x*((1+x^2)/x-z)])+
((128/3)*I*M2*(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+x)/(1+(1+x^2)/x-z)])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x*(x-z))/(1+(1+x^2)/x-z))])+
((64/3)*I*M2*(6*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 21*x^5*z + 23*x^5 - 16*x^4*z^3 - 39*x^4*z^2 - 66*x^4*z + 47*x^4 - 20*x^3*z^3 - 42*x^3*z^2 - 78*x^3*z + 64*x^3 - 16*x^2*z^3 - 39*x^2*z^2 - 66*x^2*z + 47*x^2 - 4*x*z^3 - 12*x*z^2 - 21*x*z + 23*x + 6)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,((1+x^2)/x-z)/(1+(1+x^2)/x-z)])+
(-128/3*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,((1+x)*((1+x^2)/x-z))/(1+(1+x^2)/x-z)])+
(-256/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+x)])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)])+
((64/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)^2/((2+(1+x^2)/x)*((1+x^2)/x-z))])+
(-64/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,x/z])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x-z)/((1+x)*z))])+
((64/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,x*z])+
(-128/3*I*M2*(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+x)/(1+z)])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x-z)/(1+z))])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+z)])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)/(((1+x^2)/x-z)*(1+z))])+
(-64/3*I*M2*(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 86*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 173*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 245*x^6 - 20*x^5*z^3 + 138*x^5*z^2 - 378*x^5*z + 272*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 245*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 173*x^3 + 12*x^2*z^2 - 72*x^2*z + 86*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,z/(1+z)])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,((1+x)*z)/(1+z)])+
(-256/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(x*(1+z))/(1+x)])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+z)/(2+(1+x^2)/x)])+
((128/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(x*(1+z))/(1+(1+x^2)/x-z)])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+z)/((1+(1+x^2)/x-z)*z)])+
((64/3)*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+z)^2/((2+(1+x^2)/x)*z)])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,(-x+z)/z])+
((128/3)*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-(x*(x-(1+x^2)/x+z))])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+x))])+
(-64/3*I*M2*(4*x^7 + 3*x^6*z^3 + 9*x^6*z^2 - x^6*z + 21*x^6 + 6*x^5*z^3 + 30*x^5*z^2 - 12*x^5*z + 48*x^5 + x^4*z^3 + 45*x^4*z^2 - 33*x^4*z + 63*x^4 - 4*x^3*z^4 - 24*x^3*z^3 + 6*x^3*z^2 - 72*x^3*z + 42*x^3 - 6*x^2*z^3 + 12*x^2*z^2 - 48*x^2*z + 18*x^2 + 6*x*z^2 - 18*x*z + 4*x - 4*z)/(x^2*(x + 1)^2*(x - z)*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/((1+x^2)/x-z))])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/((1+x)*((1+x^2)/x-z)))])+
((128/3)*I*M2*(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x-(1+x^2)/x+z)/(1+(1+x^2)/x-z))])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/((1+(1+x^2)/x-z)*z)])+
(-128/3*I*M2*x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+z))])+
(-128/3*I*M2*(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2))*(N)^(1)*(Pi)^0*(PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/(((1+x^2)/x-z)*(1+z))])+
((128/3)*I*M2*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3))*(N)^(1)*(Pi)^0*(PolyLog[3,(1+(1+x^2)/x-z)^(-1)])+
((128/3)*I*M2*x*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2 - x*z + x + 1)^3)*(N)^(1)*(Pi)^0*(PolyLog[3,(1+z)^(-1)])+
(-64*M2/(x*(x*z - 1)))*(N)^(1)*(Pi)^1*(PolyLog[2,(1+z)/(2+(1+x^2)/x)])+
(64*I*M2*x^2/(x - z))*(N)^(1)*(Pi)^0*(PolyLog[3,(-x+(1+x^2)/x-z)/((1+x^2)/x-z)])+
((16/3)*M2*(159*x^8*z + 201*x^8 - 159*x^7*z^2 + 894*x^7*z + 1382*x^7 - 982*x^6*z^2 + 2148*x^6*z + 4264*x^6 + 176*x^5*z^3 - 1989*x^5*z^2 + 3578*x^5*z + 7990*x^5 - 88*x^4*z^4 - 2860*x^4*z^2 + 3978*x^4*z + 9726*x^4 + 176*x^3*z^3 - 1989*x^3*z^2 + 3578*x^3*z + 7990*x^3 - 982*x^2*z^2 + 2148*x^2*z + 4264*x^2 - 159*x*z^2 + 894*x*z + 1382*x + 159*z + 201)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)))*(N)^(1)*(Pi)^1+
((8/27)*I*M2*(24*x^14*z + 72*x^14 + 225*x^13*z^2 + 546*x^13*z + 921*x^13 - 546*x^12*z^3 + 1197*x^12*z^2 + 3576*x^12*z + 5217*x^12 - 135*x^11*z^4 - 5358*x^11*z^3 + 518*x^11*z^2 + 12226*x^11*z + 17765*x^11 + 1968*x^10*z^5 + 7887*x^10*z^4 - 7498*x^10*z^3 - 262*x^10*z^2 + 29278*x^10*z + 40411*x^10 - 3120*x^9*z^6 - 7728*x^9*z^5 + 884*x^9*z^4 - 25254*x^9*z^3 - 15719*x^9*z^2 + 41788*x^9*z + 60817*x^9 + 2112*x^8*z^7 + 5040*x^8*z^6 + 7056*x^8*z^5 + 22140*x^8*z^4 - 9780*x^8*z^3 - 15547*x^8*z^2 + 41494*x^8*z + 56969*x^8 - 528*x^7*z^8 - 2112*x^7*z^7 - 6624*x^7*z^6 - 12816*x^7*z^5 - 7754*x^7*z^4 - 16204*x^7*z^3 - 15620*x^7*z^2 + 15060*x^7*z + 17622*x^7 + 528*x^6*z^8 + 2112*x^6*z^7 + 6624*x^6*z^6 + 12816*x^6*z^5 + 7322*x^6*z^4 + 18508*x^6*z^3 + 12596*x^6*z^2 - 17868*x^6*z - 35262*x^6 - 2112*x^5*z^7 - 5040*x^5*z^6 - 7056*x^5*z^5 - 22860*x^5*z^4 + 12084*x^5*z^3 + 16843*x^5*z^2 - 46582*x^5*z - 67193*x^5 + 3120*x^4*z^6 + 7728*x^4*z^5 - 1604*x^4*z^4 + 27414*x^4*z^3 + 19583*x^4*z^2 - 49228*x^4*z - 62377*x^4 - 1968*x^3*z^5 - 8247*x^3*z^4 + 9082*x^3*z^3 + 2734*x^3*z^2 - 36310*x^3*z - 37363*x^3 + 63*x^2*z^4 + 6078*x^2*z^3 - 158*x^2*z^2 - 16234*x^2*z - 14477*x^2 + 690*x*z^3 - 1461*x*z^2 - 4776*x*z - 3465*x - 321*z^2 - 642*z - 393)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2))*(N)^(1)*(Pi)^2+
(-16/9*M2*(4*x^13*z - 13*x^12*z^4 - 39*x^12*z^3 - 57*x^12*z^2 + 17*x^12*z - 4*x^12 + 39*x^11*z^5 + 26*x^11*z^4 - 107*x^11*z^3 - 303*x^11*z^2 + 86*x^11*z - 17*x^11 - 39*x^10*z^6 + 117*x^10*z^5 + 206*x^10*z^4 - 95*x^10*z^3 - 900*x^10*z^2 + 360*x^10*z - 29*x^10 + 13*x^9*z^7 - 156*x^9*z^6 + 138*x^9*z^5 + 371*x^9*z^4 - 128*x^9*z^3 - 2073*x^9*z^2 + 955*x^9*z - 24*x^9 + 52*x^8*z^7 - 250*x^8*z^6 + 303*x^8*z^5 + 767*x^8*z^4 + 64*x^8*z^3 - 3342*x^8*z^2 + 1921*x^8*z + 17*x^8 + 62*x^7*z^7 - 388*x^7*z^6 + 231*x^7*z^5 + 683*x^7*z^4 - 170*x^7*z^3 - 4248*x^7*z^2 + 2841*x^7*z + 53*x^7 + 52*x^6*z^7 - 293*x^6*z^6 + 447*x^6*z^5 + 836*x^6*z^4 - 140*x^6*z^3 - 3795*x^6*z^2 + 3301*x^6*z + 48*x^6 + 13*x^5*z^7 - 196*x^5*z^6 + 300*x^5*z^5 + 341*x^5*z^4 - 545*x^5*z^3 - 2652*x^5*z^2 + 2848*x^5*z - 25*x^5 - 46*x^4*z^6 + 237*x^4*z^5 + 146*x^4*z^4 - 413*x^4*z^3 - 1161*x^4*z^2 + 1890*x^4*z - 85*x^4 + 60*x^3*z^5 - 73*x^3*z^4 - 281*x^3*z^3 - 309*x^3*z^2 + 887*x^3*z - 96*x^3 - 34*x^2*z^4 - 41*x^2*z^3 + 27*x^2*z^2 + 287*x^2*z - 59*x^2 + 7*x*z^3 + 21*x*z^2 + 43*x*z - 23*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3))*(N)^(1)*(Pi)^3


==> anc/src/construction/nf2/check_nf_extraction.cpp <==
// Checks the Nf^2 extraction.
#include <array>
#include <cctype>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
using U=uint64_t;
constexpr U MOD=998244353;
U pw(U a, U n) {
    U r=1;
    for(; n; n>>=1, a=a*a%MOD)if(n&1)r=r*a%MOD;
    return r;
}
struct V {
    std::array<U, 3>a;
};
V same(U v) {
    return V {
        {
            v, v, v
        }
    };
}
V add(V x, V y) {
    for(int i=0; i<3; i++)x.a[i]=(x.a[i]+y.a[i])%MOD;
    return x;
}
V neg(V x) {
    for(U&v:x.a)v=v?MOD-v:0;
    return x;
}
V mul(V x, V y) {
    for(int i=0; i<3; i++)x.a[i]=x.a[i]*y.a[i]%MOD;
    return x;
}
V powv(V x, long n) {
    for(U&v:x.a) {
        if(n<0) {
            if(v==0)throw std::runtime_error("zero denominator");
            v=pw(v, MOD-2);
        }
        v=pw(v, n<0?-n:n);
    }
    return x;
}
V divv(V x, V y) {
    return mul(x, powv(y, -1));
}
std::string read(const char*p) {
    std::ifstream f(p);
    if(!f)throw std::runtime_error("unreadable input");
    std::string s((std::istreambuf_iterator<char>(f)), {
    }
    ), o;
    o.reserve(s.size());
    for(size_t i=0; i<s.size(); i++) {
        if(s[i]=='\\'&&i+1<s.size()&&s[i+1]=='\n') {
            i++;
            continue;
        }
        if(s[i]=='\\'&&i+2<s.size()&&s[i+1]=='\r'&&s[i+2]=='\n') {
            i+=2;
            continue;
        }
        o+=s[i];
    }
    size_t j=o.find('=');
    if(j!=std::string::npos)o.erase(0, j+1);
    return o;
}
class Eval {
    const std::string&s;
    size_t p=0;
    U seed;
    void ws() {
        while(p<s.size()&&isspace((unsigned char)s[p]))p++;
    }
    bool eat(char x) {
        ws();
        if(p<s.size()&&s[p]==x) {
            p++;
            return true;
        }
        return false;
    }
    U h(size_t a, size_t b) {
        U out=seed+41;
        for(size_t j=a; j<b; j++)if(!isspace((unsigned char)s[j]))out=(out*257+(unsigned char)s[j]+1)%MOD;
        return out?out:17;
    }
    V expression() {
        V x=term();
        for(; ; ) {
            ws();
            if(eat('+'))x=add(x, term());
            else if(eat('-'))x=add(x, neg(term()));
            else break;
        }
        return x;
    }
    V term() {
        V x=unary();
        for(; ; ) {
            if(eat('*'))x=mul(x, unary());
            else if(eat('/'))x=divv(x, unary());
            else break;
        }
        return x;
    }
    V unary() {
        if(eat('+'))return unary();
        if(eat('-'))return neg(unary());
        return power();
    }
    long exponent() {
        ws();
        if(eat('(')) {
            long x=exponent();
            if(!eat(')'))throw std::runtime_error("bad exponent )");
            return x;
        }
        long sign=1;
        if(eat('-'))sign=-1;
        else eat('+');
        ws();
        if(!isdigit((unsigned char)s[p]))throw std::runtime_error("noninteger power");
        long v=0;
        while(p<s.size()&&isdigit((unsigned char)s[p])) {
            v=v*10+s[p++]-'0';
            if(v>10000)throw std::runtime_error("large power");
        }
        return sign*v;
    }
    V power() {
        V x=atom();
        if(eat('^'))x=powv(x, exponent());
        return x;
    }
    V atom() {
        ws();
        size_t start=p;
        if(eat('(')) {
            V x=expression();
            if(!eat(')'))throw std::runtime_error("missing )");
            return x;
        }
        if(p<s.size()&&isdigit((unsigned char)s[p])) {
            U v=0;
            while(p<s.size()&&isdigit((unsigned char)s[p]))v=(10*v+s[p++]-'0')%MOD;
            return same(v);
        }
        if(p<s.size()&&isalpha((unsigned char)s[p])) {
            while(p<s.size()&&isalnum((unsigned char)s[p]))p++;
            std::string name=s.substr(start, p-start);
            ws();
            if(p<s.size()&&s[p]=='[') {
                int level=0;
                do {
                    char c=s[p++];
                    if(c=='[')level++;
                    if(c==']')level--;
                }
                while(p<s.size()&&level);
                if(level)throw std::runtime_error("unclosed func");
                return same(h(start, p));
            }
            if(name=="Nf")return V {
                {
                    MOD-1, 0, 1
                }
            };
            if(name=="I")return same(pw(3, (MOD-1)/4));
            return same(h(start, p));
        }
        throw std::runtime_error("bad atom near "+s.substr(p, 80));
    }
public:
    Eval(const std::string&ss, U se):s(ss), seed(se) {
    }
    V run() {
        V x=expression();
        ws();
        if(p!=s.size())throw std::runtime_error("trailing input");
        return x;
    }
};
int main(int argc, char**argv) {
    try {
        if(argc!=3)return 2;
        std::string src=read(argv[1]), coef=read(argv[2]);
        for(U seed: {
            19, 71, 113, 337, 919
        }
        ) {
            V a=Eval(src, seed).run(), b=Eval(coef, seed).run();
            U finite_diff=(a.a[0]+a.a[2]+2*MOD-2*a.a[1])%MOD*pw(2, MOD-2)%MOD;
            bool ok=finite_diff==b.a[0]&&b.a[0]==b.a[1]&&b.a[1]==b.a[2];
            std::cout<<"seed="<<seed<<" coefficient="<<b.a[0]<<" finite_difference="<<finite_diff<<" pass="<<ok<<'\n';
            if(!ok)return 1;
        }
        return 0;
    } catch(const std::exception&e) {
        std::cerr<<e.what()<<'\n';
        return 1;
    }
}


==> anc/src/construction/nf2/collect_nf2_normalized.py <==
"""Collect the Nf^2 coefficient by powers of the logarithms."""

import pathlib
import pickle
import sys
import time
from functools import lru_cache

import sympy as s


ROOT = pathlib.Path(__file__).parent
name = sys.argv[1]
started = time.time()
expression = pickle.loads((ROOT / f"{name}_nf2_expr.pkl").read_bytes())

mass2 = s.Symbol("M2")
logs = sorted(expression.atoms(s.log), key=str)
dummy_logs = s.symbols("L0:" + str(len(logs)))
log_to_dummy = dict(zip(logs, dummy_logs))
dummy_to_log = dict(zip(dummy_logs, logs))
expression = expression.xreplace(log_to_dummy)

zero_power = (0,) * len(dummy_logs)
log_index = {log: i for i, log in enumerate(dummy_logs)}


@lru_cache(None)
def collect_logs(term):
    if term in log_index:
        powers = list(zero_power)
        powers[log_index[term]] = 1
        return {tuple(powers): s.S.One}

    if not term.has(*dummy_logs):
        return {zero_power: term}

    if term.func == s.Add:
        collected = {}
        for piece in term.args:
            for powers, coefficient in collect_logs(piece).items():
                collected[powers] = collected.get(powers, 0) + coefficient
        return collected

    if term.func == s.Mul:
        collected = {zero_power: s.S.One}
        for piece in term.args:
            next_collected = {}
            for left_power, left_coefficient in collected.items():
                for right_power, right_coefficient in collect_logs(piece).items():
                    powers = tuple(
                        a + b for a, b in zip(left_power, right_power)
                    )
                    next_collected[powers] = (
                        next_collected.get(powers, 0)
                        + left_coefficient * right_coefficient
                    )
            collected = next_collected
        return collected

    if term.func == s.Pow and term.exp.is_Integer and 0 <= term.exp <= 4:
        collected = {zero_power: s.S.One}
        for _ in range(int(term.exp)):
            next_collected = {}
            for left_power, left_coefficient in collected.items():
                for right_power, right_coefficient in collect_logs(term.base).items():
                    powers = tuple(
                        a + b for a, b in zip(left_power, right_power)
                    )
                    next_collected[powers] = (
                        next_collected.get(powers, 0)
                        + left_coefficient * right_coefficient
                    )
            collected = next_collected
        return collected

    raise RuntimeError(str(term)[:300])


log_coefficients = collect_logs(expression)
print(
    name,
    "collected",
    len(log_coefficients),
    time.time() - started,
    flush=True,
)
(ROOT / f"{name}_logcoefs.pkl").write_bytes(
    pickle.dumps((logs, dummy_logs, log_coefficients))
)


@lru_cache(None)
def homogeneous_degree(expression, variable):
    if expression == variable:
        return s.S.One
    if not expression.has(variable):
        return s.S.Zero
    if expression.func == s.Mul:
        return sum(homogeneous_degree(arg, variable) for arg in expression.args)
    if expression.func == s.Pow and not expression.exp.has(variable):
        return expression.exp * homogeneous_degree(expression.base, variable)
    if expression.func == s.Add:
        degrees = {
            homogeneous_degree(arg, variable)
            for arg in expression.args
            if arg != 0
        }
        if len(degrees) == 1:
            return degrees.pop()
    raise ValueError(("nonhomogeneous expression", variable, str(expression)[:160]))


@lru_cache(None)
def normalize_rational(expression):
    if expression.is_Atom:
        return expression
    if expression.func == s.Add:
        return s.cancel(s.Add(*(normalize_rational(arg) for arg in expression.args)))
    if expression.func == s.Mul:
        return s.cancel(s.Mul(*(normalize_rational(arg) for arg in expression.args)))
    if expression.func == s.Pow:
        return s.cancel(normalize_rational(expression.base) ** expression.exp)
    raise ValueError(("unexpected rational function", expression))


terms = []
colour = s.Symbol("nc")
for powers, coefficient in sorted(log_coefficients.items()):
    print(
        "start",
        powers,
        s.count_ops(coefficient),
        time.time() - started,
        flush=True,
    )

    assert homogeneous_degree(coefficient, mass2) == 1
    assert homogeneous_degree(coefficient, colour) == 0

    coefficient = mass2 * normalize_rational(
        coefficient.subs({mass2: 1, colour: 1})
    )
    print(
        "done",
        powers,
        s.count_ops(coefficient),
        coefficient,
        time.time() - started,
        flush=True,
    )

    terms.append(
        coefficient
        * s.prod(log**power for log, power in zip(dummy_logs, powers))
    )

compact = s.Add(*terms).xreplace(dummy_to_log)
(ROOT / f"{name}_nf2_compact.pkl").write_bytes(pickle.dumps(compact))
(ROOT / f"{name}_nf2_compact.txt").write_text(str(compact))
print("FINAL", compact, flush=True)


==> anc/src/construction/nf2/derive_nf2.py <==
"""Reduce the Nf^2 terms and construct their beta expansion."""

import json
import pathlib
import pickle

import sympy as s
from sympy.printing.mathematica import mathematica_code


ROOT = pathlib.Path(__file__).parent

x, z, m, mu = s.symbols("x z M2 muR2")
y = (1 + x * x) / x - z
A = s.log(m) - s.log(mu)
B = 2 * s.log(1 + x) - s.log(x)


def H(a, b):
    return (
        216 * a * a
        + 216 * a * b
        + 72 * b * b
        - (480 + 216 * s.I * s.pi) * a
        - (240 + 144 * s.I * s.pi) * b
        + 200
        - 69 * s.pi**2
        + 240 * s.I * s.pi
    )


def J(a, b, t):
    return 36 * t * t + (108 * a + 36 * b - 120 - 36 * s.I * s.pi) * t


r1 = m * (1 + x) ** 2 / x
ry = m * (y * z - 1) / y
rz = m * (y * z - 1) / z

form1 = (
    16
    * s.I
    * r1
    / s.Integer(81)
    * (H(A, B) + J(A, B, s.log(y)) + J(A, B, s.log(z)))
)
form2 = (
    16
    * s.I
    / s.Integer(81)
    * ((ry + rz) / 2 * H(A, B) + ry * J(A, B, s.log(y)) + rz * J(A, B, s.log(z)))
)

checks = []
for name, compact in (("P1", form1), ("P2", form2)):
    full = pickle.loads((ROOT / f"{name}_nf2_compact.pkl").read_bytes())
    logs = sorted((full - compact).atoms(s.log), key=str)
    dummy_logs = s.symbols("L0:" + str(len(logs)))
    difference = s.expand((full - compact).xreplace(dict(zip(logs, dummy_logs))))
    polynomial = s.Poly(difference, *dummy_logs, domain="EX")
    coefficients = [s.cancel(value) for _, value in polynomial.terms()]

    assert all(value == 0 for value in coefficients), (name, coefficients)
    checks.append(
        {
            "name": name,
            "log_coefficient_identities": len(coefficients),
            "all_zero": True,
        }
    )

    (ROOT / f"{name}_nf2_factored.wl").write_text(mathematica_code(compact) + "\n")
    (ROOT / f"{name}_nf2_factored.pkl").write_bytes(pickle.dumps(compact))

print("Exact compact formula comparisons", checks, flush=True)

beta, costh, L = s.symbols("beta costh L")
y_beta = (1 + beta * beta - 2 * beta * costh) / (1 - beta * beta)
z_beta = (1 + beta * beta + 2 * beta * costh) / (1 - beta * beta)
order = 6


def trunc(expression, power=order):
    return s.series(expression, beta, 0, power + 1).removeO().expand()


B_beta = s.log(4) + sum(
    beta ** (2 * k) / s.Integer(k) for k in range(1, order // 2 + 1)
)
log_y = trunc(s.log(y_beta))
log_z = trunc(s.log(z_beta))
H_beta = trunc(H(L, B_beta))
J_y = trunc(J(L, B_beta, log_y))
J_z = trunc(J(L, B_beta, log_z))
r_y = trunc(m * (y_beta * z_beta - 1) / y_beta)
r_z = trunc(m * (y_beta * z_beta - 1) / z_beta)

series1 = trunc(
    64
    * s.I
    * m
    / s.Integer(81)
    * sum(beta ** (2 * k) for k in range(order // 2 + 1))
    * (H_beta + J_y + J_z)
)
series2 = trunc(
    16
    * s.I
    / s.Integer(81)
    * ((r_y + r_z) * H_beta / 2 + r_y * J_y + r_z * J_z)
)

for name, series in (("P1", series1), ("P2", series2)):
    coefficients = {
        power: s.factor(series.coeff(beta, power)) for power in range(order + 1)
    }
    print(name, coefficients, flush=True)

    output = sum(value * beta**power for power, value in coefficients.items())
    (ROOT / f"{name}_nf2_series6.wl").write_text(mathematica_code(output) + "\n")
    (ROOT / f"{name}_nf2_series6.pkl").write_bytes(pickle.dumps(output))
    (ROOT / f"{name}_nf2_series6.tex").write_text(s.latex(output))

(ROOT / "nf2_exact_reduction_checks.json").write_text(json.dumps(checks, indent=2))


==> anc/src/construction/nf2/driver.wl <==
(* Threshold expansion of the Nf^2 coefficients of P1 and P2. *)

Begin["AA2NF2`"];
$RecursionLimit=2048;
run=Environment["GGAA_NF2_RUN"];
If[!StringQ[run] || !DirectoryQ[run],Print["FATAL: no prepared run directory"];Exit[2]];
out=FileNameJoin[{run,"results"}]; If[!DirectoryQ[out],CreateDirectory[out]];
stages={}; warnings={}; stage="initializing";
statusText="Coefficient of Nf^2 of the two-loop finite remainders of P1 and P2.";
ass=0<beta<1 && -1<ct<1 && m2>0 && mu2>0 && Element[ell,Reals];
Clear[require,write,doStage,finiteQ,readExpression,numeric,pointRules,scaled];
require[ok_,msg_]:=If[!TrueQ[ok],Print["STOP: ",msg];Throw[Failure["NF2",<|"Stage"->stage,"Reason"->msg|>],"NF2Stop"]];
write[name_,val_]:=(Put[val,FileNameJoin[{out,name}]];val);
finiteQ[v_]:=NumberQ[v] && FreeQ[v,Indeterminate|_DirectedInfinity];
scaled[a_,b_]:=Max[Abs[Re[a-b]]/Max[1,Abs[Re[b]]],Abs[Im[a-b]]/Max[1,Abs[Im[b]]]];
SetAttributes[doStage,HoldRest];
doStage[name_,body_]:=Module[{t=AbsoluteTime[],ans},
 stage=name;Export[FileNameJoin[{run,"current_stage.txt"}],name,"Text"];
 Print[DateString[]," START ",name];
 ans=body;
 AppendTo[stages,<|"Stage"->name,"Seconds"->AbsoluteTime[]-t,"Status"->"COMPLETED"|>];
 write["stages.wl",stages];Print[DateString[]," COMPLETED ",name];ans];
(* Read the archived coefficient as exact input; no numerical literals are accepted here. *)
readExpression[name_String]:=Module[{txt,words,rules,h},
 txt=Import[FileNameJoin[{run,"payload","data",name}],"Text"];
 require[StringQ[txt],"Cannot read "<>name];
 words=DeleteDuplicates[StringCases[txt,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"M2","muR2","N","x","z","I","Pi","Log","beta","costh","L"}]==={},"Unexpected symbols in "<>name];
 require[StringDelete[txt,WhitespaceCharacter|DigitCharacter|LetterCharacter|"["|"]"|"("|")"|"+"|"-"|"*"|"/"|"^"|","]==="","Unexpected executable syntax in "<>name];
 rules=(RegularExpression["\\b"<>#[[1]]<>"\\b"]->"AA2NF2`"<>#[[2]])& /@
 {{"M2","m2"},{"muR2","mu2"},{"N","nc"},{"x","x"},{"z","z"},{"beta","beta"},{"costh","ct"},{"L","ell"}};
 h=Check[ToExpression[StringReplace[txt,rules],InputForm,HoldComplete],$Failed];
 require[Head[h]===HoldComplete,"Parser failed on "<>name];
 h=ReleaseHold[h];require[FreeQ[h,_Real],"Exact expression required in "<>name];h];
pointRules[bb_,cc_,mm_,uu_,col_,wp_]:=Module[{xx,zz},
 require[0<bb<1 && -1<cc<1 && mm>0 && uu>0 && col>0,"Point outside domain"];
 require[FreeQ[{bb,cc,mm,uu,col},_Real],"Use exact numerical inputs"];
 xx=(1-bb)/(1+bb);zz=(1+bb^2+2 bb cc)/(1-bb^2);
 Join[Thread[{x,z,m2,mu2,nc,beta,ct}->N[{xx,zz,mm,uu,col,bb,cc},wp]],
 {ell->N[Log[mm]-Log[uu],wp]}]];
numeric[e_,rules_,wp_]:=Module[{v},v=Block[{$MaxExtraPrecision=4 wp},N[e/.rules,wp]];require[finiteQ[v],"Nonfinite numerical value"];v];
(* The three stages below are kept separate so the symbolic and numerical checks can be inspected independently. *)
main[]:=Module[{raw,compact,pythonSeries,series4,series6,tests={},rows={},grids,pars,rr80,rr120,v80,v120,cv,sv4,sv6,i,p,k,ss,diff,jj,bs,cs,mm,uu,cc,bb,col,point,rf,ref,v,checks,results,plot,pe,table,fields,linearY,linearZ,explicit,constants,manifest},
 doStage["01_import_extracted_coefficients",
 raw=Table[readExpression["P"<>ToString[i]<>"_nf2.wl"],{i,2}];
 compact=Table[readExpression["P"<>ToString[i]<>"_nf2_factored.wl"],{i,2}];
 pythonSeries=Table[readExpression["P"<>ToString[i]<>"_nf2_series6.wl"],{i,2}];
 require[AllTrue[Join[raw,compact],FreeQ[#,Li22|PolyLog]&],"Unexpected special function in Nf^2 coefficient"];
 write["compact_nf2_formulas.wl",<|"P1"->compact[[1]],"P2"->compact[[2]],"Status"->statusText|>];
 manifest=<|"Kernel"->$Version,"System"->$SystemID,"Scope"->statusText,"P1SourceSHA256"->"0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1", "P2SourceSHA256"->"d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"|>;
 write["manifest.wl",manifest];
 Print["Imported complete coefficients of Nf^2 for both projectors. No Y or Z definitions needed by these files."];
 ];
 doStage["02_independent_python_number_checks",
 rf=Import[FileNameJoin[{run,"payload","checks","python_nf2_checks.json"}],"RawJSON"];
 require[ListQ[rf]&&Length[rf]==8,"Missing Python benchmark records"];
 checks=Table[
 i=If[r["projector"]==="P1",1,2];bb=ToExpression[r["beta"]];cc=ToExpression[r["costh"]];mm=r["mass2"];uu=r["mu2"];
 require[StringMatchQ[r["real"],RegularExpression["-?[0-9]+\\.[0-9]+"]] && StringMatchQ[r["imag"],RegularExpression["-?[0-9]+\\.[0-9]+"]],"Unexpected numerical benchmark format"];
 ref=ToExpression[r["real"]<>"`70"]+I ToExpression[r["imag"]<>"`70"];
 v=numeric[compact[[i]],pointRules[bb,cc,mm,uu,3,100],100];
 <|"Projector"->i,"Beta"->bb,"CosTheta"->cc,"Difference"->scaled[v,ref],"Pass"->TrueQ[scaled[v,ref]<10^-40]|>,{r,rf}];
 write["python_number_checks.wl",checks];require[AllTrue[checks,TrueQ[#["Pass"]]&],"Cross-language numerical check failed"];
 Print["All 8 Python/Mathematica numerical comparisons passed."];
 ];
 doStage["03_threshold_series",
 linearY=(1+beta^2-2 beta ct)/(1-beta^2);linearZ=(1+beta^2+2 beta ct)/(1-beta^2);

 hfun[a_,b_]:=216 a^2+216 a b+72 b^2-(480+216 I Pi)a-(240+144 I Pi)b+200-69 Pi^2+240 I Pi;
 jfun[a_,b_,t_]:=36 t^2+(108 a+36 b-120-36 I Pi)t;
 blog=Log[4]-Log[1-beta^2];
 ry=m2*(linearY*linearZ-1)/linearY;rz=m2*(linearY*linearZ-1)/linearZ;
 explicit={64 I m2/(81(1-beta^2))*(hfun[ell,blog]+jfun[ell,blog,Log[linearY]]+jfun[ell,blog,Log[linearZ]]),
 16 I/81*((ry+rz)/2*hfun[ell,blog]+ry*jfun[ell,blog,Log[linearY]]+rz*jfun[ell,blog,Log[linearZ]])};
 makeSeries[e_,order_]:=Module[{w},w=TimeConstrained[Series[e,{beta,0,order},Assumptions->ass,Analytic->False],180,$Aborted];
 require[Head[w]===SeriesData && w[[5]]/w[[6]]>order,"Series unresolved or timed out"];
 w=MapAt[(FullSimplify[#,Assumptions->ass]& /@ #)&,w,3];w];
 series4=makeSeries[#,4]& /@ explicit;series6=makeSeries[#,6]& /@ explicit;
 Do[
 write["P"<>ToString[i]<>"_series4.wl",series4[[i]]];write["P"<>ToString[i]<>"_series6.wl",series6[[i]]];
 diff=TimeConstrained[FullSimplify[Normal[series6[[i]]]-pythonSeries[[i]],Assumptions->ass],120,$Aborted];
 AppendTo[tests,<|"Test"->"P"<>ToString[i]<>" Python symbolic coefficients","Pass"->TrueQ[diff===0],"Difference"->diff|>];
 diff=FullSimplify[Normal[Series[series6[[i]],{beta,0,4}]]-Normal[series4[[i]]],Assumptions->ass];
 AppendTo[tests,<|"Test"->"P"<>ToString[i]<>" fourth/sixth order agreement","Pass"->TrueQ[diff===0],"Difference"->diff|>];
 diff=FullSimplify[Normal[series6[[i]]]-(Normal[series6[[i]]]/.ct->-ct),Assumptions->ass];
 AppendTo[tests,<|"Test"->"P"<>ToString[i]<>" angular exchange","Pass"->TrueQ[diff===0],"Difference"->diff|>];
 AppendTo[tests,<|"Test"->"P"<>ToString[i]<>" odd powers vanish through six","Pass"->And@@(TrueQ[FullSimplify[SeriesCoefficient[series6[[i]],#],Assumptions->ass]===0]& /@ {1,3,5})|>];
 ,{i,2}];
 constants={SeriesCoefficient[series6[[1]],0],SeriesCoefficient[series6[[2]],0]};
 diff=FullSimplify[SeriesCoefficient[series6[[2]],2]-(1-ct^2)constants[[1]],Assumptions->ass];
 AppendTo[tests,<|"Test"->"P2 beta^2 coefficient equals (1-c^2) P1 constant","Pass"->TrueQ[diff===0],"Difference"->diff|>];
 write["symbolic_checks.wl",tests];require[AllTrue[tests,TrueQ[#["Pass"]]&],"Symbolic coefficient comparison failed"];
 write["threshold_leading_terms.wl",<|"P1Constant"->constants[[1]],"P2Constant"->constants[[2]],"P2Beta2"->SeriesCoefficient[series6[[2]],2],"Status"->statusText|>];
 write["coefficients_nf2.wl",Table[<|"Projector"->i,"Coefficients"->Table[<|"BetaPower"->k,"Coefficient"->SeriesCoefficient[series6[[i]],k]|>,{k,0,6}],"LogMassRatioSymbol"->ell,"Status"->statusText|>,{i,2}]];
 Print["All 9 symbolic checks passed. Computed orders 4 and 6 for the Nf^2 coefficient only."];
 ];
 doStage["04_unexpanded_coefficient_validation",
 pars={{15625,15625},{15625,62500},{22500,5625},{22500,22500}};
 bs={1/1000,1/100,1/20,1/10,1/5};cs={-2/3,0,1/3};
 Do[
 {mm,uu}=par;col=If[mm===22500,4,3];
 Print["Point: P",i," beta=",bb," c=",cc," M2=",mm," muR2=",uu," N=",col];
 rr80=pointRules[bb,cc,mm,uu,col,80];rr120=pointRules[bb,cc,mm,uu,col,120];
 v80=numeric[raw[[i]],rr80,80];v120=numeric[raw[[i]],rr120,120];cv=numeric[compact[[i]],rr120,120];
 sv4=numeric[Normal[series4[[i]]],rr120,120];sv6=numeric[Normal[series6[[i]]],rr120,120];
 require[scaled[v80,v120]<10^-30,"Unexpanded coefficient has not stabilized"];
 require[scaled[cv,v120]<10^-30,"Compact/unexpanded coefficient mismatch"];
 AppendTo[rows,<|"Projector"->i,"Beta"->bb,"CosTheta"->cc,"MassSquared"->mm,"MuSquared"->uu,"Nc"->col,
 "ReUnexpanded"->Re[v120],"ImUnexpanded"->Im[v120],"ReCompact"->Re[cv],"ImCompact"->Im[cv],
 "CompactScaledError"->scaled[cv,v120],"PrecisionChange80To120"->scaled[v80,v120],
 "P4AbsoluteError"->Abs[sv4-v120],"P6AbsoluteError"->Abs[sv6-v120],
 "P4RelativeError"->If[Abs[v120]>10^-50,Abs[(sv4-v120)/v120],Missing["NearZero"]],
 "P6RelativeError"->If[Abs[v120]>10^-50,Abs[(sv6-v120)/v120],Missing["NearZero"]]|>];
 write["validation_nf2.wl",<|"Rows"->rows,"Status"->statusText|>],
 {par,pars},{i,2},{cc,cs},{bb,bs}];
 fields=Keys[First[rows]];Export[FileNameJoin[{out,"validation_nf2.csv"}],Prepend[(Lookup[#,fields]/._Missing->"NA")& /@ rows,fields],"CSV"];
 Print[Length[rows]," point evaluations completed. Series errors are reported, not forced below a global tolerance."];
 ];
 doStage["05_comparison_tables_and_plots",
 Do[
 table=Table[jj=Select[rows,#["Projector"]===i && #["Beta"]===bb&];
 {bb,Max[Select[Lookup[jj,"P4RelativeError"],NumberQ]],Max[Select[Lookup[jj,"P6RelativeError"],NumberQ]]},{bb,bs}];
 write["P"<>ToString[i]<>"_error_table.wl",<|"Columns"->{"Beta","MaxSampledP4Error","MaxSampledP6Error"},"Data"->table,"Status"->"Maximum over the sampled angles and parameter sets."|>];
 If[Environment["GGAA_NF2_NO_PLOTS"]=!="1",
 pe=TimeConstrained[Check[
 plot=ListLogLogPlot[{Select[table[[All,{1,2}]],Last[#]>0&],Select[table[[All,{1,3}]],Last[#]>0&]},Joined->True,Frame->True,PlotRange->All,
 FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->"P"<>ToString[i]<>": two-loop Nf^2 coefficient only",PlotLegends->{"through beta_A^4","through beta_A^6"},PlotStyle->{Directive[Thick],Directive[Thick,Dashed]},ImageSize->640];
 Export[FileNameJoin[{out,"P"<>ToString[i]<>"_nf2_error.png"}],plot],$Failed],90,$Aborted];
 If[!StringQ[pe]||!FileExistsQ[pe],AppendTo[warnings,"P"<>ToString[i]<>" plot failed or timed out; numerical table saved."]]
 ];,{i,2}];
 write["complete_nf2_pilot.wl",<|"Compact"->compact,"Series4"->series4,"Series6"->series6,"SymbolicChecks"->tests,"Validation"->rows,"Warnings"->warnings,"Status"->statusText|>];
 ];True
];
result=CheckAbort[Catch[main[],"NF2Stop"],Failure["Aborted",<|"Stage"->stage|>]];
write["run_outcome.wl",<|"Outcome"->result,"Stages"->stages,"Warnings"->warnings,"Scope"->statusText|>];
Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[Join[{
 "gg -> AA two-loop Nf^2 coefficient pilot",
 "Execution: "<>If[result===True,"COMPLETED_NF2_PILOT_ONLY","FAILED_OR_INTERRUPTED"],
 "Kernel: "<>$Version,
 "Scope: "<>statusText,
 "One-loop expansions were not recomputed.",
 "The remaining coefficients of Nf^0 and Nf^1 were NOT calculated in this pilot.",
 "Li22 and other higher-weight functions still require a verified method for those remaining contributions.",
 "The series are compared with the exact Nf^2 coefficients of the unexpanded expressions.",
 "See extraction_status.txt for whether native source re-extraction was repeated on this server.",
 "Truncation errors are listed for the validation grid.",
 "STAGES:"},(#["Stage"]<>" : "<>#["Status"])& /@ stages,{"WARNINGS:"},If[warnings==={}, {"None recorded"},warnings]],"\n"],"Text"];
If[result===True,Export[FileNameJoin[{run,"COMPLETED_NF2_PILOT_ONLY.txt"}],statusText,"Text"]];
Print["RESULT: ",If[result===True,"COMPLETED_NF2_PILOT_ONLY",result]];
Exit[If[result===True,0,1]];


==> anc/src/construction/nf2/extract_nf.cpp <==
// Extracts the Nf^2 terms of the two-loop finite remainders.
#include <algorithm>
#include <array>
#include <cctype>
#include <fstream>
#include <iostream>
#include <map>
#include <memory>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>
struct E;
using P=std::shared_ptr<E>;
struct E {
    char kind;
    size_t a=0, b=0;
    std::vector<P> v;
    E(char k):kind(k) {
    }
};
P one() {
    static P x=std::make_shared<E>('1');
    return x;
}
P raw(size_t a, size_t b) {
    P x=std::make_shared<E>('r');
    x->a=a;
    x->b=b;
    return x;
}
P neg(P a) {
    if(!a)return {
    };
    if(a->kind=='n')return a->v[0];
    P x=std::make_shared<E>('n');
    x->v= {
        a
    };
    return x;
}
P add(P a, P b) {
    if(!a)return b;
    if(!b)return a;
    P x=std::make_shared<E>('+');
    x->v= {
        a, b
    };
    return x;
}
P mul(P a, P b) {
    if(!a||!b)return {
    };
    if(a->kind=='1')return b;
    if(b->kind=='1')return a;
    P x=std::make_shared<E>('*');
    x->v= {
        a, b
    };
    return x;
}
P divi(P a, P b) {
    if(!a)return {
    };
    if(!b)throw std::runtime_error("zero denominator");
    if(b->kind=='1')return a;
    P x=std::make_shared<E>('/');
    x->v= {
        a, b
    };
    return x;
}
using Pol=std::map<int, P>;
struct Node {
    size_t a, b;
    bool dep=false;
    Pol p;
};
class Parser {
public:
    const std::string &s;
    size_t i=0;
    long count=0;
    std::set<std::string> allowed= {
        "N", "Nf", "M2", "muR2", "x", "z", "I", "Pi", "Y", "Z"
    };
    Parser(const std::string&in):s(in) {
    }
    void ws() {
        while(i<s.size()&&isspace((unsigned char)s[i]))++i;
    }
    bool eat(char c) {
        ws();
        if(i<s.size()&&s[i]==c) {
            ++i;
            return true;
        }
        return false;
    }
    [[noreturn]]void fail(std::string x) {
        throw std::runtime_error(x+" at byte "+std::to_string(i)+" near "+s.substr(i, 80));
    }
    Pol poly(const Node&x) {
        return x.dep?x.p:Pol {
            {
                0, raw(x.a, x.b)
            }
        };
    }
    Pol product(const Pol&a, const Pol&b) {
        Pol out;
        for(auto &u:a)for(auto&v:b) {
            if(u.first+v.first>8)fail("polynomial degree exceeds safety limit");
            out[u.first+v.first]=add(out[u.first+v.first], mul(u.second, v.second));
        }
        return out;
    }
    Node plus(Node a, Node b, char op) {
        Node out {
            a.a, b.b, a.dep||b.dep, {
            }
        };
        if(out.dep) {
            out.p=poly(a);
            for(auto&v:poly(b))out.p[v.first]=add(out.p[v.first], op=='-'?neg(v.second):v.second);
        }
        return out;
    }
    Node times(Node a, Node b, char op) {
        Node out {
            a.a, b.b, a.dep||b.dep, {
            }
        };
        if(out.dep) {
            if(op=='*')out.p=product(poly(a), poly(b));
            else {
                if(b.dep)fail("denominator depends on Nf");
                for(auto&v:poly(a))out.p[v.first]=divi(v.second, raw(b.a, b.b));
            }
        }
        return out;
    }
    Node expression() {
        auto a=term();
        while(true) {
            ws();
            if(i==s.size()||(s[i]!='+'&&s[i]!='-'))break;
            char op=s[i++];
            a=plus(a, term(), op);
        }
        return a;
    }
    Node term() {
        auto a=unary();
        while(true) {
            ws();
            if(i==s.size()||(s[i]!='*'&&s[i]!='/'))break;
            char op=s[i++];
            a=times(a, unary(), op);
        }
        return a;
    }
    Node unary() {
        ws();
        size_t st=i;
        if(eat('+')) {
            auto a=unary();
            a.a=st;
            return a;
        }
        if(eat('-')) {
            auto a=unary();
            if(a.dep)for(auto&v:a.p)v.second=neg(v.second);
            a.a=st;
            return a;
        }
        return power();
    }
    Node power() {
        auto a=atom();
        ws();
        if(eat('^')) {
            auto b=unary();
            if(b.dep)fail("Nf in exponent");
            Node out {
                a.a, b.b, a.dep, {
                }
            };
            if(a.dep) {
                std::string t;
                for(size_t j=b.a; j<b.b; ++j)if(!isspace((unsigned char)s[j])&&s[j]!='('&&s[j]!=')')t+=s[j];
                if(t.empty()||!std::all_of(t.begin(), t.end(), [](char c) {
                    return isdigit((unsigned char)c);
                }
                ))fail("noninteger/negative Nf-dependent power");
                int n=std::stoi(t);
                if(n>8)fail("large polynomial power");
                out.p= {
                    {
                        0, one()
                    }
                };
                for(int k=0; k<n; ++k)out.p=product(out.p, a.p);
            }
            a=out;
        }
        return a;
    }
    Node atom() {
        ws();
        size_t st=i;
        count++;
        if(eat('(')) {
            auto a=expression();
            if(!eat(')'))fail("expected )");
            a.a=st;
            a.b=i;
            return a;
        }
        if(i<s.size()&&isdigit((unsigned char)s[i])) {
            while(i<s.size()&&isdigit((unsigned char)s[i]))++i;
            return Node {
                st, i, false, {
                }
            };
        }
        if(i<s.size()&&isalpha((unsigned char)s[i])) {
            while(i<s.size()&&isalnum((unsigned char)s[i]))++i;
            std::string name=s.substr(st, i-st);
            ws();
            if(i<s.size()&&s[i]=='[') {
                if(name!="Log"&&name!="PolyLog"&&name!="Zeta"&&name!="Li22")fail("unknown function "+name);
                size_t fstart=i;
                int level=0;
                do {
                    char c=s[i++];
                    if(c=='[')++level;
                    if(c==']')--level;
                }
                while(i<s.size()&&level>0);
                if(level)fail("unclosed function");
                std::string args=s.substr(fstart, i-fstart);
                if(args.find("Nf")!=std::string::npos)fail("Nf-dependent function");
                return Node {
                    st, i, false, {
                    }
                };
            }
            if(!allowed.count(name))fail("unexpected symbol "+name);
            if(name=="Nf")return Node {
                st, i, true, {
                    {
                        1, one()
                    }
                }
            };
            return Node {
                st, i, false, {
                }
            };
        }
        fail("expected atom");
    }
    Node parse() {
        auto out=expression();
        ws();
        if(i!=s.size())fail("trailing input");
        return out;
    }
};
void printE(std::ostream&o, const P&p, const std::string&s) {
    if(!p) {
        o<<'0';
        return;
    }
    switch(p->kind) {
        case '1':o<<'1';
        break;
        case 'r':o<<'('<<s.substr(p->a, p->b-p->a)<<')';
        break;
        case 'n':o<<"(-";
        printE(o, p->v[0], s);
        o<<')';
        break;
        default:o<<'(';
        printE(o, p->v[0], s);
        o<<p->kind;
        printE(o, p->v[1], s);
        o<<')';
    }
}
int main(int argc, char**argv) {
    try {
        if(argc!=3) {
            std::cerr<<"Usage: extract_nf INPUT OUTPREFIX\n";
            return 2;
        }
        std::ifstream f(argv[1]);
        if(!f)throw std::runtime_error("input not readable");
        std::string s((std::istreambuf_iterator<char>(f)), {
        }
        );
        std::string clean;
        clean.reserve(s.size());
        for(size_t i=0; i<s.size(); ++i) {
            if(s[i]=='\\'&&i+1<s.size()&&s[i+1]=='\n') {
                ++i;
                continue;
            }
            if(s[i]=='\\'&&i+2<s.size()&&s[i+1]=='\r'&&s[i+2]=='\n') {
                i+=2;
                continue;
            }
            clean+=s[i];
        }
        s.clear();
        s.shrink_to_fit();
        auto eq=clean.find('=');
        if(eq!=std::string::npos) {
            if(clean.find('=', eq+1)!=std::string::npos)throw std::runtime_error("multiple =");
            clean.erase(0, eq+1);
        }
        Parser p(clean);
        auto n=p.parse();
        auto pol=p.poly(n);
        std::cerr<<"atoms "<<p.count<<" degrees:";
        for(auto&v:pol)std::cerr<<' '<<v.first;
        std::cerr<<'\n';
        if(pol.rbegin()->first>2)throw std::runtime_error("Nf degree above two");
        for(int k=2; k<=2; ++k) {
            std::ofstream out(std::string(argv[2])+"_nf"+std::to_string(k)+".wl");
            printE(out, pol[k], clean);
            out<<'\n';
        }
        return 0;
    } catch(const std::exception&e) {
        std::cerr<<"ERROR: "<<e.what()<<'\n';
        return 1;
    }
}


==> anc/src/construction/nf2/parse_nf2.py <==
"""Parse the extracted Nf^2 pieces into SymPy expressions."""

import pathlib
import pickle
import re

from sympy.parsing.mathematica import parse_mathematica


ROOT = pathlib.Path(__file__).parent

for label in ("P1", "P2"):
    text = (ROOT / f"{label}_nf2.wl").read_text()

    # The source uses N for the colour factor.  Rename it before passing the
    # expression to SymPy, where N otherwise has an inconvenient meaning.
    expression = parse_mathematica(re.sub(r"\bN\b", "nc", text))

    output = ROOT / f"{label}_nf2_expr.pkl"
    output.write_bytes(pickle.dumps(expression))
    print("Parsed", label)


==> anc/src/construction/nf2/validate_nf2_python.py <==
"""High-precision numerical checks for the Nf^2 coefficient."""

import json
import pathlib
import pickle

import mpmath as mp
import sympy as s


ROOT = pathlib.Path(__file__).parent
x, z, m, mu, nc = s.symbols("x z M2 muR2 nc")
beta, costh, L = s.symbols("beta costh L")

mp.mp.dps = 90

points = [
    ("1/10", "0", 15625, 15625),
    ("1/20", "1/3", 15625, 62500),
    ("1/100", "-2/3", 22500, 5625),
    ("1/5", "2/3", 22500, 22500),
]

rows = []
for name in ("P1", "P2"):
    raw = pickle.loads((ROOT / f"{name}_nf2_expr.pkl").read_bytes())
    compact = pickle.loads((ROOT / f"{name}_nf2_factored.pkl").read_bytes())
    series = pickle.loads((ROOT / f"{name}_nf2_series6.pkl").read_bytes())

    raw_value = s.lambdify((x, z, m, mu, nc), raw, "mpmath", cse=True)
    compact_value = s.lambdify((x, z, m, mu), compact, "mpmath", cse=True)
    series_value = s.lambdify((beta, costh, m, L), series, "mpmath", cse=True)

    for beta_text, costh_text, mass2, mu2 in points:
        beta_value = mp.mpf(beta_text.split("/")[0]) / int(beta_text.split("/")[1])
        if "/" in costh_text:
            num, den = costh_text.split("/")
            costh_value = mp.mpf(num) / int(den)
        else:
            costh_value = mp.mpf(costh_text)

        x_value = (1 - beta_value) / (1 + beta_value)
        z_value = (
            1 + beta_value * beta_value + 2 * beta_value * costh_value
        ) / (1 - beta_value * beta_value)

        full = raw_value(
            x_value,
            z_value,
            mp.mpf(mass2),
            mp.mpf(mu2),
            mp.mpf(3),
        )
        reduced = compact_value(x_value, z_value, mp.mpf(mass2), mp.mpf(mu2))
        threshold = series_value(
            beta_value,
            costh_value,
            mp.mpf(mass2),
            mp.log(mp.mpf(mass2)) - mp.log(mp.mpf(mu2)),
        )

        relative_difference = abs(full - reduced) / max(1, abs(full))
        assert relative_difference < mp.mpf("1e-60"), (
            name,
            beta_text,
            relative_difference,
        )

        row = {
            "projector": name,
            "beta": beta_text,
            "costh": costh_text,
            "mass2": mass2,
            "mu2": mu2,
            "real": mp.nstr(full.real, 75),
            "imag": mp.nstr(full.imag, 75),
            "compact_scaled_difference": mp.nstr(relative_difference, 8),
            "series6_relative_error": mp.nstr(abs(full - threshold) / abs(full), 12),
        }
        rows.append(row)
        print(row, flush=True)

(ROOT / "python_nf2_checks.json").write_text(json.dumps(rows, indent=2))


==> anc/src/construction/p1_nf1/check/blocks.wl <==
<|
"Scope" -> "Complete coefficient linear in Nf for P1 only",
"Atoms" -> {
Log[(1+x^2)/x-z],
Log[-x+(1+x^2)/x-z],
Log[-x+z],
Log[1+(1+x^2)/x-z],
Log[1+x],
Log[1+z],
Log[m2],
Log[mu2],
Log[x],
Log[z],
PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)],
PolyLog[2,(1+(1+x^2)/x-z)^(-1)],
PolyLog[2,(1+x)/(1+(1+x^2)/x-z)],
PolyLog[2,(1+x)/(1+z)],
PolyLog[2,(1+z)/(2+(1+x^2)/x)],
PolyLog[2,(1+z)^(-1)],
PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)],
PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)],
PolyLog[2,-x],
PolyLog[2,x*((1+x^2)/x-z)],
PolyLog[2,x*z],
PolyLog[2,x/((1+x^2)/x-z)],
PolyLog[2,x/z],
PolyLog[3,((1+x)*((1+x^2)/x-z))/(1+(1+x^2)/x-z)],
PolyLog[3,((1+x)*z)/(1+z)],
PolyLog[3,((1+x^2)/x-z)/(1+(1+x^2)/x-z)],
PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/(((1+x^2)/x-z)*(1+z))],
PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/((1+(1+x^2)/x-z)*z)],
PolyLog[3,(-x+(1+x^2)/x-z)/((1+x^2)/x-z)],
PolyLog[3,(-x+z)/z],
PolyLog[3,(1+(1+x^2)/x-z)/(((1+x^2)/x-z)*(1+z))],
PolyLog[3,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)],
PolyLog[3,(1+(1+x^2)/x-z)^(-1)],
PolyLog[3,(1+(1+x^2)/x-z)^2/((2+(1+x^2)/x)*((1+x^2)/x-z))],
PolyLog[3,(1+x)/(1+(1+x^2)/x-z)],
PolyLog[3,(1+x)/(1+z)],
PolyLog[3,(1+z)/((1+(1+x^2)/x-z)*z)],
PolyLog[3,(1+z)/(2+(1+x^2)/x)],
PolyLog[3,(1+z)^(-1)],
PolyLog[3,(1+z)^2/((2+(1+x^2)/x)*z)],
PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+x)],
PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+z)],
PolyLog[3,(x*(1+z))/(1+(1+x^2)/x-z)],
PolyLog[3,(x*(1+z))/(1+x)],
PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+x))],
PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+z))],
PolyLog[3,-((x*(x-z))/(1+(1+x^2)/x-z))],
PolyLog[3,-((x*(x-z))/(1+x))],
PolyLog[3,-((x-(1+x^2)/x+z)/((1+x)*((1+x^2)/x-z)))],
PolyLog[3,-((x-(1+x^2)/x+z)/((1+x^2)/x-z))],
PolyLog[3,-((x-(1+x^2)/x+z)/(1+(1+x^2)/x-z))],
PolyLog[3,-((x-z)/((1+x)*z))],
PolyLog[3,-((x-z)/(1+z))],
PolyLog[3,-((x-z)/z)],
PolyLog[3,-(x*(x-(1+x^2)/x+z))],
PolyLog[3,-(x*(x-z))],
PolyLog[3,-x],
PolyLog[3,x*((1+x^2)/x-z)],
PolyLog[3,x*z],
PolyLog[3,x/((1+x^2)/x-z)],
PolyLog[3,x/z],
PolyLog[3,z/(1+z)],
Zeta[3]
},
"RationalFunctionsXZ" -> {
(385*x^4 + 4*x^3*z + 1448*x^3 - 4*x^2*z^2 + 2122*x^2 + 4*x*z + 1448*x + 385)/(x*(x + 1)^2),
(x + 1)^2/x,
(14*x^8*z + 10*x^8 - 5*x^7*z^2 + 94*x^7*z + 71*x^7 - 15*x^6*z^3 - 69*x^6*z^2 + 252*x^6*z + 218*x^6 + 10*x^5*z^4 - 28*x^5*z^3 - 209*x^5*z^2 + 374*x^5*z + 381*x^5 - 4*x^4*z^5 - 4*x^4*z^4 - 82*x^4*z^3 - 354*x^4*z^2 + 368*x^4*z + 440*x^4 + 10*x^3*z^4 - 28*x^3*z^3 - 209*x^3*z^2 + 374*x^3*z + 381*x^3 - 15*x^2*z^3 - 69*x^2*z^2 + 252*x^2*z + 218*x^2 - 5*x*z^2 + 94*x*z + 71*x + 14*z + 10)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 21*x^9 + x^8*z^3 - 10*x^8*z^2 - 16*x^8*z + 69*x^8 + x^7*z^4 + 6*x^7*z^3 - 23*x^7*z^2 - 68*x^7*z + 144*x^7 - 2*x^6*z^5 - 2*x^6*z^4 + 11*x^6*z^3 - 30*x^6*z^2 - 131*x^6*z + 218*x^6 + x^5*z^6 + 2*x^5*z^5 + 9*x^5*z^4 + 32*x^5*z^3 - 15*x^5*z^2 - 152*x^5*z + 251*x^5 - 2*x^4*z^5 - 2*x^4*z^4 + 11*x^4*z^3 - 30*x^4*z^2 - 131*x^4*z + 218*x^4 + x^3*z^4 + 6*x^3*z^3 - 23*x^3*z^2 - 68*x^3*z + 144*x^3 + x^2*z^3 - 10*x^2*z^2 - 16*x^2*z + 69*x^2 - 2*x*z^2 + x*z + 21*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2),
(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^2 - x*z + 3*x + 2)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/(x^2*(x + 1)^2*(z + 1)^3),
x/(x + 1)^2,
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 69*x^8*z^4 + 159*x^8*z^3 + 114*x^8*z^2 + 77*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 198*x^7*z^3 - 189*x^7*z^2 - 164*x^7*z - 53*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 162*x^6*z^4 + 60*x^6*z^3 + 15*x^6*z^2 - 124*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 195*x^5*z^3 + 96*x^5*z^2 + 55*x^5*z + 106*x^5 + 18*x^4*z^5 + 153*x^4*z^4 + 345*x^4*z^3 + 306*x^4*z^2 + 131*x^4*z + 59*x^4 - 6*x^3*z^4 - 66*x^3*z^3 - 171*x^3*z^2 - 68*x^3*z - 41*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(6*x^11*z - 9*x^10*z^2 + 27*x^10*z - 6*x^10 - 36*x^9*z^2 + 51*x^9*z - 27*x^9 + 6*x^8*z^5 + 67*x^8*z^4 + 159*x^8*z^3 + 105*x^8*z^2 + 91*x^8*z - 42*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 199*x^7*z^3 - 183*x^7*z^2 - 177*x^7*z - 61*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 166*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 - 164*x^6*z + 42*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 202*x^5*z^3 + 102*x^5*z^2 + 18*x^5*z + 140*x^5 + 18*x^4*z^5 + 151*x^4*z^4 + 345*x^4*z^3 + 303*x^4*z^2 + 133*x^4*z + 78*x^4 - 6*x^3*z^4 - 61*x^3*z^3 - 177*x^3*z^2 - 45*x^3*z - 49*x^3 - 12*x^2*z^3 - 45*x^2*z^2 + 27*x^2*z - 54*x^2 - 6*x*z^3 - 18*x*z^2 - 3*x*z - 33*x - 6)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(9*x^8*z - 6*x^7*z^3 - 65*x^7*z^2 - 35*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 68*x^6*z + 41*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 8*x^5*z^2 + 22*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 61*x^4*z - 46*x^4 - 18*x^3*z^3 - 125*x^3*z^2 - 89*x^3*z - 21*x^3 + 6*x^2*z^2 + 68*x^2*z + 29*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(9*x^8*z - 6*x^7*z^3 - 61*x^7*z^2 - 31*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 64*x^6*z + 37*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 16*x^5*z^2 + 14*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 53*x^4*z - 38*x^4 - 18*x^3*z^3 - 121*x^3*z^2 - 85*x^3*z - 21*x^3 + 6*x^2*z^2 + 64*x^2*z + 25*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(z + 3)*(x^2 - x*z + 1)*(x^2 - x*z + x + 1)/(x^2*(z + 1)^2),
(10*x^11*z - 15*x^10*z^2 + 45*x^10*z - 10*x^10 - 3*x^9*z^3 - 66*x^9*z^2 + 82*x^9*z - 45*x^9 + 12*x^8*z^5 + 136*x^8*z^4 + 318*x^8*z^3 + 219*x^8*z^2 + 168*x^8*z - 67*x^8 - 24*x^7*z^6 - 168*x^7*z^5 - 336*x^7*z^4 - 397*x^7*z^3 - 372*x^7*z^2 - 341*x^7*z - 114*x^7 + 24*x^6*z^7 + 156*x^6*z^6 + 324*x^6*z^5 + 328*x^6*z^4 + 120*x^6*z^3 + 51*x^6*z^2 - 288*x^6*z + 65*x^6 - 48*x^5*z^6 - 324*x^5*z^5 - 624*x^5*z^4 - 397*x^5*z^3 + 198*x^5*z^2 + 73*x^5*z + 246*x^5 + 36*x^4*z^5 + 304*x^4*z^4 + 690*x^4*z^3 + 609*x^4*z^2 + 264*x^4*z + 137*x^4 - 12*x^3*z^4 - 127*x^3*z^3 - 348*x^3*z^2 - 113*x^3*z - 90*x^3 - 24*x^2*z^3 - 84*x^2*z^2 + 39*x^2*z - 91*x^2 - 12*x*z^3 - 36*x*z^2 - 11*x*z - 57*x - 10)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 73*x^8*z^4 + 171*x^8*z^3 + 126*x^8*z^2 + 81*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 202*x^7*z^3 - 201*x^7*z^2 - 176*x^7*z - 57*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 154*x^6*z^4 + 36*x^6*z^3 - 9*x^6*z^2 - 132*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 187*x^5*z^3 + 120*x^5*z^2 + 79*x^5*z + 114*x^5 + 18*x^4*z^5 + 157*x^4*z^4 + 357*x^4*z^3 + 318*x^4*z^2 + 135*x^4*z + 59*x^4 - 6*x^3*z^4 - 70*x^3*z^3 - 183*x^3*z^2 - 80*x^3*z - 45*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6,
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(8*x^11*z - 12*x^10*z^2 + 36*x^10*z - 8*x^10 + 3*x^9*z^3 - 42*x^9*z^2 + 71*x^9*z - 36*x^9 + 6*x^8*z^5 + 61*x^8*z^4 + 147*x^8*z^3 + 84*x^8*z^2 + 101*x^8*z - 59*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 196*x^7*z^3 - 165*x^7*z^2 - 178*x^7*z - 65*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 178*x^6*z^4 + 84*x^6*z^3 + 81*x^6*z^2 - 196*x^6*z + 61*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 217*x^5*z^3 + 84*x^5*z^2 - 43*x^5*z + 166*x^5 + 18*x^4*z^5 + 145*x^4*z^4 + 333*x^4*z^3 + 288*x^4*z^2 + 131*x^4*z + 97*x^4 - 6*x^3*z^4 - 52*x^3*z^3 - 171*x^3*z^2 - 10*x^3*z - 53*x^3 - 12*x^2*z^3 - 51*x^2*z^2 + 42*x^2*z - 71*x^2 - 6*x*z^3 - 18*x*z^2 + 2*x*z - 42*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 3*x^3*z^3 - 3*x^3*z^2 - 15*x^3*z + 25*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 + 15*x^9*z^3 + 6*x^9*z^2 + 49*x^9*z - 18*x^9 - 6*x^8*z^5 - 77*x^8*z^4 - 159*x^8*z^3 - 150*x^8*z^2 - 21*x^8*z - 43*x^8 + 12*x^7*z^6 + 84*x^7*z^5 + 168*x^7*z^4 + 194*x^7*z^3 + 213*x^7*z^2 + 112*x^7*z + 21*x^7 - 12*x^6*z^7 - 78*x^6*z^6 - 162*x^6*z^5 - 146*x^6*z^4 - 60*x^6*z^3 + 69*x^6*z^2 - 36*x^6*z + 53*x^6 + 24*x^5*z^6 + 162*x^5*z^5 + 312*x^5*z^4 + 167*x^5*z^3 - 72*x^5*z^2 - 203*x^5*z + 30*x^5 - 18*x^4*z^5 - 161*x^4*z^4 - 345*x^4*z^3 - 318*x^4*z^2 - 123*x^4*z + 17*x^4 + 6*x^3*z^4 + 86*x^3*z^3 + 147*x^3*z^2 + 160*x^3*z + 9*x^3 + 12*x^2*z^3 + 15*x^2*z^2 + 48*x^2*z - 31*x^2 + 6*x*z^3 + 18*x*z^2 + 28*x*z - 12*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(21*x^8*z + 3*x^8 - 30*x^7*z^2 + 144*x^7*z + 21*x^7 + 15*x^6*z^3 - 177*x^6*z^2 + 432*x^6*z + 66*x^6 - 10*x^5*z^4 + 44*x^5*z^3 - 440*x^5*z^2 + 772*x^5*z + 123*x^5 + 4*x^4*z^5 - 4*x^4*z^4 + 82*x^4*z^3 - 570*x^4*z^2 + 930*x^4*z + 150*x^4 - 10*x^3*z^4 + 44*x^3*z^3 - 440*x^3*z^2 + 772*x^3*z + 123*x^3 + 15*x^2*z^3 - 177*x^2*z^2 + 432*x^2*z + 66*x^2 - 30*x*z^2 + 144*x*z + 21*x + 21*z + 3)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
x*(2*x^8*z^2 - x^8*z - 5*x^7*z^3 + 16*x^7*z^2 - x^7*z + 2*x^7 + 6*x^6*z^4 - 18*x^6*z^3 + 59*x^6*z^2 + 8*x^6*z + 9*x^6 - 4*x^5*z^5 + 8*x^5*z^4 - 51*x^5*z^3 + 108*x^5*z^2 + 21*x^5*z + 18*x^5 + x^4*z^6 - 2*x^4*z^5 + 19*x^4*z^4 - 56*x^4*z^3 + 141*x^4*z^2 + 32*x^4*z + 23*x^4 - 4*x^3*z^5 + 8*x^3*z^4 - 51*x^3*z^3 + 108*x^3*z^2 + 21*x^3*z + 18*x^3 + 6*x^2*z^4 - 18*x^2*z^3 + 59*x^2*z^2 + 8*x^2*z + 9*x^2 - 5*x*z^3 + 16*x*z^2 - x*z + 2*x + 2*z^2 - z)/((x + 1)^6*(x^2 - x*z + x + 1)^2),
x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(x^2 + x*z + 3*x + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 87*x^9*z + 87*x^9 + 66*x^8*z^3 + 123*x^8*z^2 - 204*x^8*z + 156*x^8 - 78*x^7*z^4 - 77*x^7*z^3 + 213*x^7*z^2 - 327*x^7*z + 133*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 399*x^6*z^2 - 288*x^6*z + 27*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 206*x^5*z^3 + 318*x^5*z^2 - 306*x^5*z - 50*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 399*x^4*z^2 - 288*x^4*z + 27*x^4 - 78*x^3*z^4 - 77*x^3*z^3 + 213*x^3*z^2 - 327*x^3*z + 133*x^3 + 66*x^2*z^3 + 123*x^2*z^2 - 204*x^2*z + 156*x^2 - 30*x*z^2 - 87*x*z + 87*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 90*x^9*z + 84*x^9 + 66*x^8*z^3 + 126*x^8*z^2 - 210*x^8*z + 147*x^8 - 78*x^7*z^4 - 79*x^7*z^3 + 213*x^7*z^2 - 333*x^7*z + 125*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 396*x^6*z^2 - 282*x^6*z + 36*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 202*x^5*z^3 + 318*x^5*z^2 - 288*x^5*z - 28*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 396*x^4*z^2 - 282*x^4*z + 36*x^4 - 78*x^3*z^4 - 79*x^3*z^3 + 213*x^3*z^2 - 333*x^3*z + 125*x^3 + 66*x^2*z^3 + 126*x^2*z^2 - 210*x^2*z + 147*x^2 - 30*x*z^2 - 90*x*z + 84*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 81*x^9*z + 93*x^9 + 66*x^8*z^3 + 117*x^8*z^2 - 192*x^8*z + 174*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 213*x^7*z^2 - 315*x^7*z + 149*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 405*x^6*z^2 - 300*x^6*z + 9*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 318*x^5*z^2 - 342*x^5*z - 94*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 405*x^4*z^2 - 300*x^4*z + 9*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 213*x^3*z^2 - 315*x^3*z + 149*x^3 + 66*x^2*z^3 + 117*x^2*z^2 - 192*x^2*z + 174*x^2 - 30*x*z^2 - 81*x*z + 93*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 69*x^9*z + 81*x^9 + 66*x^8*z^3 + 105*x^8*z^2 - 168*x^8*z + 158*x^8 - 78*x^7*z^4 - 69*x^7*z^3 + 201*x^7*z^2 - 303*x^7*z + 145*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 417*x^6*z^2 - 324*x^6*z + 29*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 222*x^5*z^3 + 342*x^5*z^2 - 390*x^5*z - 62*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 417*x^4*z^2 - 324*x^4*z + 29*x^4 - 78*x^3*z^4 - 69*x^3*z^3 + 201*x^3*z^2 - 303*x^3*z + 145*x^3 + 66*x^2*z^3 + 105*x^2*z^2 - 168*x^2*z + 158*x^2 - 30*x*z^2 - 69*x*z + 81*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*z*(z + 1)*(x^2 - x*z + 3*x + 1)/(x^2 - x*z + x + 1)^2,
x*(4*x^10*z + 18*x^10 - 20*x^9*z^2 - 59*x^9*z + 57*x^9 + 44*x^8*z^3 + 83*x^8*z^2 - 138*x^8*z + 101*x^8 - 52*x^7*z^4 - 52*x^7*z^3 + 142*x^7*z^2 - 220*x^7*z + 86*x^7 + 32*x^6*z^5 + 8*x^6*z^4 - 24*x^6*z^3 + 265*x^6*z^2 - 190*x^6*z + 21*x^6 - 8*x^5*z^6 + 4*x^5*z^5 - 60*x^5*z^4 - 136*x^5*z^3 + 212*x^5*z^2 - 198*x^5*z - 26*x^5 + 32*x^4*z^5 + 8*x^4*z^4 - 24*x^4*z^3 + 265*x^4*z^2 - 190*x^4*z + 21*x^4 - 52*x^3*z^4 - 52*x^3*z^3 + 142*x^3*z^2 - 220*x^3*z + 86*x^3 + 44*x^2*z^3 + 83*x^2*z^2 - 138*x^2*z + 101*x^2 - 20*x*z^2 - 59*x*z + 57*x + 4*z + 18)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 75*x^9*z + 75*x^9 + 66*x^8*z^3 + 111*x^8*z^2 - 180*x^8*z + 140*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 201*x^7*z^2 - 315*x^7*z + 129*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 411*x^6*z^2 - 312*x^6*z + 47*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 342*x^5*z^2 - 354*x^5*z - 18*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 411*x^4*z^2 - 312*x^4*z + 47*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 201*x^3*z^2 - 315*x^3*z + 129*x^3 + 66*x^2*z^3 + 111*x^2*z^2 - 180*x^2*z + 140*x^2 - 30*x*z^2 - 75*x*z + 75*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(x^6 - 6*x^5*z + 6*x^4*z^2 - 12*x^4*z - 3*x^4 - 3*x^3*z^3 + 3*x^3*z^2 - 21*x^3*z - 7*x^3 + 6*x^2*z^2 - 12*x^2*z - 3*x^2 - 6*x*z + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(6*x^4*z + 31*x^4 - 12*x^3*z^2 - 30*x^3*z + 12*x^2*z^3 + 30*x^2*z^2 - 32*x^2 - 12*x*z^2 - 30*x*z + 6*z + 31)/((x - 1)^2*(x + 1)^4),
x*(2*x^10*z + 9*x^10 - 10*x^9*z^2 - 25*x^9*z + 33*x^9 + 22*x^8*z^3 + 37*x^8*z^2 - 60*x^8*z + 64*x^8 - 26*x^7*z^4 - 23*x^7*z^3 + 71*x^7*z^2 - 101*x^7*z + 55*x^7 + 16*x^6*z^5 + 4*x^6*z^4 - 12*x^6*z^3 + 137*x^6*z^2 - 104*x^6*z - 3*x^6 - 4*x^5*z^6 + 2*x^5*z^5 - 30*x^5*z^4 - 74*x^5*z^3 + 106*x^5*z^2 - 126*x^5*z - 46*x^5 + 16*x^4*z^5 + 4*x^4*z^4 - 12*x^4*z^3 + 137*x^4*z^2 - 104*x^4*z - 3*x^4 - 26*x^3*z^4 - 23*x^3*z^3 + 71*x^3*z^2 - 101*x^3*z + 55*x^3 + 22*x^2*z^3 + 37*x^2*z^2 - 60*x^2*z + 64*x^2 - 10*x*z^2 - 25*x*z + 33*x + 2*z + 9)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
(7*x^4*z + 11*x^4 - 7*x^3*z^2 - 6*x^3*z + 17*x^3 + 6*x^2*z^2 + 14*x^2*z + 32*x^2 - 7*x*z^2 - 6*x*z + 17*x + 7*z + 11)/(x*(z + 1)*(x^2 - x*z + x + 1)),
(x^15*z + 3*x^15 - 4*x^14*z^2 - 4*x^14*z + 22*x^14 + 6*x^13*z^3 - 11*x^13*z^2 - 50*x^13*z + 73*x^13 - 5*x^12*z^4 + 30*x^12*z^3 + 21*x^12*z^2 - 163*x^12*z + 137*x^12 + 8*x^11*z^5 - 13*x^11*z^4 + 62*x^11*z^3 + 117*x^11*z^2 - 285*x^11*z + 123*x^11 - 12*x^10*z^6 - 8*x^10*z^5 - 56*x^10*z^4 + 46*x^10*z^3 + 165*x^10*z^2 - 306*x^10*z - 79*x^10 + 8*x^9*z^7 + 12*x^9*z^6 + 48*x^9*z^5 + 20*x^9*z^4 + 108*x^9*z^3 + 90*x^9*z^2 - 200*x^9*z - 444*x^9 - 2*x^8*z^8 - 8*x^8*z^7 - 32*x^8*z^6 - 48*x^8*z^5 - 78*x^8*z^4 + 36*x^8*z^3 - 142*x^8*z^2 - 121*x^8*z - 745*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 42*x^7*z^4 + 156*x^7*z^3 - 110*x^7*z^2 - 113*x^7*z - 725*x^7 - 8*x^6*z^7 - 12*x^6*z^6 - 48*x^6*z^5 - 80*x^6*z^4 + 84*x^6*z^3 + 18*x^6*z^2 - 224*x^6*z - 408*x^6 + 12*x^5*z^6 + 8*x^5*z^5 - 4*x^5*z^4 + 134*x^5*z^3 + 157*x^5*z^2 - 314*x^5*z - 51*x^5 - 8*x^4*z^5 - 17*x^4*z^4 + 70*x^4*z^3 + 89*x^4*z^2 - 301*x^4*z + 131*x^4 - x^3*z^4 + 30*x^3*z^3 + 9*x^3*z^2 - 171*x^3*z + 137*x^3 + 6*x^2*z^3 - 11*x^2*z^2 - 50*x^2*z + 73*x^2 - 4*x*z^2 - 4*x*z + 22*x + z + 3)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 24*x^9*z^3 + 72*x^9*z^2 - 189*x^9*z + 155*x^9 + 27*x^8*z^4 - 36*x^8*z^3 + 234*x^8*z^2 - 396*x^8*z + 297*x^8 - 18*x^7*z^5 + 18*x^7*z^4 - 108*x^7*z^3 + 396*x^7*z^2 - 612*x^7*z + 432*x^7 + 6*x^6*z^6 + 72*x^6*z^4 - 72*x^6*z^3 + 522*x^6*z^2 - 684*x^6*z + 492*x^6 - 18*x^5*z^5 + 18*x^5*z^4 - 108*x^5*z^3 + 396*x^5*z^2 - 612*x^5*z + 432*x^5 + 27*x^4*z^4 - 36*x^4*z^3 + 234*x^4*z^2 - 396*x^4*z + 297*x^4 - 24*x^3*z^3 + 72*x^3*z^2 - 189*x^3*z + 155*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^17*z - 9*x^16*z^2 + 15*x^16*z - 2*x^16 + 9*x^15*z^3 - 72*x^15*z^2 + 56*x^15*z - 15*x^15 + 29*x^14*z^4 + 153*x^14*z^3 - 177*x^14*z^2 + 172*x^14*z - 47*x^14 - 108*x^13*z^5 - 204*x^13*z^4 + 175*x^13*z^3 - 471*x^13*z^2 + 272*x^13*z - 106*x^13 + 147*x^12*z^6 + 105*x^12*z^5 - 115*x^12*z^4 + 435*x^12*z^3 - 513*x^12*z^2 + 283*x^12*z - 152*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 195*x^11*z^5 - 463*x^11*z^4 + 214*x^11*z^3 - 171*x^11*z^2 + 36*x^11*z - 121*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 237*x^10*z^5 + 80*x^10*z^4 + 250*x^10*z^3 + 807*x^10*z^2 - 392*x^10*z + 33*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 3*x^9*z^5 - 37*x^9*z^4 - 332*x^9*z^3 + 1224*x^9*z^2 - 912*x^9*z + 242*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 333*x^8*z^5 - 16*x^8*z^4 - 578*x^8*z^3 + 864*x^8*z^2 - 1016*x^8*z + 402*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 117*x^7*z^5 - 577*x^7*z^4 - 401*x^7*z^3 + 186*x^7*z^2 - 483*x^7*z + 404*x^7 + 259*x^6*z^6 + 177*x^6*z^5 - 193*x^6*z^4 + 463*x^6*z^3 - 162*x^6*z^2 + 199*x^6*z + 207*x^6 + 12*x^5*z^6 - 255*x^5*z^5 - 345*x^5*z^4 + 457*x^5*z^3 - 453*x^5*z^2 + 407*x^5*z - 61*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 101*x^4*z^4 + 453*x^4*z^3 - 324*x^4*z^2 + 292*x^4*z - 194*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 76*x^3*z^3 - 225*x^3*z^2 + 89*x^3*z - 166*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 54*x^2*z^2 + 15*x^2*z - 77*x^2 - 6*x*z^3 - 18*x*z^2 - 7*x*z - 21*x - 2)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(x^2 - 2*x*z + 1)^2*(2*x^8 - x^7*z + 15*x^7 + 6*x^6*z^2 + 6*x^6*z + 56*x^6 - 10*x^5*z^3 - 6*x^5*z^2 + 3*x^5*z + 111*x^5 + 5*x^4*z^4 + 6*x^4*z^2 + 12*x^4*z + 141*x^4 - 10*x^3*z^3 - 6*x^3*z^2 + 3*x^3*z + 111*x^3 + 6*x^2*z^2 + 6*x^2*z + 56*x^2 - x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
x*(4*x^6 - 15*x^5*z + 9*x^5 + 15*x^4*z^2 - 30*x^4*z + 15*x^4 - 6*x^3*z^3 + 12*x^3*z^2 - 48*x^3*z + 14*x^3 + 15*x^2*z^2 - 30*x^2*z + 15*x^2 - 15*x*z + 9*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 7*x^14*z^4 + 231*x^14*z^3 - 360*x^14*z^2 + 353*x^14*z - 103*x^14 - 87*x^13*z^5 - 252*x^13*z^4 + 395*x^13*z^3 - 825*x^13*z^2 + 622*x^13*z - 233*x^13 + 135*x^12*z^6 + 129*x^12*z^5 - 206*x^12*z^4 + 729*x^12*z^3 - 942*x^12*z^2 + 704*x^12*z - 337*x^12 - 114*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 487*x^11*z^4 + 350*x^11*z^3 - 363*x^11*z^2 + 227*x^11*z - 266*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 255*x^10*z^6 + 213*x^10*z^5 + 148*x^10*z^4 - 74*x^10*z^3 + 1146*x^10*z^2 - 733*x^10*z + 73*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 - 30*x^9*z^6 - 105*x^9*z^5 + 83*x^9*z^4 - 988*x^9*z^3 + 2100*x^9*z^2 - 1723*x^9*z + 529*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 273*x^8*z^6 + 309*x^8*z^5 + 166*x^8*z^4 - 998*x^8*z^3 + 1833*x^8*z^2 - 1855*x^8*z + 808*x^8 - 168*x^7*z^7 - 42*x^7*z^6 - 105*x^7*z^5 - 553*x^7*z^4 - 427*x^7*z^3 + 564*x^7*z^2 - 928*x^7*z + 691*x^7 + 243*x^6*z^6 + 201*x^6*z^5 - 287*x^6*z^4 + 709*x^6*z^3 - 459*x^6*z^2 + 290*x^6*z + 247*x^6 + 12*x^5*z^6 - 222*x^5*z^5 - 417*x^5*z^4 + 725*x^5*z^3 - 975*x^5*z^2 + 823*x^5*z - 206*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 58*x^4*z^4 + 579*x^4*z^3 - 687*x^4*z^2 + 695*x^4*z - 379*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 116*x^3*z^3 - 357*x^3*z^2 + 310*x^3*z - 293*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 105*x^13*z^5 - 300*x^13*z^4 + 355*x^13*z^3 - 837*x^13*z^2 + 616*x^13*z - 237*x^13 + 153*x^12*z^6 + 147*x^12*z^5 - 244*x^12*z^4 + 681*x^12*z^3 - 948*x^12*z^2 + 702*x^12*z - 343*x^12 - 122*x^11*z^7 - 48*x^11*z^6 - 189*x^11*z^5 - 561*x^11*z^4 + 310*x^11*z^3 - 327*x^11*z^2 + 257*x^11*z - 264*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 245*x^10*z^6 + 207*x^10*z^5 + 212*x^10*z^4 + 66*x^10*z^3 + 1272*x^10*z^2 - 675*x^10*z + 85*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 182*x^9*z^7 - 6*x^9*z^6 - 27*x^9*z^5 + 309*x^9*z^4 - 776*x^9*z^3 + 2136*x^9*z^2 - 1741*x^9*z + 531*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 239*x^8*z^6 + 267*x^8*z^5 + 158*x^8*z^4 - 1122*x^8*z^3 + 1599*x^8*z^2 - 1977*x^8*z + 796*x^8 - 176*x^7*z^7 - 54*x^7*z^6 - 99*x^7*z^5 - 591*x^7*z^4 - 575*x^7*z^3 + 420*x^7*z^2 - 970*x^7*z + 693*x^7 + 269*x^6*z^6 + 231*x^6*z^5 - 331*x^6*z^4 + 669*x^6*z^3 - 405*x^6*z^2 + 348*x^6*z + 259*x^6 + 12*x^5*z^6 - 258*x^5*z^5 - 483*x^5*z^4 + 745*x^5*z^3 - 879*x^5*z^2 + 871*x^5*z - 204*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 80*x^4*z^4 + 639*x^4*z^3 - 639*x^4*z^2 + 699*x^4*z - 385*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 135*x^12*z^3 - 114*x^12*z^2 + 106*x^12*z - 17*x^12 - 165*x^11*z^4 + 243*x^11*z^3 - 319*x^11*z^2 + 182*x^11*z - 15*x^11 + 122*x^10*z^5 - 220*x^10*z^4 + 519*x^10*z^3 - 429*x^10*z^2 + 205*x^10*z + 10*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 431*x^9*z^4 + 493*x^9*z^3 - 511*x^9*z^2 + 95*x^9*z + 27*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 242*x^8*z^5 - 394*x^8*z^4 + 501*x^8*z^3 - 345*x^8*z^2 + 61*x^8*z + 7*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 485*x^7*z^4 + 433*x^7*z^3 - 223*x^7*z^2 + 143*x^7*z - 72*x^7 + 176*x^6*z^5 - 322*x^6*z^4 + 555*x^6*z^3 - 249*x^6*z^2 + 226*x^6*z - 155*x^6 - 281*x^5*z^4 + 415*x^5*z^3 - 430*x^5*z^2 + 212*x^5*z - 147*x^5 - 12*x^4*z^4 + 324*x^4*z^3 - 357*x^4*z^2 + 181*x^4*z - 50*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 244*x^3*z^2 + 101*x^3*z + 27*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(x^8*z + 3*x^8 - 4*x^7*z^2 - 9*x^7*z + 9*x^7 + 6*x^6*z^3 + 9*x^6*z^2 - 20*x^6*z + 21*x^6 - 3*x^5*z^4 + 12*x^5*z^2 - 43*x^5*z + 30*x^5 + 12*x^4*z^3 + 34*x^4*z^2 - 42*x^4*z + 36*x^4 - 3*x^3*z^4 + 12*x^3*z^2 - 43*x^3*z + 30*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 20*x^2*z + 21*x^2 - 4*x*z^2 - 9*x*z + 9*x + z + 3)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(6*x^12 - 27*x^11*z + 45*x^11 + 54*x^10*z^2 - 162*x^10*z + 180*x^10 - 46*x^9*z^3 + 294*x^9*z^2 - 489*x^9*z + 491*x^9 + 3*x^8*z^4 - 264*x^8*z^3 + 702*x^8*z^2 - 1032*x^8*z + 969*x^8 + 24*x^7*z^5 + 132*x^7*z^4 - 402*x^7*z^3 + 1266*x^7*z^2 - 1524*x^7*z + 1452*x^7 - 8*x^6*z^6 + 138*x^6*z^4 - 528*x^6*z^3 + 1488*x^6*z^2 - 1740*x^6*z + 1658*x^6 + 24*x^5*z^5 + 132*x^5*z^4 - 402*x^5*z^3 + 1266*x^5*z^2 - 1524*x^5*z + 1452*x^5 + 3*x^4*z^4 - 264*x^4*z^3 + 702*x^4*z^2 - 1032*x^4*z + 969*x^4 - 46*x^3*z^3 + 294*x^3*z^2 - 489*x^3*z + 491*x^3 + 54*x^2*z^2 - 162*x^2*z + 180*x^2 - 27*x*z + 45*x + 6)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3),
x*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2 - x*z + x + 1)^3,
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 10*x^9*z^3 + 114*x^9*z^2 - 147*x^9*z + 169*x^9 - 15*x^8*z^4 - 120*x^8*z^3 + 234*x^8*z^2 - 312*x^8*z + 339*x^8 + 24*x^7*z^5 + 60*x^7*z^4 - 150*x^7*z^3 + 438*x^7*z^2 - 444*x^7*z + 516*x^7 - 8*x^6*z^6 + 30*x^6*z^4 - 240*x^6*z^3 + 480*x^6*z^2 - 516*x^6*z + 590*x^6 + 24*x^5*z^5 + 60*x^5*z^4 - 150*x^5*z^3 + 438*x^5*z^2 - 444*x^5*z + 516*x^5 - 15*x^4*z^4 - 120*x^4*z^3 + 234*x^4*z^2 - 312*x^4*z + 339*x^4 - 10*x^3*z^3 + 114*x^3*z^2 - 147*x^3*z + 169*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - 6*x^11*z^3 - 18*x^11*z^2 - 27*x^11*z + 9*x^11 + 18*x^10*z^4 + 12*x^10*z^3 - 54*x^10*z^2 - 162*x^10*z + 18*x^10 - 18*x^9*z^5 + 54*x^9*z^4 + 105*x^9*z^3 - 45*x^9*z^2 - 504*x^9*z + 14*x^9 + 6*x^8*z^6 - 72*x^8*z^5 + 72*x^8*z^4 + 282*x^8*z^3 + 108*x^8*z^2 - 1026*x^8*z - 12*x^8 + 24*x^7*z^6 - 135*x^7*z^5 + 45*x^7*z^4 + 435*x^7*z^3 + 333*x^7*z^2 - 1530*x^7*z - 48*x^7 + 39*x^6*z^6 - 144*x^6*z^5 + 63*x^6*z^4 + 540*x^6*z^3 + 477*x^6*z^2 - 1728*x^6*z - 63*x^6 + 24*x^5*z^6 - 135*x^5*z^5 + 45*x^5*z^4 + 435*x^5*z^3 + 333*x^5*z^2 - 1530*x^5*z - 48*x^5 + 6*x^4*z^6 - 72*x^4*z^5 + 72*x^4*z^4 + 282*x^4*z^3 + 108*x^4*z^2 - 1026*x^4*z - 12*x^4 - 18*x^3*z^5 + 54*x^3*z^4 + 105*x^3*z^3 - 45*x^3*z^2 - 504*x^3*z + 14*x^3 + 18*x^2*z^4 + 12*x^2*z^3 - 54*x^2*z^2 - 162*x^2*z + 18*x^2 - 6*x*z^3 - 18*x*z^2 - 27*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 22*x^9 + x^8*z^3 - 10*x^8*z^2 - 17*x^8*z + 76*x^8 - x^7*z^4 + 6*x^7*z^3 - 17*x^7*z^2 - 70*x^7*z + 166*x^7 + 2*x^6*z^5 + 2*x^6*z^4 + 19*x^6*z^3 - 14*x^6*z^2 - 142*x^6*z + 255*x^6 - x^5*z^6 - 2*x^5*z^5 - 9*x^5*z^4 + 8*x^5*z^3 - 25*x^5*z^2 - 184*x^5*z + 291*x^5 + 2*x^4*z^5 + 2*x^4*z^4 + 19*x^4*z^3 - 14*x^4*z^2 - 142*x^4*z + 255*x^4 - x^3*z^4 + 6*x^3*z^3 - 17*x^3*z^2 - 70*x^3*z + 166*x^3 + x^2*z^3 - 10*x^2*z^2 - 17*x^2*z + 76*x^2 - 2*x*z^2 + x*z + 22*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2),
(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 141*x^12*z^3 - 102*x^12*z^2 + 112*x^12*z - 17*x^12 - 171*x^11*z^4 + 249*x^11*z^3 - 295*x^11*z^2 + 188*x^11*z - 21*x^11 + 126*x^10*z^5 - 216*x^10*z^4 + 537*x^10*z^3 - 407*x^10*z^2 + 191*x^10*z - 8*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 429*x^9*z^4 + 483*x^9*z^3 - 553*x^9*z^2 + 49*x^9*z + 11*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 234*x^8*z^5 - 402*x^8*z^4 + 459*x^8*z^3 - 419*x^8*z^2 + 47*x^8*z + 25*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 471*x^7*z^4 + 435*x^7*z^3 - 217*x^7*z^2 + 205*x^7*z - 28*x^7 + 180*x^6*z^5 - 318*x^6*z^4 + 561*x^6*z^3 - 215*x^6*z^2 + 272*x^6*z - 137*x^6 - 291*x^5*z^4 + 417*x^5*z^3 - 412*x^5*z^2 + 202*x^5*z - 163*x^5 - 12*x^4*z^4 + 336*x^4*z^3 - 351*x^4*z^2 + 157*x^4*z - 68*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 250*x^3*z^2 + 89*x^3*z + 21*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + x^3*z^3 + 9*x^3*z^2 - 3*x^3*z + 29*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
x*(3*x^8*z + 3*x^7*z^3 + 20*x^7*z - x^7 - 6*x^6*z^4 + 6*x^6*z^3 - 3*x^6*z^2 + 66*x^6*z - 3*x^6 + 4*x^5*z^5 - 8*x^5*z^4 + 21*x^5*z^3 + 4*x^5*z^2 + 136*x^5*z - 3*x^5 - x^4*z^6 + 2*x^4*z^5 - 19*x^4*z^4 + 16*x^4*z^3 - x^4*z^2 + 168*x^4*z - 3*x^4 + 4*x^3*z^5 - 8*x^3*z^4 + 21*x^3*z^3 + 4*x^3*z^2 + 136*x^3*z - 3*x^3 - 6*x^2*z^4 + 6*x^2*z^3 - 3*x^2*z^2 + 66*x^2*z - 3*x^2 + 3*x*z^3 + 20*x*z - x + 3*z)/((x + 1)^6*(x^2 - x*z + x + 1)^2),
x*(3*x^6 - 6*x^5*z + 12*x^5 + 6*x^4*z^2 - 12*x^4*z + 27*x^4 - x^3*z^3 + 9*x^3*z^2 - 15*x^3*z + 35*x^3 + 6*x^2*z^2 - 12*x^2*z + 27*x^2 - 6*x*z + 12*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10*z + 3*x^10 - 4*x^9*z^2 - 9*x^9*z + 7*x^9 + 6*x^8*z^3 + 9*x^8*z^2 - 15*x^8*z + 8*x^8 - 3*x^7*z^4 + 10*x^7*z^2 - 12*x^7*z - 3*x^7 + 6*x^6*z^3 + 3*x^6*z^2 + 2*x^6*z - 23*x^6 - 24*x^5*z^2 - 6*x^5*z - 38*x^5 + 6*x^4*z^3 + 3*x^4*z^2 + 2*x^4*z - 23*x^4 - 3*x^3*z^4 + 10*x^3*z^2 - 12*x^3*z - 3*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 15*x^2*z + 8*x^2 - 4*x*z^2 - 9*x*z + 7*x + z + 3)/(x^2*(x - 1)*(x + 1)*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 26*x^9*z^3 + 66*x^9*z^2 - 195*x^9*z + 153*x^9 + 33*x^8*z^4 - 24*x^8*z^3 + 234*x^8*z^2 - 408*x^8*z + 291*x^8 - 24*x^7*z^5 + 12*x^7*z^4 - 102*x^7*z^3 + 390*x^7*z^2 - 636*x^7*z + 420*x^7 + 8*x^6*z^6 + 78*x^6*z^4 - 48*x^6*z^3 + 528*x^6*z^2 - 708*x^6*z + 478*x^6 - 24*x^5*z^5 + 12*x^5*z^4 - 102*x^5*z^3 + 390*x^5*z^2 - 636*x^5*z + 420*x^5 + 33*x^4*z^4 - 24*x^4*z^3 + 234*x^4*z^2 - 408*x^4*z + 291*x^4 - 26*x^3*z^3 + 66*x^3*z^2 - 195*x^3*z + 153*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(8*x^17*z - 36*x^16*z^2 + 60*x^16*z - 8*x^16 + 63*x^15*z^3 - 234*x^15*z^2 + 251*x^15*z - 60*x^15 - 37*x^14*z^4 + 387*x^14*z^3 - 726*x^14*z^2 + 715*x^14*z - 215*x^14 - 57*x^13*z^5 - 396*x^13*z^4 + 763*x^13*z^3 - 1581*x^13*z^2 + 1310*x^13*z - 487*x^13 + 123*x^12*z^6 + 189*x^12*z^5 - 448*x^12*z^4 + 1197*x^12*z^3 - 1860*x^12*z^2 + 1558*x^12*z - 695*x^12 - 114*x^11*z^7 - 60*x^11*z^6 - 147*x^11*z^5 - 659*x^11*z^4 + 526*x^11*z^3 - 699*x^11*z^2 + 709*x^11*z - 520*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 267*x^10*z^6 + 177*x^10*z^5 + 404*x^10*z^4 - 442*x^10*z^3 + 2124*x^10*z^2 - 1259*x^10*z + 185*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 + 18*x^9*z^6 - 177*x^9*z^5 + 655*x^9*z^4 - 1892*x^9*z^3 + 4020*x^9*z^2 - 3389*x^9*z + 1067*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 285*x^8*z^6 + 201*x^8*z^5 + 482*x^8*z^4 - 1990*x^8*z^3 + 3423*x^8*z^2 - 3833*x^8*z + 1532*x^8 - 168*x^7*z^7 - 66*x^7*z^6 - 117*x^7*z^5 - 605*x^7*z^4 - 719*x^7*z^3 + 1032*x^7*z^2 - 1982*x^7*z + 1229*x^7 + 231*x^6*z^6 + 285*x^6*z^5 - 499*x^6*z^4 + 1145*x^6*z^3 - 1017*x^6*z^2 + 556*x^6*z + 359*x^6 + 12*x^5*z^6 - 180*x^5*z^5 - 621*x^5*z^4 + 1261*x^5*z^3 - 1899*x^5*z^2 + 1775*x^5*z - 460*x^5 + 6*x^4*z^6 - 36*x^4*z^5 - 16*x^4*z^4 + 879*x^4*z^3 - 1341*x^4*z^2 + 1549*x^4*z - 737*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 196*x^3*z^3 - 621*x^3*z^2 + 752*x^3*z - 547*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 135*x^2*z^2 + 222*x^2*z - 245*x^2 - 6*x*z^3 - 18*x*z^2 + 26*x*z - 66*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
x*(9*x^10*z + 24*x^10 - 45*x^9*z^2 - 63*x^9*z + 84*x^9 + 99*x^8*z^3 + 72*x^8*z^2 - 156*x^8*z + 162*x^8 - 117*x^7*z^4 - 7*x^7*z^3 + 135*x^7*z^2 - 285*x^7*z + 146*x^7 + 72*x^6*z^5 - 42*x^6*z^4 + 81*x^6*z^3 + 336*x^6*z^2 - 297*x^6*z + 24*x^6 - 18*x^5*z^6 + 24*x^5*z^5 - 180*x^5*z^4 - 106*x^5*z^3 + 246*x^5*z^2 - 360*x^5*z - 70*x^5 + 72*x^4*z^5 - 42*x^4*z^4 + 81*x^4*z^3 + 336*x^4*z^2 - 297*x^4*z + 24*x^4 - 117*x^3*z^4 - 7*x^3*z^3 + 135*x^3*z^2 - 285*x^3*z + 146*x^3 + 99*x^2*z^3 + 72*x^2*z^2 - 156*x^2*z + 162*x^2 - 45*x*z^2 - 63*x*z + 84*x + 9*z + 24)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
(8*x^11 + 6*x^10*z^3 + 18*x^10*z^2 - 2*x^10*z + 42*x^10 + 12*x^9*z^3 + 51*x^9*z^2 - 42*x^9*z + 71*x^9 + 9*x^8*z^4 + 58*x^8*z^3 + 171*x^8*z^2 + 4*x^8*z + 50*x^8 - 27*x^7*z^5 - 169*x^7*z^4 - 351*x^7*z^3 - 288*x^7*z^2 - 128*x^7*z - 97*x^7 + 36*x^6*z^6 + 198*x^6*z^5 + 348*x^6*z^4 + 235*x^6*z^3 - 66*x^6*z^2 + 61*x^6*z - 160*x^6 - 18*x^5*z^7 - 96*x^5*z^6 - 186*x^5*z^5 - 208*x^5*z^4 - 120*x^5*z^3 - 105*x^5*z^2 + 190*x^5*z - 61*x^5 + 18*x^4*z^6 + 102*x^4*z^5 + 189*x^4*z^4 + 208*x^4*z^3 + 165*x^4*z^2 + 172*x^4*z + 62*x^4 - 9*x^3*z^5 - 67*x^3*z^4 - 147*x^3*z^3 - 78*x^3*z^2 - 98*x^3*z + 59*x^3 - 3*x^2*z^3 + 42*x^2*z^2 - 71*x^2*z + 36*x^2 + 12*x*z^2 - 36*x*z + 8*x - 8*z)/(x^2*(x - 1)^2*(x + 1)^4*(x - z)*(z + 1)^3),
(3*x^8*z - 8*x^7*z^2 - 3*x^7 + 6*x^6*z^3 + 9*x^6*z + 2*x^6 - 4*x^5*z^4 - 2*x^5*z^2 + 4*x^5*z + 5*x^5 + 10*x^4*z^3 - 7*x^4*z - 2*x^4 - 14*x^3*z^2 - 8*x^3*z - 7*x^3 + 9*x^2*z - 2*x^2 + 4*x*z + x + 2*z + 2)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(2*x^8*z + 2*x^8 + 4*x^7*z + x^7 + 3*x^6*z^2 + 20*x^6*z + 6*x^6 - 9*x^5*z^3 - 41*x^5*z^2 - 26*x^5*z - 7*x^5 + 12*x^4*z^4 + 42*x^4*z^3 + 20*x^4*z^2 - 13*x^4*z - 8*x^4 - 6*x^3*z^5 - 20*x^3*z^4 - 16*x^3*z^3 - 12*x^3*z^2 + 5*x^3 + 6*x^2*z^4 + 22*x^2*z^3 + 13*x^2*z^2 + 20*x^2*z + 10*x^2 - 3*x*z^3 - 19*x*z^2 - 8*x*z - 3*x + 3*z)/((x - 1)^2*(x + 1)^4*(x - z)*(z + 1)),
x*(3*x^4*z + 8*x^4 - 6*x^3*z^2 - 10*x^3*z + 6*x^2*z^3 + 10*x^2*z^2 - 6*x^2 - 6*x*z^2 - 10*x*z + 3*z + 8)/((x - 1)^2*(x + 1)^4),
(7*x^8*z + 29*x^8 - 7*x^7*z^2 + 14*x^7*z + 202*x^7 - 6*x^6*z^2 - 12*x^6*z + 640*x^6 - 16*x^5*z^3 + 19*x^5*z^2 - 54*x^5*z + 1218*x^5 + 8*x^4*z^4 + 84*x^4*z^2 - 38*x^4*z + 1510*x^4 - 16*x^3*z^3 + 19*x^3*z^2 - 54*x^3*z + 1218*x^3 - 6*x^2*z^2 - 12*x^2*z + 640*x^2 - 7*x*z^2 + 14*x*z + 202*x + 7*z + 29)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(x^14*z + 3*x^14 - 4*x^13*z^2 - 4*x^13*z + 25*x^13 + 6*x^12*z^3 - 11*x^12*z^2 - 59*x^12*z + 99*x^12 - x^11*z^4 + 30*x^11*z^3 + 18*x^11*z^2 - 239*x^11*z + 244*x^11 - 8*x^10*z^5 - 17*x^10*z^4 + 70*x^10*z^3 + 157*x^10*z^2 - 524*x^10*z + 410*x^10 + 12*x^9*z^6 + 8*x^9*z^5 - 4*x^9*z^4 + 134*x^9*z^3 + 374*x^9*z^2 - 721*x^9*z + 458*x^9 - 8*x^8*z^7 - 12*x^8*z^6 - 48*x^8*z^5 - 80*x^8*z^4 + 78*x^8*z^3 + 372*x^8*z^2 - 648*x^8*z + 249*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 45*x^7*z^4 + 126*x^7*z^3 + 136*x^7*z^2 - 272*x^7*z - 173*x^7 - 2*x^6*z^8 - 8*x^6*z^7 - 32*x^6*z^6 - 48*x^6*z^5 - 63*x^6*z^4 - 30*x^6*z^3 - 262*x^6*z^2 + 155*x^6*z - 562*x^6 + 8*x^5*z^7 + 12*x^5*z^6 + 48*x^5*z^5 + 50*x^5*z^4 + 18*x^5*z^3 - 318*x^5*z^2 + 436*x^5*z - 675*x^5 - 12*x^4*z^6 - 8*x^4*z^5 - 26*x^4*z^4 - 44*x^4*z^3 - 213*x^4*z^2 + 411*x^4*z - 523*x^4 + 8*x^3*z^5 + 2*x^3*z^4 - 4*x^3*z^3 - 54*x^3*z^2 + 231*x^3*z - 283*x^3 - 2*x^2*z^4 - 3*x^2*z^2 + 72*x^2*z - 107*x^2 + 9*x*z - 26*x - 3)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 99*x^13*z^5 - 276*x^13*z^4 + 391*x^13*z^3 - 813*x^13*z^2 + 622*x^13*z - 237*x^13 + 147*x^12*z^6 + 141*x^12*z^5 - 214*x^12*z^4 + 741*x^12*z^3 - 918*x^12*z^2 + 696*x^12*z - 349*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 499*x^11*z^4 + 358*x^11*z^3 - 351*x^11*z^2 + 207*x^11*z - 282*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 201*x^10*z^5 + 152*x^10*z^4 - 74*x^10*z^3 + 1122*x^10*z^2 - 753*x^10*z + 69*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 93*x^9*z^5 + 143*x^9*z^4 - 980*x^9*z^3 + 2052*x^9*z^2 - 1719*x^9*z + 549*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 297*x^8*z^5 + 182*x^8*z^4 - 1046*x^8*z^3 + 1773*x^8*z^2 - 1827*x^8*z + 840*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 81*x^7*z^5 - 541*x^7*z^4 - 455*x^7*z^3 + 564*x^7*z^2 - 888*x^7*z + 711*x^7 + 259*x^6*z^6 + 213*x^6*z^5 - 319*x^6*z^4 + 697*x^6*z^3 - 423*x^6*z^2 + 306*x^6*z + 243*x^6 + 12*x^5*z^6 - 246*x^5*z^5 - 453*x^5*z^4 + 745*x^5*z^3 - 939*x^5*z^2 + 811*x^5*z - 222*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 74*x^4*z^4 + 615*x^4*z^3 - 675*x^4*z^2 + 675*x^4*z - 391*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(10361*x^4 - 396*x^3*z + 39416*x^3 + 396*x^2*z^2 + 58506*x^2 - 396*x*z + 39416*x + 10361)/(x*(x + 1)^2),
(1703*x^2 + 3298*x + 1703)/x,
(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2),
(25*x^4 + 100*x^3 + 102*x^2 + 100*x + 25)/(x*(x + 1)^2),
(902*x^8*z + 866*x^8 - 929*x^7*z^2 + 5358*x^7*z + 6035*x^7 + 621*x^6*z^3 - 3909*x^6*z^2 + 15476*x^6*z + 19214*x^6 - 990*x^5*z^4 - 1980*x^5*z^3 - 14637*x^5*z^2 + 22822*x^5*z + 34993*x^5 + 396*x^4*z^5 + 396*x^4*z^4 + 342*x^4*z^3 - 16978*x^4*z^2 + 27168*x^4*z + 42688*x^4 - 990*x^3*z^4 - 1980*x^3*z^3 - 14637*x^3*z^2 + 22822*x^3*z + 34993*x^3 + 621*x^2*z^3 - 3909*x^2*z^2 + 15476*x^2*z + 19214*x^2 - 929*x*z^2 + 5358*x*z + 6035*x + 902*z + 866)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(3*x^10*z + 9*x^10 - 38*x^9*z^2 - 61*x^9*z + 31*x^9 - 295*x^8*z^2 - 569*x^8*z - 52*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 1089*x^7*z^2 - 2034*x^7*z - 459*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1793*x^6*z^2 - 3832*x^6*z - 1055*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 2417*x^5*z^2 - 4804*x^5*z - 1373*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1793*x^4*z^2 - 3832*x^4*z - 1055*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 1089*x^3*z^2 - 2034*x^3*z - 459*x^3 - 295*x^2*z^2 - 569*x^2*z - 52*x^2 - 38*x*z^2 - 61*x*z + 31*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^6 + x^5*z^3 + 3*x^5*z^2 - 3*x^5*z + 19*x^5 + 4*x^4*z^3 + 18*x^4*z^2 + 46*x^4 + 12*x^3*z^3 + 48*x^3*z^2 + 24*x^3*z + 68*x^3 + 4*x^2*z^3 + 18*x^2*z^2 + 46*x^2 + x*z^3 + 3*x*z^2 - 3*x*z + 19*x + 4)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^6 + 3*x^5*z^3 + 9*x^5*z^2 + 3*x^5*z + 21*x^5 + 12*x^4*z^3 + 42*x^4*z^2 + 24*x^4*z + 54*x^4 + 20*x^3*z^3 + 72*x^3*z^2 + 48*x^3*z + 76*x^3 + 12*x^2*z^3 + 42*x^2*z^2 + 24*x^2*z + 54*x^2 + 3*x*z^3 + 9*x*z^2 + 3*x*z + 21*x + 4)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 - 3*x^5*z^3 - 9*x^5*z^2 - 12*x^5*z + 6*x^5 - 12*x^4*z^3 - 33*x^4*z^2 - 42*x^4*z + 9*x^4 - 10*x^3*z^3 - 24*x^3*z^2 - 36*x^3*z + 18*x^3 - 12*x^2*z^3 - 33*x^2*z^2 - 42*x^2*z + 9*x^2 - 3*x*z^3 - 9*x*z^2 - 12*x*z + 6*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 22*x^3*z^3 + 72*x^3*z^2 + 60*x^3*z + 50*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(3*x^10*z + 9*x^10 - 27*x^9*z^2 - 39*x^9*z + 42*x^9 - 207*x^8*z^2 - 393*x^8*z + 36*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 781*x^7*z^2 - 1418*x^7*z - 151*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1177*x^6*z^2 - 2600*x^6*z - 439*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 1647*x^5*z^2 - 3264*x^5*z - 603*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1177*x^4*z^2 - 2600*x^4*z - 439*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 781*x^3*z^2 - 1418*x^3*z - 151*x^3 - 207*x^2*z^2 - 393*x^2*z + 36*x^2 - 27*x*z^2 - 39*x*z + 42*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 + 2*x^4*z^4 + 12*x^4*z^3 - 3*x^4*z^2 + 36*x^4*z - 21*x^4 - 2*x^3*z^3 - 27*x^3*z^2 + 12*x^3*z - 33*x^3 - 6*x^2*z^3 - 24*x^2*z^2 - 3*x^2*z - 27*x^2 - 3*x*z^3 - 9*x*z^2 - 4*x*z - 12*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(6*x^7*z - x^6*z^4 - 3*x^6*z^3 - 12*x^6*z^2 + 26*x^6*z - 6*x^6 - 4*x^5*z^4 - 2*x^5*z^3 - 27*x^5*z^2 + 71*x^5*z - 26*x^5 + 2*x^4*z^4 + 28*x^4*z^3 - 9*x^4*z^2 + 116*x^4*z - 59*x^4 - 4*x^3*z^4 - 11*x^3*z^3 - 72*x^3*z^2 + 53*x^3*z - 92*x^3 - x^2*z^4 - 11*x^2*z^3 - 45*x^2*z^2 + 20*x^2*z - 71*x^2 - 5*x*z^3 - 15*x*z^2 - 32*x - 6)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
1/(x*(x*z - 1)),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(3*x^4*z + 9*x^4 - 17*x^3*z^2 - 37*x^3*z - 2*x^3 + 3*x^2*z^3 - 16*x^2*z^2 - 47*x^2*z - 4*x^2 - 17*x*z^2 - 37*x*z - 2*x + 3*z + 9)/(x^2*(z + 1)^2),
(10*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 21*x^6*z^2 + 43*x^6*z - 10*x^6 - 8*x^5*z^4 - 7*x^5*z^3 - 48*x^5*z^2 + 118*x^5*z - 43*x^5 + 2*x^4*z^4 + 44*x^4*z^3 - 15*x^4*z^2 + 196*x^4*z - 97*x^4 - 8*x^3*z^4 - 23*x^3*z^3 - 126*x^3*z^2 + 85*x^3*z - 154*x^3 - 2*x^2*z^4 - 22*x^2*z^3 - 84*x^2*z^2 + 25*x^2*z - 121*x^2 - 10*x*z^3 - 30*x*z^2 - 5*x*z - 55*x - 10)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(x + 1)*(2*x^4*z + x^3*z^4 + 3*x^3*z^3 + 4*x^3*z - 2*x^3 + x^2*z^4 + 5*x^2*z^3 + 3*x^2*z^2 + 7*x^2*z - 4*x^2 - 4*x*z^3 - 12*x*z^2 - 7*x*z - 7*x - 2)/(x^2*(z + 1)^3*(x*z - 1)),
(2*x^7*z - x^6*z^4 - 3*x^6*z^3 - 6*x^6*z^2 + 8*x^6*z - 2*x^6 - 4*x^5*z^4 - 8*x^5*z^3 - 15*x^5*z^2 + 23*x^5*z - 8*x^5 - 2*x^4*z^4 + 4*x^4*z^3 - 3*x^4*z^2 + 44*x^4*z - 17*x^4 - 4*x^3*z^4 - 10*x^3*z^3 - 27*x^3*z^2 + 20*x^3*z - 29*x^3 - x^2*z^4 - 5*x^2*z^3 - 15*x^2*z^2 + 8*x^2*z - 23*x^2 - 2*x*z^3 - 6*x*z^2 - x*z - 11*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(2*x^4 - 2*x^3*z^3 - 6*x^3*z^2 - 9*x^3*z + 3*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 12*x^2*z + 5*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 3*x + 2)/(x^2*(z + 1)^3),
(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^5*z + 8*x^4*z - 2*x^4 + 8*x^3*z - 8*x^3 + 8*x^2*z - 11*x^2 + 2*x*z - 14*x - 5)/(x*(x + 1)^2*(x*z - 1)),
(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6),
(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 12*x^6*z^2 + 16*x^6*z - 4*x^6 - 8*x^5*z^4 - 16*x^5*z^3 - 30*x^5*z^2 + 46*x^5*z - 16*x^5 - 4*x^4*z^4 + 8*x^4*z^3 - 6*x^4*z^2 + 88*x^4*z - 34*x^4 - 8*x^3*z^4 - 17*x^3*z^3 - 45*x^3*z^2 + 49*x^3*z - 55*x^3 - 2*x^2*z^4 - 4*x^2*z^3 - 12*x^2*z^2 + 34*x^2*z - 40*x^2 - x*z^3 - 3*x*z^2 + 7*x*z - 19*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(3*x^4*z + 9*x^4 + 5*x^3*z^2 + 7*x^3*z + 20*x^3 + 3*x^2*z^3 + 28*x^2*z^2 + 41*x^2*z + 40*x^2 + 5*x*z^2 + 7*x*z + 20*x + 3*z + 9)/(x^2*(z + 1)^2),
(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 - 4*x^4*z^4 - 6*x^4*z^3 - 21*x^4*z^2 + 30*x^4*z - 21*x^4 + 10*x^3*z^3 + 9*x^3*z^2 + 48*x^3*z - 21*x^3 + 6*x^2*z^3 + 12*x^2*z^2 + 33*x^2*z - 15*x^2 + 3*x*z^3 + 9*x*z^2 + 14*x*z - 6*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(1073*x^8*z + 731*x^8 - 1046*x^7*z^2 + 6816*x^7*z + 5153*x^7 - 621*x^6*z^3 - 7473*x^6*z^2 + 18824*x^6*z + 16262*x^6 + 990*x^5*z^4 + 396*x^5*z^3 - 17688*x^5*z^2 + 32020*x^5*z + 30367*x^5 - 396*x^4*z^5 + 396*x^4*z^4 - 342*x^4*z^3 - 24106*x^4*z^2 + 37482*x^4*z + 37054*x^4 + 990*x^3*z^4 + 396*x^3*z^3 - 17688*x^3*z^2 + 32020*x^3*z + 30367*x^3 - 621*x^2*z^3 - 7473*x^2*z^2 + 18824*x^2*z + 16262*x^2 - 1046*x*z^2 + 6816*x*z + 5153*x + 1073*z + 731)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(32*x^12 - 61*x^11*z + 323*x^11 + 53*x^10*z^2 - 525*x^10*z + 1505*x^10 - 120*x^9*z^3 + 127*x^9*z^2 - 2235*x^9*z + 4326*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 627*x^8*z^2 - 5454*x^8*z + 8740*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 1037*x^7*z^2 - 9140*x^7*z + 13075*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 1463*x^6*z^2 - 10716*x^6*z + 14927*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 1037*x^5*z^2 - 9140*x^5*z + 13075*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 627*x^4*z^2 - 5454*x^4*z + 8740*x^4 - 120*x^3*z^3 + 127*x^3*z^2 - 2235*x^3*z + 4326*x^3 + 53*x^2*z^2 - 525*x^2*z + 1505*x^2 - 61*x*z + 323*x + 32)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 75*x^7*z + 73*x^7 - 8*x^6*z^3 + 39*x^6*z^2 - 126*x^6*z + 97*x^6 - 4*x^5*z^3 + 54*x^5*z^2 - 138*x^5*z + 108*x^5 - 8*x^4*z^3 + 39*x^4*z^2 - 126*x^4*z + 97*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 75*x^3*z + 73*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 34*x^8 - x^7*z^3 + 15*x^7*z^2 - 75*x^7*z + 89*x^7 - 4*x^6*z^3 + 57*x^6*z^2 - 138*x^6*z + 161*x^6 - 12*x^5*z^3 + 72*x^5*z^2 - 174*x^5*z + 194*x^5 - 4*x^4*z^3 + 57*x^4*z^2 - 138*x^4*z + 161*x^4 - x^3*z^3 + 15*x^3*z^2 - 75*x^3*z + 89*x^3 + 3*x^2*z^2 - 18*x^2*z + 34*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 78*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 165*x^7*z + 183*x^7 - 12*x^6*z^3 + 111*x^6*z^2 - 294*x^6*z + 303*x^6 - 20*x^5*z^3 + 144*x^5*z^2 - 354*x^5*z + 358*x^5 - 12*x^4*z^3 + 111*x^4*z^2 - 294*x^4*z + 303*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 165*x^3*z + 183*x^3 + 9*x^2*z^2 - 54*x^2*z + 78*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 58*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 129*x^7*z + 139*x^7 - 8*x^6*z^3 + 93*x^6*z^2 - 234*x^6*z + 235*x^6 - 20*x^5*z^3 + 114*x^5*z^2 - 294*x^5*z + 276*x^5 - 8*x^4*z^3 + 93*x^4*z^2 - 234*x^4*z + 235*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 129*x^3*z + 139*x^3 + 6*x^2*z^2 - 36*x^2*z + 58*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 96*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 201*x^7*z + 215*x^7 - 16*x^6*z^3 + 129*x^6*z^2 - 354*x^6*z + 341*x^6 - 22*x^5*z^3 + 168*x^5*z^2 - 420*x^5*z + 398*x^5 - 16*x^4*z^3 + 129*x^4*z^2 - 354*x^4*z + 341*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 201*x^3*z + 215*x^3 + 12*x^2*z^2 - 72*x^2*z + 96*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(21*x^12 - 39*x^11*z + 213*x^11 + 42*x^10*z^2 - 327*x^10*z + 988*x^10 - 120*x^9*z^3 + 39*x^9*z^2 - 1421*x^9*z + 2808*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 319*x^8*z^2 - 3430*x^8*z + 5627*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 421*x^7*z^2 - 5752*x^7*z + 8367*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 693*x^6*z^2 - 6712*x^6*z + 9537*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 421*x^5*z^2 - 5752*x^5*z + 8367*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 319*x^4*z^2 - 3430*x^4*z + 5627*x^4 - 120*x^3*z^3 + 39*x^3*z^2 - 1421*x^3*z + 2808*x^3 + 42*x^2*z^2 - 327*x^2*z + 988*x^2 - 39*x*z + 213*x + 21)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(11*x^6 - 22*x^5*z + 44*x^5 + 8*x^4*z^2 - 69*x^4*z + 88*x^4 + 3*x^3*z^3 + 16*x^3*z^2 - 97*x^3*z + 110*x^3 + 8*x^2*z^2 - 69*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^8 - 6*x^7*z + 10*x^7 + 6*x^6*z^2 - 24*x^6*z + 24*x^6 - 2*x^5*z^3 + 18*x^5*z^2 - 45*x^5*z + 39*x^5 - 4*x^4*z^3 + 21*x^4*z^2 - 60*x^4*z + 43*x^4 - 2*x^3*z^3 + 18*x^3*z^2 - 45*x^3*z + 39*x^3 + 6*x^2*z^2 - 24*x^2*z + 24*x^2 - 6*x*z + 10*x + 2)/(x*(x^2 - x*z + x + 1)^3),
(11*x^6 - 22*x^5*z + 44*x^5 + 14*x^4*z^2 - 63*x^4*z + 88*x^4 - 3*x^3*z^3 + 28*x^3*z^2 - 79*x^3*z + 110*x^3 + 14*x^2*z^2 - 63*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 67*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 79*x^6 - 8*x^5*z^3 + 54*x^5*z^2 - 162*x^5*z + 80*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 79*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 67*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(159*x^4*z + 163*x^4 - 159*x^3*z^2 + 282*x^3*z + 457*x^3 - 282*x^2*z^2 + 318*x^2*z + 624*x^2 - 159*x*z^2 + 282*x*z + 457*x + 159*z + 163)/(x*(z + 1)*(x^2 - x*z + x + 1)),
(3*x^15*z + 9*x^15 - 36*x^14*z^2 - 60*x^14*z + 42*x^14 + 72*x^13*z^3 - 135*x^13*z^2 - 516*x^13*z + 9*x^13 + 15*x^12*z^4 + 624*x^12*z^3 + 149*x^12*z^2 - 1799*x^12*z - 481*x^12 - 246*x^11*z^5 - 963*x^11*z^4 + 656*x^11*z^3 + 629*x^11*z^2 - 4055*x^11*z - 1985*x^11 + 390*x^10*z^6 + 966*x^10*z^5 + 32*x^10*z^4 + 2568*x^10*z^3 + 2695*x^10*z^2 - 5402*x^10*z - 4127*x^10 - 264*x^9*z^7 - 630*x^9*z^6 - 882*x^9*z^5 - 2496*x^9*z^4 + 684*x^9*z^3 + 2120*x^9*z^2 - 5054*x^9*z - 5368*x^9 + 66*x^8*z^8 + 264*x^8*z^7 + 828*x^8*z^6 + 1602*x^8*z^5 + 1096*x^8*z^4 + 2060*x^8*z^3 + 1354*x^8*z^2 - 1965*x^8*z - 3957*x^8 - 66*x^7*z^8 - 264*x^7*z^7 - 828*x^7*z^6 - 1602*x^7*z^5 - 1204*x^7*z^4 - 1484*x^7*z^3 - 2110*x^7*z^2 + 1263*x^7*z - 453*x^7 + 264*x^6*z^7 + 630*x^6*z^6 + 882*x^6*z^5 + 2316*x^6*z^4 - 108*x^6*z^3 - 1796*x^6*z^2 + 3782*x^6*z + 2812*x^6 - 390*x^5*z^6 - 966*x^5*z^5 - 212*x^5*z^4 - 2028*x^5*z^3 - 1729*x^5*z^2 + 3542*x^5*z + 3737*x^5 + 246*x^4*z^5 + 873*x^4*z^4 - 260*x^4*z^3 - 11*x^4*z^2 + 2297*x^4*z + 2747*x^4 - 33*x^3*z^4 - 444*x^3*z^3 - 59*x^3*z^2 + 797*x^3*z + 1303*x^3 - 36*x^2*z^3 + 69*x^2*z^2 + 216*x^2*z + 429*x^2 + 12*x*z^2 + 36*x*z + 90*x + 3*z + 9)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 + 2*x^11*z^3 + 6*x^11*z^2 - 3*x^11*z + 17*x^11 - 6*x^10*z^4 - 4*x^10*z^3 + 42*x^10*z^2 - 18*x^10*z + 74*x^10 + 6*x^9*z^5 - 18*x^9*z^4 - 56*x^9*z^3 + 144*x^9*z^2 - 51*x^9*z + 213*x^9 - 2*x^8*z^6 + 24*x^8*z^5 - 21*x^8*z^4 - 208*x^8*z^3 + 276*x^8*z^2 - 120*x^8*z + 433*x^8 - 8*x^7*z^6 + 54*x^7*z^5 + 42*x^7*z^4 - 322*x^7*z^3 + 450*x^7*z^2 - 174*x^7*z + 658*x^7 - 16*x^6*z^6 + 48*x^6*z^5 + 42*x^6*z^4 - 408*x^6*z^3 + 504*x^6*z^2 - 204*x^6*z + 754*x^6 - 8*x^5*z^6 + 54*x^5*z^5 + 42*x^5*z^4 - 322*x^5*z^3 + 450*x^5*z^2 - 174*x^5*z + 658*x^5 - 2*x^4*z^6 + 24*x^4*z^5 - 21*x^4*z^4 - 208*x^4*z^3 + 276*x^4*z^2 - 120*x^4*z + 433*x^4 + 6*x^3*z^5 - 18*x^3*z^4 - 56*x^3*z^3 + 144*x^3*z^2 - 51*x^3*z + 213*x^3 - 6*x^2*z^4 - 4*x^2*z^3 + 42*x^2*z^2 - 18*x^2*z + 74*x^2 + 2*x*z^3 + 6*x*z^2 - 3*x*z + 17*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 9*x^9*z^3 + 87*x^9*z^2 - 207*x^9*z + 143*x^9 + x^8*z^6 - 12*x^8*z^5 - 52*x^8*z^3 + 213*x^8*z^2 - 432*x^8*z + 280*x^8 + 4*x^7*z^6 - 3*x^7*z^5 + 57*x^7*z^4 - 52*x^7*z^3 + 420*x^7*z^2 - 627*x^7*z + 421*x^7 - 24*x^6*z^5 + 36*x^6*z^4 - 108*x^6*z^3 + 480*x^6*z^2 - 720*x^6*z + 480*x^6 + 4*x^5*z^6 - 3*x^5*z^5 + 57*x^5*z^4 - 52*x^5*z^3 + 420*x^5*z^2 - 627*x^5*z + 421*x^5 + x^4*z^6 - 12*x^4*z^5 - 52*x^4*z^3 + 213*x^4*z^2 - 432*x^4*z + 280*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 9*x^3*z^3 + 87*x^3*z^2 - 207*x^3*z + 143*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^13*z - 4*x^12*z^4 - 12*x^12*z^3 - 21*x^12*z^2 + 11*x^12*z - 2*x^12 + 12*x^11*z^5 + 8*x^11*z^4 - 26*x^11*z^3 - 114*x^11*z^2 + 53*x^11*z - 11*x^11 - 12*x^10*z^6 + 36*x^10*z^5 + 50*x^10*z^4 - 14*x^10*z^3 - 369*x^10*z^2 + 187*x^10*z - 32*x^10 + 4*x^9*z^7 - 48*x^9*z^6 + 57*x^9*z^5 + 92*x^9*z^4 + 10*x^9*z^3 - 876*x^9*z^2 + 460*x^9*z - 67*x^9 + 16*x^8*z^7 - 88*x^8*z^6 + 96*x^8*z^5 + 155*x^8*z^4 + 82*x^8*z^3 - 1470*x^8*z^2 + 868*x^8*z - 109*x^8 + 20*x^7*z^7 - 136*x^7*z^6 + 60*x^7*z^5 + 98*x^7*z^4 + 82*x^7*z^3 - 1818*x^7*z^2 + 1260*x^7*z - 154*x^7 + 16*x^6*z^7 - 98*x^6*z^6 + 132*x^6*z^5 + 188*x^6*z^4 + 202*x^6*z^3 - 1554*x^6*z^2 + 1420*x^6*z - 198*x^6 + 4*x^5*z^7 - 52*x^5*z^6 + 93*x^5*z^5 + 80*x^5*z^4 + 76*x^5*z^3 - 1050*x^5*z^2 + 1147*x^5*z - 232*x^5 - 10*x^4*z^6 + 48*x^4*z^5 + 17*x^4*z^4 + 10*x^4*z^3 - 495*x^4*z^2 + 673*x^4*z - 211*x^4 + 6*x^3*z^5 - 10*x^3*z^4 - 8*x^3*z^3 - 156*x^3*z^2 + 269*x^3*z - 139*x^3 + 2*x^2*z^4 + 4*x^2*z^3 - 27*x^2*z^2 + 65*x^2*z - 62*x^2 - 2*x*z^3 - 6*x*z^2 + 5*x*z - 17*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^12 - 8*x^11*z^3 - 24*x^11*z^2 - 33*x^11*z + 7*x^11 + 24*x^10*z^4 + 16*x^10*z^3 - 78*x^10*z^2 - 198*x^10*z + 4*x^10 - 24*x^9*z^5 + 72*x^9*z^4 + 170*x^9*z^3 - 18*x^9*z^2 - 543*x^9*z - 11*x^9 + 8*x^8*z^6 - 96*x^8*z^5 + 21*x^8*z^4 + 256*x^8*z^3 + 66*x^8*z^2 - 1104*x^8*z - 49*x^8 + 32*x^7*z^6 - 108*x^7*z^5 + 120*x^7*z^4 + 550*x^7*z^3 + 378*x^7*z^2 - 1572*x^7*z - 76*x^7 + 28*x^6*z^6 - 192*x^6*z^5 - 6*x^6*z^4 + 480*x^6*z^3 + 396*x^6*z^2 - 1812*x^6*z - 94*x^6 + 32*x^5*z^6 - 108*x^5*z^5 + 120*x^5*z^4 + 550*x^5*z^3 + 378*x^5*z^2 - 1572*x^5*z - 76*x^5 + 8*x^4*z^6 - 96*x^4*z^5 + 21*x^4*z^4 + 256*x^4*z^3 + 66*x^4*z^2 - 1104*x^4*z - 49*x^4 - 24*x^3*z^5 + 72*x^3*z^4 + 170*x^3*z^3 - 18*x^3*z^2 - 543*x^3*z - 11*x^3 + 24*x^2*z^4 + 16*x^2*z^3 - 78*x^2*z^2 - 198*x^2*z + 4*x^2 - 8*x*z^3 - 24*x*z^2 - 33*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^11*z - 9*x^10*z^2 + 11*x^10*z - 2*x^10 + 18*x^9*z^3 - 36*x^9*z^2 + 45*x^9*z - 11*x^9 - 22*x^8*z^4 + 42*x^8*z^3 - 120*x^8*z^2 + 110*x^8*z - 36*x^8 + 15*x^7*z^5 - 28*x^7*z^4 + 115*x^7*z^3 - 219*x^7*z^2 + 206*x^7*z - 77*x^7 - 6*x^6*z^6 - 78*x^6*z^4 + 130*x^6*z^3 - 312*x^6*z^2 + 276*x^6*z - 122*x^6 + 12*x^5*z^5 - 37*x^5*z^4 + 177*x^5*z^3 - 261*x^5*z^2 + 293*x^5*z - 144*x^5 + 3*x^4*z^6 - 28*x^4*z^4 + 106*x^4*z^3 - 189*x^4*z^2 + 206*x^4*z - 134*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 49*x^3*z^3 - 87*x^3*z^2 + 102*x^3*z - 92*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 27*x^2*z^2 + 29*x^2*z - 45*x^2 - 3*x*z^3 - 9*x*z^2 + 2*x*z - 14*x - 2)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 4*x^3*z^3 + 18*x^3*z^2 + 6*x^3*z + 32*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^13*z + 2*x^12*z^4 + 6*x^12*z^3 - 3*x^12*z^2 + 17*x^12*z - 2*x^12 - 6*x^11*z^5 - 4*x^11*z^4 + 40*x^11*z^3 - 24*x^11*z^2 + 77*x^11*z - 17*x^11 + 6*x^10*z^6 - 18*x^10*z^5 - 64*x^10*z^4 + 106*x^10*z^3 - 135*x^10*z^2 + 217*x^10*z - 74*x^10 - 2*x^9*z^7 + 24*x^9*z^6 + 6*x^9*z^5 - 142*x^9*z^4 + 289*x^9*z^3 - 351*x^9*z^2 + 466*x^9*z - 202*x^9 - 8*x^8*z^7 + 23*x^8*z^6 - 15*x^8*z^5 - 337*x^8*z^4 + 454*x^8*z^3 - 681*x^8*z^2 + 751*x^8*z - 397*x^8 - 8*x^7*z^7 + 38*x^7*z^6 - 396*x^7*z^4 + 688*x^7*z^3 - 834*x^7*z^2 + 974*x^7*z - 586*x^7 - 8*x^6*z^7 + 32*x^6*z^6 - 39*x^6*z^5 - 364*x^6*z^4 + 750*x^6*z^3 - 762*x^6*z^2 + 955*x^6*z - 680*x^6 - 2*x^5*z^7 + 38*x^5*z^6 - 27*x^5*z^5 - 169*x^5*z^4 + 646*x^5*z^3 - 522*x^5*z^2 + 679*x^5*z - 625*x^5 + 11*x^4*z^6 - 60*x^4*z^5 - 82*x^4*z^4 + 334*x^4*z^3 - 324*x^4*z^2 + 313*x^4*z - 448*x^4 - 21*x^3*z^5 + 23*x^3*z^4 + 154*x^3*z^3 - 138*x^3*z^2 + 86*x^3*z - 238*x^3 + 17*x^2*z^4 + 22*x^2*z^3 - 63*x^2*z^2 - x^2*z - 89*x^2 - 5*x*z^3 - 15*x*z^2 - 4*x*z - 20*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
x*(6*x^6 - 15*x^5*z + 21*x^5 + 15*x^4*z^2 - 30*x^4*z + 45*x^4 - 4*x^3*z^3 + 18*x^3*z^2 - 42*x^3*z + 56*x^3 + 15*x^2*z^2 - 30*x^2*z + 45*x^2 - 15*x*z + 21*x + 6)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 48*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 93*x^8*z^2 + 121*x^8*z - 45*x^8 - 8*x^7*z^4 + 53*x^7*z^3 - 180*x^7*z^2 + 217*x^7*z - 100*x^7 - 8*x^6*z^4 + 74*x^6*z^3 - 234*x^6*z^2 + 322*x^6*z - 160*x^6 - 8*x^5*z^4 + 62*x^5*z^3 - 243*x^5*z^2 + 367*x^5*z - 202*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 174*x^4*z^2 + 325*x^4*z - 199*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 201*x^3*z - 151*x^3 - 21*x^2*z^2 + 86*x^2*z - 81*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 8*x^3*z^3 - 18*x^3*z^2 - 30*x^3*z + 20*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 42*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 87*x^7*z + 85*x^7 - 8*x^6*z^3 + 51*x^6*z^2 - 150*x^6*z + 121*x^6 - 8*x^5*z^3 + 66*x^5*z^2 - 174*x^5*z + 136*x^5 - 8*x^4*z^3 + 51*x^4*z^2 - 150*x^4*z + 121*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 87*x^3*z + 85*x^3 + 6*x^2*z^2 - 36*x^2*z + 42*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^8*z + 9*x^8 + 32*x^7*z^2 + 61*x^7*z + 71*x^7 - 70*x^6*z^3 + 27*x^6*z^2 + 204*x^6*z + 239*x^6 + 35*x^5*z^4 - 176*x^5*z^3 - 96*x^5*z^2 + 311*x^5*z + 442*x^5 + 88*x^4*z^4 - 140*x^4*z^3 - 74*x^4*z^2 + 402*x^4*z + 548*x^4 + 35*x^3*z^4 - 176*x^3*z^3 - 96*x^3*z^2 + 311*x^3*z + 442*x^3 - 70*x^2*z^3 + 27*x^2*z^2 + 204*x^2*z + 239*x^2 + 32*x*z^2 + 61*x*z + 71*x + 3*z + 9)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(12*x^12 - x^11*z^3 - 3*x^11*z^2 - 57*x^11*z + 89*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 96*x^10*z^2 - 342*x^10*z + 353*x^10 - 3*x^9*z^5 + 9*x^9*z^4 - 103*x^9*z^3 + 471*x^9*z^2 - 1128*x^9*z + 926*x^9 + x^8*z^6 - 12*x^8*z^5 + 111*x^8*z^4 - 280*x^8*z^3 + 1383*x^8*z^2 - 2364*x^8*z + 1789*x^8 + 4*x^7*z^6 - 69*x^7*z^5 + 171*x^7*z^4 - 616*x^7*z^3 + 2424*x^7*z^2 - 3591*x^7*z + 2629*x^7 + 22*x^6*z^6 - 24*x^6*z^5 + 372*x^6*z^4 - 564*x^6*z^3 + 3066*x^6*z^2 - 4044*x^6*z + 2996*x^6 + 4*x^5*z^6 - 69*x^5*z^5 + 171*x^5*z^4 - 616*x^5*z^3 + 2424*x^5*z^2 - 3591*x^5*z + 2629*x^5 + x^4*z^6 - 12*x^4*z^5 + 111*x^4*z^4 - 280*x^4*z^3 + 1383*x^4*z^2 - 2364*x^4*z + 1789*x^4 - 3*x^3*z^5 + 9*x^3*z^4 - 103*x^3*z^3 + 471*x^3*z^2 - 1128*x^3*z + 926*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 96*x^2*z^2 - 342*x^2*z + 353*x^2 - x*z^3 - 3*x*z^2 - 57*x*z + 89*x + 12)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(4*x^12 - 5*x^11*z^3 - 15*x^11*z^2 - 33*x^11*z + 25*x^11 + 15*x^10*z^4 + 10*x^10*z^3 - 24*x^10*z^2 - 198*x^10*z + 85*x^10 - 15*x^9*z^5 + 45*x^9*z^4 + 53*x^9*z^3 + 27*x^9*z^2 - 660*x^9*z + 186*x^9 + 5*x^8*z^6 - 60*x^8*z^5 + 111*x^8*z^4 + 232*x^8*z^3 + 363*x^8*z^2 - 1356*x^8*z + 317*x^8 + 20*x^7*z^6 - 153*x^7*z^5 + 39*x^7*z^4 + 256*x^7*z^3 + 720*x^7*z^2 - 2067*x^7*z + 425*x^7 + 46*x^6*z^6 - 120*x^6*z^5 + 156*x^6*z^4 + 444*x^6*z^3 + 1026*x^6*z^2 - 2316*x^6*z + 476*x^6 + 20*x^5*z^6 - 153*x^5*z^5 + 39*x^5*z^4 + 256*x^5*z^3 + 720*x^5*z^2 - 2067*x^5*z + 425*x^5 + 5*x^4*z^6 - 60*x^4*z^5 + 111*x^4*z^4 + 232*x^4*z^3 + 363*x^4*z^2 - 1356*x^4*z + 317*x^4 - 15*x^3*z^5 + 45*x^3*z^4 + 53*x^3*z^3 + 27*x^3*z^2 - 660*x^3*z + 186*x^3 + 15*x^2*z^4 + 10*x^2*z^3 - 24*x^2*z^2 - 198*x^2*z + 85*x^2 - 5*x*z^3 - 15*x*z^2 - 33*x*z + 25*x + 4)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(48*x^12 - 11*x^11*z^3 - 33*x^11*z^2 - 249*x^11*z + 349*x^11 + 33*x^10*z^4 + 22*x^10*z^3 + 300*x^10*z^2 - 1494*x^10*z + 1363*x^10 - 33*x^9*z^5 + 99*x^9*z^4 - 105*x^9*z^3 + 2217*x^9*z^2 - 4410*x^9*z + 3696*x^9 + 11*x^8*z^6 - 132*x^8*z^5 + 27*x^8*z^4 - 1688*x^8*z^3 + 5385*x^8*z^2 - 9252*x^8*z + 7265*x^8 + 44*x^7*z^6 + 57*x^7*z^5 + 1185*x^7*z^4 - 2300*x^7*z^3 + 10092*x^7*z^2 - 13557*x^7*z + 10895*x^7 - 30*x^6*z^6 - 264*x^6*z^5 + 1008*x^6*z^4 - 3420*x^6*z^3 + 11742*x^6*z^2 - 15516*x^6*z + 12432*x^6 + 44*x^5*z^6 + 57*x^5*z^5 + 1185*x^5*z^4 - 2300*x^5*z^3 + 10092*x^5*z^2 - 13557*x^5*z + 10895*x^5 + 11*x^4*z^6 - 132*x^4*z^5 + 27*x^4*z^4 - 1688*x^4*z^3 + 5385*x^4*z^2 - 9252*x^4*z + 7265*x^4 - 33*x^3*z^5 + 99*x^3*z^4 - 105*x^3*z^3 + 2217*x^3*z^2 - 4410*x^3*z + 3696*x^3 + 33*x^2*z^4 + 22*x^2*z^3 + 300*x^2*z^2 - 1494*x^2*z + 1363*x^2 - 11*x*z^3 - 33*x*z^2 - 249*x*z + 349*x + 48)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(3*x^10*z + 9*x^10 + 4*x^9*z^2 + 23*x^9*z + 76*x^9 + 6*x^8*z^3 + 59*x^8*z^2 + 118*x^8*z + 311*x^8 + 30*x^7*z^4 + 132*x^7*z^3 + 353*x^7*z^2 + 388*x^7*z + 773*x^7 - 66*x^6*z^5 - 186*x^6*z^4 - 90*x^6*z^3 + 429*x^6*z^2 + 549*x^6*z + 1242*x^6 + 33*x^5*z^6 + 66*x^5*z^5 + 63*x^5*z^4 + 228*x^5*z^3 + 757*x^5*z^2 + 716*x^5*z + 1459*x^5 - 66*x^4*z^5 - 186*x^4*z^4 - 90*x^4*z^3 + 429*x^4*z^2 + 549*x^4*z + 1242*x^4 + 30*x^3*z^4 + 132*x^3*z^3 + 353*x^3*z^2 + 388*x^3*z + 773*x^3 + 6*x^2*z^3 + 59*x^2*z^2 + 118*x^2*z + 311*x^2 + 4*x*z^2 + 23*x*z + 76*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(10*x^6 - 10*x^5*z^3 - 30*x^5*z^2 - 45*x^5*z + 35*x^5 - 40*x^4*z^3 - 105*x^4*z^2 - 150*x^4*z + 65*x^4 - 44*x^3*z^3 - 102*x^3*z^2 - 162*x^3*z + 96*x^3 - 40*x^2*z^3 - 105*x^2*z^2 - 150*x^2*z + 65*x^2 - 10*x*z^3 - 30*x*z^2 - 45*x*z + 35*x + 10)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^4 + x^3*z^3 + 3*x^3*z^2 + 6*x^3 + 2*x^2*z^3 + 9*x^2*z^2 + 6*x^2*z + 11*x^2 + x*z^3 + 3*x*z^2 + 6*x + 2)/(x^2*(z + 1)^3),
(2*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 15*x^5*z + 5*x^5 - 16*x^4*z^3 - 45*x^4*z^2 - 54*x^4*z + 5*x^4 - 18*x^3*z^3 - 48*x^3*z^2 - 60*x^3*z + 10*x^3 - 16*x^2*z^3 - 45*x^2*z^2 - 54*x^2*z + 5*x^2 - 4*x*z^3 - 12*x*z^2 - 15*x*z + 5*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 42*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 78*x^8*z^2 + 100*x^8*z - 39*x^8 - 8*x^7*z^4 + 38*x^7*z^3 - 150*x^7*z^2 + 157*x^7*z - 79*x^7 - 4*x^6*z^4 + 56*x^6*z^3 - 177*x^6*z^2 + 236*x^6*z - 115*x^6 - 8*x^5*z^4 + 43*x^5*z^3 - 195*x^5*z^2 + 280*x^5*z - 146*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 144*x^4*z^2 + 274*x^4*z - 154*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 180*x^3*z - 130*x^3 - 21*x^2*z^2 + 86*x^2*z - 75*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 14*x^3*z^3 + 48*x^3*z^2 + 36*x^3*z + 42*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(x^8 - 3*x^7*z + 5*x^7 + 3*x^6*z^2 - 12*x^6*z + 15*x^6 - x^5*z^3 + 9*x^5*z^2 - 27*x^5*z + 27*x^5 - 2*x^4*z^3 + 15*x^4*z^2 - 30*x^4*z + 35*x^4 - x^3*z^3 + 9*x^3*z^2 - 27*x^3*z + 27*x^3 + 3*x^2*z^2 - 12*x^2*z + 15*x^2 - 3*x*z + 5*x + 1)/(x*(x^2 - x*z + x + 1)^3),
(10*x^12 - 17*x^11*z + 103*x^11 + 37*x^10*z^2 - 123*x^10*z + 471*x^10 - 126*x^9*z^3 - x^9*z^2 - 550*x^9*z + 1293*x^9 + 195*x^8*z^4 - 48*x^8*z^3 + 179*x^8*z^2 - 1184*x^8*z + 2532*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 282*x^7*z^3 + 141*x^7*z^2 - 1893*x^7*z + 3704*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 - 60*x^6*z^3 + 343*x^6*z^2 - 2108*x^6*z + 4207*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 282*x^5*z^3 + 141*x^5*z^2 - 1893*x^5*z + 3704*x^5 + 195*x^4*z^4 - 48*x^4*z^3 + 179*x^4*z^2 - 1184*x^4*z + 2532*x^4 - 126*x^3*z^3 - x^3*z^2 - 550*x^3*z + 1293*x^3 + 37*x^2*z^2 - 123*x^2*z + 471*x^2 - 17*x*z + 103*x + 10)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(10*x^10 - 30*x^9*z + 70*x^9 + 30*x^8*z^2 - 180*x^8*z + 214*x^8 - 10*x^7*z^3 + 150*x^7*z^2 - 447*x^7*z + 437*x^7 - 40*x^6*z^3 + 267*x^6*z^2 - 774*x^6*z + 629*x^6 - 44*x^5*z^3 + 342*x^5*z^2 - 906*x^5*z + 708*x^5 - 40*x^4*z^3 + 267*x^4*z^2 - 774*x^4*z + 629*x^4 - 10*x^3*z^3 + 150*x^3*z^2 - 447*x^3*z + 437*x^3 + 30*x^2*z^2 - 180*x^2*z + 214*x^2 - 30*x*z + 70*x + 10)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 185*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 275*x^6 - 18*x^5*z^3 + 144*x^5*z^2 - 372*x^5*z + 314*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 275*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 185*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 177*x^7*z + 191*x^7 - 16*x^6*z^3 + 105*x^6*z^2 - 306*x^6*z + 293*x^6 - 14*x^5*z^3 + 144*x^5*z^2 - 348*x^5*z + 342*x^5 - 16*x^4*z^3 + 105*x^4*z^2 - 306*x^4*z + 293*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 177*x^3*z + 191*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 94*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 195*x^7*z + 209*x^7 - 16*x^6*z^3 + 123*x^6*z^2 - 342*x^6*z + 329*x^6 - 20*x^5*z^3 + 162*x^5*z^2 - 402*x^5*z + 384*x^5 - 16*x^4*z^3 + 123*x^4*z^2 - 342*x^4*z + 329*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 195*x^3*z + 209*x^3 + 12*x^2*z^2 - 72*x^2*z + 94*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^12 - 2*x^11*z^3 - 6*x^11*z^2 - 15*x^11*z + 13*x^11 + 6*x^10*z^4 + 4*x^10*z^3 - 6*x^10*z^2 - 90*x^10*z + 46*x^10 - 6*x^9*z^5 + 18*x^9*z^4 + 32*x^9*z^3 + 72*x^9*z^2 - 255*x^9*z + 121*x^9 + 2*x^8*z^6 - 24*x^8*z^5 + 3*x^8*z^4 - 8*x^8*z^3 + 192*x^8*z^2 - 528*x^8*z + 233*x^8 + 8*x^7*z^6 - 18*x^7*z^5 + 66*x^7*z^4 + 34*x^7*z^3 + 414*x^7*z^2 - 762*x^7*z + 350*x^7 + 4*x^6*z^6 - 48*x^6*z^5 + 30*x^6*z^4 - 24*x^6*z^3 + 468*x^6*z^2 - 876*x^6*z + 398*x^6 + 8*x^5*z^6 - 18*x^5*z^5 + 66*x^5*z^4 + 34*x^5*z^3 + 414*x^5*z^2 - 762*x^5*z + 350*x^5 + 2*x^4*z^6 - 24*x^4*z^5 + 3*x^4*z^4 - 8*x^4*z^3 + 192*x^4*z^2 - 528*x^4*z + 233*x^4 - 6*x^3*z^5 + 18*x^3*z^4 + 32*x^3*z^3 + 72*x^3*z^2 - 255*x^3*z + 121*x^3 + 6*x^2*z^4 + 4*x^2*z^3 - 6*x^2*z^2 - 90*x^2*z + 46*x^2 - 2*x*z^3 - 6*x*z^2 - 15*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 7*x^9*z^3 + 81*x^9*z^2 - 213*x^9*z + 141*x^9 + x^8*z^6 - 12*x^8*z^5 + 6*x^8*z^4 - 40*x^8*z^3 + 213*x^8*z^2 - 444*x^8*z + 274*x^8 + 4*x^7*z^6 - 9*x^7*z^5 + 51*x^7*z^4 - 46*x^7*z^3 + 414*x^7*z^2 - 651*x^7*z + 409*x^7 + 2*x^6*z^6 - 24*x^6*z^5 + 42*x^6*z^4 - 84*x^6*z^3 + 486*x^6*z^2 - 744*x^6*z + 466*x^6 + 4*x^5*z^6 - 9*x^5*z^5 + 51*x^5*z^4 - 46*x^5*z^3 + 414*x^5*z^2 - 651*x^5*z + 409*x^5 + x^4*z^6 - 12*x^4*z^5 + 6*x^4*z^4 - 40*x^4*z^3 + 213*x^4*z^2 - 444*x^4*z + 274*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 7*x^3*z^3 + 81*x^3*z^2 - 213*x^3*z + 141*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(4*x^11*z - 18*x^10*z^2 + 22*x^10*z - 4*x^10 + 36*x^9*z^3 - 72*x^9*z^2 + 90*x^9*z - 22*x^9 - 44*x^8*z^4 + 84*x^8*z^3 - 240*x^8*z^2 + 220*x^8*z - 72*x^8 + 30*x^7*z^5 - 56*x^7*z^4 + 233*x^7*z^3 - 429*x^7*z^2 + 421*x^7*z - 151*x^7 - 12*x^6*z^6 - 165*x^6*z^4 + 242*x^6*z^3 - 624*x^6*z^2 + 570*x^6*z - 235*x^6 + 33*x^5*z^5 - 65*x^5*z^4 + 345*x^5*z^3 - 513*x^5*z^2 + 622*x^5*z - 270*x^5 + 3*x^4*z^6 - 65*x^4*z^4 + 176*x^4*z^3 - 387*x^4*z^2 + 448*x^4*z - 247*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 89*x^3*z^3 - 165*x^3*z^2 + 240*x^3*z - 166*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 54*x^2*z^2 + 76*x^2*z - 81*x^2 - 3*x*z^3 - 9*x*z^2 + 13*x*z - 25*x - 4)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(6*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 21*x^5*z + 23*x^5 - 16*x^4*z^3 - 39*x^4*z^2 - 66*x^4*z + 47*x^4 - 20*x^3*z^3 - 42*x^3*z^2 - 78*x^3*z + 64*x^3 - 16*x^2*z^3 - 39*x^2*z^2 - 66*x^2*z + 47*x^2 - 4*x*z^3 - 12*x*z^2 - 21*x*z + 23*x + 6)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 86*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 173*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 245*x^6 - 20*x^5*z^3 + 138*x^5*z^2 - 378*x^5*z + 272*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 245*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 173*x^3 + 12*x^2*z^2 - 72*x^2*z + 86*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^7 + 3*x^6*z^3 + 9*x^6*z^2 - x^6*z + 21*x^6 + 6*x^5*z^3 + 30*x^5*z^2 - 12*x^5*z + 48*x^5 + x^4*z^3 + 45*x^4*z^2 - 33*x^4*z + 63*x^4 - 4*x^3*z^4 - 24*x^3*z^3 + 6*x^3*z^2 - 72*x^3*z + 42*x^3 - 6*x^2*z^3 + 12*x^2*z^2 - 48*x^2*z + 18*x^2 + 6*x*z^2 - 18*x*z + 4*x - 4*z)/(x^2*(x + 1)^2*(x - z)*(z + 1)^3),
x^2/(x - z),
(159*x^8*z + 201*x^8 - 159*x^7*z^2 + 894*x^7*z + 1382*x^7 - 982*x^6*z^2 + 2148*x^6*z + 4264*x^6 + 176*x^5*z^3 - 1989*x^5*z^2 + 3578*x^5*z + 7990*x^5 - 88*x^4*z^4 - 2860*x^4*z^2 + 3978*x^4*z + 9726*x^4 + 176*x^3*z^3 - 1989*x^3*z^2 + 3578*x^3*z + 7990*x^3 - 982*x^2*z^2 + 2148*x^2*z + 4264*x^2 - 159*x*z^2 + 894*x*z + 1382*x + 159*z + 201)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(24*x^14*z + 72*x^14 + 225*x^13*z^2 + 546*x^13*z + 921*x^13 - 546*x^12*z^3 + 1197*x^12*z^2 + 3576*x^12*z + 5217*x^12 - 135*x^11*z^4 - 5358*x^11*z^3 + 518*x^11*z^2 + 12226*x^11*z + 17765*x^11 + 1968*x^10*z^5 + 7887*x^10*z^4 - 7498*x^10*z^3 - 262*x^10*z^2 + 29278*x^10*z + 40411*x^10 - 3120*x^9*z^6 - 7728*x^9*z^5 + 884*x^9*z^4 - 25254*x^9*z^3 - 15719*x^9*z^2 + 41788*x^9*z + 60817*x^9 + 2112*x^8*z^7 + 5040*x^8*z^6 + 7056*x^8*z^5 + 22140*x^8*z^4 - 9780*x^8*z^3 - 15547*x^8*z^2 + 41494*x^8*z + 56969*x^8 - 528*x^7*z^8 - 2112*x^7*z^7 - 6624*x^7*z^6 - 12816*x^7*z^5 - 7754*x^7*z^4 - 16204*x^7*z^3 - 15620*x^7*z^2 + 15060*x^7*z + 17622*x^7 + 528*x^6*z^8 + 2112*x^6*z^7 + 6624*x^6*z^6 + 12816*x^6*z^5 + 7322*x^6*z^4 + 18508*x^6*z^3 + 12596*x^6*z^2 - 17868*x^6*z - 35262*x^6 - 2112*x^5*z^7 - 5040*x^5*z^6 - 7056*x^5*z^5 - 22860*x^5*z^4 + 12084*x^5*z^3 + 16843*x^5*z^2 - 46582*x^5*z - 67193*x^5 + 3120*x^4*z^6 + 7728*x^4*z^5 - 1604*x^4*z^4 + 27414*x^4*z^3 + 19583*x^4*z^2 - 49228*x^4*z - 62377*x^4 - 1968*x^3*z^5 - 8247*x^3*z^4 + 9082*x^3*z^3 + 2734*x^3*z^2 - 36310*x^3*z - 37363*x^3 + 63*x^2*z^4 + 6078*x^2*z^3 - 158*x^2*z^2 - 16234*x^2*z - 14477*x^2 + 690*x*z^3 - 1461*x*z^2 - 4776*x*z - 3465*x - 321*z^2 - 642*z - 393)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(4*x^13*z - 13*x^12*z^4 - 39*x^12*z^3 - 57*x^12*z^2 + 17*x^12*z - 4*x^12 + 39*x^11*z^5 + 26*x^11*z^4 - 107*x^11*z^3 - 303*x^11*z^2 + 86*x^11*z - 17*x^11 - 39*x^10*z^6 + 117*x^10*z^5 + 206*x^10*z^4 - 95*x^10*z^3 - 900*x^10*z^2 + 360*x^10*z - 29*x^10 + 13*x^9*z^7 - 156*x^9*z^6 + 138*x^9*z^5 + 371*x^9*z^4 - 128*x^9*z^3 - 2073*x^9*z^2 + 955*x^9*z - 24*x^9 + 52*x^8*z^7 - 250*x^8*z^6 + 303*x^8*z^5 + 767*x^8*z^4 + 64*x^8*z^3 - 3342*x^8*z^2 + 1921*x^8*z + 17*x^8 + 62*x^7*z^7 - 388*x^7*z^6 + 231*x^7*z^5 + 683*x^7*z^4 - 170*x^7*z^3 - 4248*x^7*z^2 + 2841*x^7*z + 53*x^7 + 52*x^6*z^7 - 293*x^6*z^6 + 447*x^6*z^5 + 836*x^6*z^4 - 140*x^6*z^3 - 3795*x^6*z^2 + 3301*x^6*z + 48*x^6 + 13*x^5*z^7 - 196*x^5*z^6 + 300*x^5*z^5 + 341*x^5*z^4 - 545*x^5*z^3 - 2652*x^5*z^2 + 2848*x^5*z - 25*x^5 - 46*x^4*z^6 + 237*x^4*z^5 + 146*x^4*z^4 - 413*x^4*z^3 - 1161*x^4*z^2 + 1890*x^4*z - 85*x^4 + 60*x^3*z^5 - 73*x^3*z^4 - 281*x^3*z^3 - 309*x^3*z^2 + 887*x^3*z - 96*x^3 - 34*x^2*z^4 - 41*x^2*z^3 + 27*x^2*z^2 + 287*x^2*z - 59*x^2 + 7*x*z^3 + 21*x*z^2 + 43*x*z - 23*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3)
},
"RationalFunctionsBeta" -> {
4*(beta^2*costh^2 - 24*beta^2 - 362)/((beta - 1)*(beta + 1)),
-4/((beta - 1)*(beta + 1)),
(1/2)*(2*beta^6*costh^4 - 7*beta^6*costh^2 - 4*beta^5*costh^5 + 16*beta^5*costh^3 - 13*beta^5*costh - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 - 36*beta^3*costh^3 + 66*beta^3*costh - 171*beta^2*costh^2 + 58*beta^2 - 29*beta*costh + 80)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 + 2*beta^5*costh^5 - 8*beta^5*costh^3 + 10*beta^5*costh + 3*beta^4*costh^4 - 18*beta^4*costh^2 - beta^4 + 12*beta^3*costh^3 + 4*beta^3*costh + 6*beta^2*costh^2 + 2*beta^2 - 20*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/2)*(beta - 1)*(beta + 1)*(beta*costh - 1)*(beta^2*costh^2 + beta*costh + 4)/(beta*costh + 1)^3,
(1/4)*(beta - 1)*(beta + 1)*(beta*costh - 3)*(beta^2*costh^2 + 3)/(beta*costh + 1)^3,
-1/4*(beta - 1)*(beta + 1),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 63*beta^7*costh^4 - 63*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 90*beta^6*costh^4 + 222*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 51*beta^5*costh^4 - 177*beta^5*costh^3 + 240*beta^5*costh^2 - 129*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 189*beta^4*costh^4 - 396*beta^4*costh^3 - 99*beta^4*costh^2 + 130*beta^4*costh - 73*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 639*beta^3*costh^2 - 112*beta^3*costh + 49*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 126*beta^2*costh^2 - 478*beta^2*costh + 13*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 13*beta*costh - 157*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 59*beta^7*costh^4 - 59*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 86*beta^6*costh^4 + 218*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 47*beta^5*costh^4 - 181*beta^5*costh^3 + 228*beta^5*costh^2 - 117*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 185*beta^4*costh^4 - 392*beta^4*costh^3 - 87*beta^4*costh^2 + 134*beta^4*costh - 89*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 627*beta^3*costh^2 - 140*beta^3*costh + 65*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 114*beta^2*costh^2 - 482*beta^2*costh + 29*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 29*beta*costh - 173*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/8)*(15*beta^5*costh^4 - 15*beta^5*costh^3 + 79*beta^5*costh^2 - 79*beta^5*costh - 12*beta^4*costh^5 - 3*beta^4*costh^4 + 12*beta^4*costh^3 - 76*beta^4*costh^2 + 104*beta^4*costh - 49*beta^4 + 12*beta^3*costh^5 - 51*beta^3*costh^4 + 42*beta^3*costh^3 - 106*beta^3*costh^2 - 18*beta^3*costh + 25*beta^3 + 39*beta^2*costh^4 - 60*beta^2*costh^3 + 124*beta^2*costh^2 - 236*beta^2*costh - 11*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 37*beta*costh - 133*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
(1/8)*(15*beta^5*costh^4 - 15*beta^5*costh^3 + 71*beta^5*costh^2 - 71*beta^5*costh - 12*beta^4*costh^5 - 3*beta^4*costh^4 + 12*beta^4*costh^3 - 68*beta^4*costh^2 + 88*beta^4*costh - 41*beta^4 + 12*beta^3*costh^5 - 51*beta^3*costh^4 + 42*beta^3*costh^3 - 98*beta^3*costh^2 - 18*beta^3*costh + 17*beta^3 + 39*beta^2*costh^4 - 60*beta^2*costh^3 + 116*beta^2*costh^2 - 220*beta^2*costh - 19*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 29*beta*costh - 125*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
-(beta*costh - 1)*(beta^2 - 2*beta*costh + 1)*(beta^2 - beta*costh - 2)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/4*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 61*beta^7*costh^4 - 61*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 88*beta^6*costh^4 + 220*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 49*beta^5*costh^4 - 179*beta^5*costh^3 + 234*beta^5*costh^2 - 123*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 187*beta^4*costh^4 - 394*beta^4*costh^3 - 93*beta^4*costh^2 + 132*beta^4*costh - 81*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 633*beta^3*costh^2 - 126*beta^3*costh + 57*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 120*beta^2*costh^2 - 480*beta^2*costh + 21*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 21*beta*costh - 165*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 71*beta^7*costh^4 - 71*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 98*beta^6*costh^4 + 254*beta^6*costh^3 - 207*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 59*beta^5*costh^4 - 193*beta^5*costh^3 + 288*beta^5*costh^2 - 153*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 197*beta^4*costh^4 - 428*beta^4*costh^3 - 99*beta^4*costh^2 + 162*beta^4*costh - 81*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 327*beta^3*costh^3 - 687*beta^3*costh^2 - 96*beta^3*costh + 57*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 150*beta^2*costh^2 - 510*beta^2*costh + 21*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 21*beta*costh - 165*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/4*beta^2*(costh - 1)*(costh + 1)*(beta^2*costh^2 - 3*beta^2 + 2)/((beta - 1)*(beta + 1)),
(1/2)*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 + 3*beta^2*costh^2 + 6*beta*costh - 3)/(beta*costh + 1)^3,
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 47*beta^7*costh^4 - 47*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 74*beta^6*costh^4 + 182*beta^6*costh^3 - 159*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 35*beta^5*costh^4 - 169*beta^5*costh^3 + 168*beta^5*costh^2 - 81*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 173*beta^4*costh^4 - 356*beta^4*costh^3 - 75*beta^4*costh^2 + 106*beta^4*costh - 97*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 279*beta^3*costh^3 - 567*beta^3*costh^2 - 184*beta^3*costh + 73*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 78*beta^2*costh^2 - 454*beta^2*costh + 37*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 37*beta*costh - 181*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/4)*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 + 3*beta^2*costh^2 + 9*beta*costh - 7)/(beta*costh + 1)^3,
(1/8)*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 79*beta^7*costh^4 - 79*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 106*beta^6*costh^4 + 238*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 67*beta^5*costh^4 - 161*beta^5*costh^3 + 288*beta^5*costh^2 - 177*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 205*beta^4*costh^4 - 412*beta^4*costh^3 - 147*beta^4*costh^2 + 114*beta^4*costh - 9*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 687*beta^3*costh^2 - 15*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 174*beta^2*costh^2 - 462*beta^2*costh - 51*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 - 51*beta*costh - 93*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^6*costh^4 - 7*beta^6*costh^2 + 4*beta^5*costh^5 - 16*beta^5*costh^3 + 13*beta^5*costh - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 + 36*beta^3*costh^3 - 66*beta^3*costh - 171*beta^2*costh^2 + 58*beta^2 + 29*beta*costh + 80)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 - 2*beta^5*costh^5 + 8*beta^5*costh^3 - 10*beta^5*costh + 3*beta^4*costh^4 - 18*beta^4*costh^2 - beta^4 - 12*beta^3*costh^3 - 4*beta^3*costh + 6*beta^2*costh^2 + 2*beta^2 + 20*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(beta - 1)*(beta + 1)*(beta*costh + 1)*(beta^2*costh^2 - beta*costh + 4)/(beta*costh - 1)^3,
(1/4)*(beta - 1)*(beta + 1)*(beta*costh + 3)*(beta^2*costh^2 + 3)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 25*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 26*beta^3*costh^3 + 75*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 65*beta^2 - 51*beta*costh^3 - 99*beta*costh + 21*costh^2 + 77)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 29*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 22*beta^3*costh^3 + 87*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 49*beta^2 - 51*beta*costh^3 - 111*beta*costh + 21*costh^2 + 61)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 17*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 34*beta^3*costh^3 + 51*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 97*beta^2 - 51*beta*costh^3 - 75*beta*costh + 21*costh^2 + 109)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 9*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 75*beta^4*costh^2 + 15*beta^3*costh^5 + 42*beta^3*costh^3 + 27*beta^3*costh + 27*beta^2*costh^4 + 66*beta^2*costh^2 - 89*beta^2 - 51*beta*costh^3 - 51*beta*costh + 21*costh^2 + 101)/(beta*costh - 1)^3,
(beta*costh + 1)*(beta^2 + beta*costh - 2)*(beta^2 + 2*beta*costh + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
-1/4*(3*beta^5*costh^5 + 9*beta^5*costh^3 - 4*beta^4*costh^6 - 13*beta^4*costh^4 - 33*beta^4*costh^2 + 5*beta^3*costh^5 + 8*beta^3*costh^3 + 27*beta^3*costh + 9*beta^2*costh^4 + 30*beta^2*costh^2 - 19*beta^2 - 17*beta*costh^3 - 35*beta*costh + 7*costh^2 + 23)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 17*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 75*beta^4*costh^2 + 15*beta^3*costh^5 + 34*beta^3*costh^3 + 51*beta^3*costh + 27*beta^2*costh^4 + 66*beta^2*costh^2 - 57*beta^2 - 51*beta*costh^3 - 75*beta*costh + 21*costh^2 + 69)/(beta*costh - 1)^3,
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 - 3*beta^2*costh^2 + 6*beta*costh + 3)/(beta*costh - 1)^3,
-1/4*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 - 3*beta^2*costh^2 + 9*beta*costh + 7)/(beta*costh - 1)^3,
(-9/8*beta^2*costh^2 - 41/8*beta^2 + (3/2)*beta*costh^3 + (3/2)*beta*costh + (21/8)*costh^2 + 53/8),
-1/8*(3*beta^5*costh^5 + 3*beta^5*costh^3 - 4*beta^4*costh^6 - 13*beta^4*costh^4 - 33*beta^4*costh^2 + 5*beta^3*costh^5 + 14*beta^3*costh^3 + 9*beta^3*costh + 9*beta^2*costh^4 + 30*beta^2*costh^2 - 43*beta^2 - 17*beta*costh^3 - 17*beta*costh + 7*costh^2 + 47)/(beta*costh - 1)^3,
-4*(5*beta^4*costh^2 + 2*beta^2*costh^2 - beta^2 - 6)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
(1/2)*(beta^9*costh^8 - 4*beta^9*costh^6 + 3*beta^9*costh^4 - 3*beta^8*costh^4 + 6*beta^7*costh^4 - 6*beta^7*costh^2 - 18*beta^6*costh^4 - 50*beta^6*costh^2 - 3*beta^5*costh^4 + 3*beta^5 - 3*beta^4*costh^4 + 60*beta^4*costh^2 - 11*beta^4 + 2*beta^3*costh^2 - 2*beta^3 + 6*beta^2*costh^2 + 22*beta^2 - 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
(beta - 1)*(beta + 1)*(beta^6*costh^6 + 6*beta^4*costh^4 + 21*beta^2*costh^2 + 4)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/2)*(beta - 1)*(beta + 1)*(3*beta^6*costh^6 + 9*beta^4*costh^4 + 45*beta^2*costh^2 + 7)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-beta*costh*(beta - 1)*(beta + 1)*(beta^2*costh^2 + 3)*(3*beta^2*costh^2 + 5)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 19*beta^9*costh^7 - 19*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 35*beta^8*costh^7 + 35*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 7*beta^7*costh^7 - 55*beta^7*costh^6 + 12*beta^7*costh^5 + 6*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 - 3*beta^6*costh^5 + 166*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 + 9*beta^5*costh^5 - 209*beta^5*costh^4 + 383*beta^5*costh^3 - 99*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 337*beta^4*costh^3 + 267*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 93*beta^3*costh^3 - 381*beta^3*costh^2 + 226*beta^3*costh - 16*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 137*beta^2*costh + 44*beta^2 + 16*beta*costh + 8*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
beta^2*costh^2*(beta - 1)*(beta + 1)*(5*beta^4*costh^4 - 6*beta^2*costh^2 + 33)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/2)*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 + 6*beta^2*costh^2 + 9*beta*costh - 2)/(beta*costh + 1)^3,
-1/2*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 - 6*beta^2*costh^2 + 9*beta*costh + 2)/(beta*costh - 1)^3,
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 15*beta^9*costh^7 - 15*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 27*beta^8*costh^7 + 27*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 3*beta^7*costh^7 - 51*beta^7*costh^6 - 12*beta^7*costh^5 + 30*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 + 45*beta^6*costh^5 + 118*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 15*beta^5*costh^5 - 185*beta^5*costh^4 + 299*beta^5*costh^3 - 15*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 169*beta^4*costh^3 + 99*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 9*beta^3*costh^3 - 297*beta^3*costh^2 + 210*beta^3*costh - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 105*beta^2*costh + 12*beta^2 + 24*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 23*beta^9*costh^7 - 23*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 43*beta^8*costh^7 + 55*beta^8*costh^6 - 21*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 11*beta^7*costh^7 - 83*beta^7*costh^6 + 24*beta^7*costh^5 + 18*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 + 3*beta^6*costh^6 + 9*beta^6*costh^5 + 198*beta^6*costh^4 - 198*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 3*beta^5*costh^5 - 309*beta^5*costh^4 + 507*beta^5*costh^3 - 111*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 237*beta^4*costh^4 - 417*beta^4*costh^3 + 351*beta^4*costh^2 - 165*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 105*beta^3*costh^3 - 513*beta^3*costh^2 + 342*beta^3*costh - 12*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 129*beta^2*costh^2 - 189*beta^2*costh + 36*beta^2 + 12*beta*costh + 12*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(beta + 1)*(3*beta^7*costh^7 - 3*beta^7*costh^6 + 23*beta^7*costh^5 - 23*beta^7*costh^4 - 6*beta^6*costh^7 - 3*beta^6*costh^6 - 37*beta^6*costh^5 - 15*beta^6*costh^4 + 49*beta^6*costh^3 + 3*beta^5*costh^7 + 15*beta^5*costh^6 + 14*beta^5*costh^5 + 42*beta^5*costh^4 - 17*beta^5*costh^3 - 57*beta^5*costh^2 - 9*beta^4*costh^6 - 9*beta^4*costh^5 - 46*beta^4*costh^4 - 14*beta^4*costh^3 + 135*beta^4*costh^2 - 21*beta^4*costh + 9*beta^3*costh^5 - 3*beta^3*costh^4 + 75*beta^3*costh^3 - 99*beta^3*costh^2 + 30*beta^3*costh - 12*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 21*beta^2*costh^2 - 93*beta^2*costh + 36*beta^2 - 12*beta*costh + 12*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)),
2*(3*beta^6*costh^4 + 3*beta^6*costh^2 + 3*beta^4*costh^4 + 6*beta^4*costh^2 + beta^4 - 13*beta^2*costh^2 - beta^2 - 2)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(beta - 1)*(beta + 1)*(2*beta^6*costh^6 - 33*beta^4*costh^4 - 48*beta^2*costh^2 - 17)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(3*beta^2*costh^2 + 5)/(beta*costh + 1)^3,
(1/2)*(beta - 1)*(beta + 1)*(3*beta^2*costh^2 + 5)/(beta*costh - 1)^3,
-(beta - 1)*(beta + 1)*(2*beta^6*costh^6 - 15*beta^4*costh^4 - 12*beta^2*costh^2 - 7)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(3*beta^10*costh^6 - 6*beta^8*costh^6 + 27*beta^8*costh^4 + 99*beta^6*costh^6 - 54*beta^6*costh^4 + 81*beta^6*costh^2 - 261*beta^4*costh^4 - 162*beta^4*costh^2 + 17*beta^4 + 369*beta^2*costh^2 - 34*beta^2 - 79)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 + 2*beta^5*costh^5 - 8*beta^5*costh^3 + 4*beta^5*costh + 3*beta^4*costh^4 + 6*beta^4*costh^2 + 5*beta^4 - 4*beta^3*costh^3 - 16*beta^3*costh - 2*beta^2*costh^2 - 2*beta^2 + 22*beta*costh - 10)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/4)*(beta + 1)*(3*beta^7*costh^7 - 3*beta^7*costh^6 + 27*beta^7*costh^5 - 27*beta^7*costh^4 - 6*beta^6*costh^7 - 3*beta^6*costh^6 - 45*beta^6*costh^5 - 3*beta^6*costh^4 + 45*beta^6*costh^3 + 3*beta^5*costh^7 + 15*beta^5*costh^6 + 18*beta^5*costh^5 + 30*beta^5*costh^4 + 3*beta^5*costh^3 - 69*beta^5*costh^2 - 9*beta^4*costh^6 - 9*beta^4*costh^5 - 42*beta^4*costh^4 - 42*beta^4*costh^3 + 187*beta^4*costh^2 - 49*beta^4*costh + 9*beta^3*costh^5 - 3*beta^3*costh^4 + 87*beta^3*costh^3 - 167*beta^3*costh^2 + 102*beta^3*costh - 28*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 49*beta^2*costh^2 - 153*beta^2*costh + 68*beta^2 + 4*beta*costh - 4*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)),
-1/4*(beta - 1)*(beta + 1)*(beta^3*costh^3 + 9*beta^2*costh^2 + 3*beta*costh + 11)/(beta*costh + 1)^3,
(1/4)*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 - 2*beta^5*costh^5 + 8*beta^5*costh^3 - 4*beta^5*costh + 3*beta^4*costh^4 + 6*beta^4*costh^2 + 5*beta^4 + 4*beta^3*costh^3 + 16*beta^3*costh - 2*beta^2*costh^2 - 2*beta^2 - 22*beta*costh - 10)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
-1/4*(beta - 1)*(beta + 1)*(beta^3*costh^3 - 9*beta^2*costh^2 + 3*beta*costh - 11)/(beta*costh - 1)^3,
-1/2*(3*beta^8*costh^4 + 18*beta^6*costh^4 + 50*beta^6*costh^2 + 3*beta^4*costh^4 - 60*beta^4*costh^2 + 11*beta^4 - 6*beta^2*costh^2 - 22*beta^2 + 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
(beta - 1)*(beta + 1)*(2*beta^6*costh^6 + 3*beta^4*costh^4 + 24*beta^2*costh^2 + 3)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 15*beta^9*costh^7 - 15*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 27*beta^8*costh^7 + 51*beta^8*costh^6 - 33*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 3*beta^7*costh^7 - 99*beta^7*costh^6 + 36*beta^7*costh^5 + 30*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 + 15*beta^6*costh^6 + 21*beta^6*costh^5 + 230*beta^6*costh^4 - 254*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 15*beta^5*costh^5 - 409*beta^5*costh^4 + 523*beta^5*costh^3 - 15*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 293*beta^4*costh^4 - 281*beta^4*costh^3 + 219*beta^4*costh^2 - 225*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 9*beta^3*costh^3 - 537*beta^3*costh^2 + 450*beta^3*costh - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 189*beta^2*costh^2 - 225*beta^2*costh + 12*beta^2 + 24*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(3*beta^5*costh^5 + 4*beta^5*costh^3 - 9*beta^4*costh^6 - 18*beta^4*costh^4 - 36*beta^4*costh^2 + 15*beta^3*costh^5 + 23*beta^3*costh^3 + 12*beta^3*costh + 9*beta^2*costh^4 + 33*beta^2*costh^2 - 44*beta^2 - 27*beta*costh^3 - 30*beta*costh + 12*costh^2 + 53)/(beta*costh - 1)^3,
-1/4*(6*beta^7*costh^6 + 6*beta^7*costh^5 + 19*beta^7*costh^4 + 19*beta^7*costh^3 - 9*beta^6*costh^7 - 3*beta^6*costh^6 + 12*beta^6*costh^5 + 25*beta^6*costh^4 + 73*beta^6*costh^3 + 66*beta^6*costh^2 - 9*beta^5*costh^7 - 51*beta^5*costh^6 - 36*beta^5*costh^5 - 37*beta^5*costh^4 + 59*beta^5*costh^3 + 57*beta^5*costh^2 + 27*beta^5*costh - 42*beta^4*costh^6 - 111*beta^4*costh^5 - 112*beta^4*costh^4 - 196*beta^4*costh^3 + 18*beta^4*costh^2 + 35*beta^4*costh + 44*beta^4 - 69*beta^3*costh^5 - 117*beta^3*costh^4 - 153*beta^3*costh^3 - 288*beta^3*costh^2 + 89*beta^3*costh + 32*beta^3 - 48*beta^2*costh^4 - 60*beta^2*costh^3 - 39*beta^2*costh^2 - 224*beta^2*costh - 17*beta^2 - 12*beta*costh^3 - 12*beta*costh^2 - 17*beta*costh - 89*beta + 12)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)^3),
(1/4)*(beta + 1)*(beta^4*costh^4 - beta^4*costh^3 + 5*beta^4*costh^2 - 5*beta^4*costh - 2*beta^3*costh^4 + 2*beta^3*costh^3 - 10*beta^3*costh^2 + 6*beta^3*costh + beta^2*costh^4 - beta^2*costh^3 + 5*beta^2*costh^2 - 13*beta^2*costh - 4*beta^2 - 4*beta*costh - 8*beta - 4)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
-1/4*(2*beta^5*costh^4 + 2*beta^5*costh^3 + 9*beta^5*costh^2 + 9*beta^5*costh - 3*beta^4*costh^5 - beta^4*costh^4 + 7*beta^4*costh^2 + 9*beta^4*costh + 4*beta^4 - 3*beta^3*costh^5 - 11*beta^3*costh^4 - 10*beta^3*costh^3 - 17*beta^3*costh^2 + beta^3*costh - 8*beta^2*costh^4 - 12*beta^2*costh^3 - 19*beta^2*costh^2 - 34*beta^2*costh + 5*beta^2 - 4*beta*costh^3 - 4*beta*costh^2 - 3*beta*costh - 19*beta + 4)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)),
(-1/4*beta^2*costh^2 - beta^2 + (3/4)*beta*costh^3 + (3/4)*beta*costh + costh^2 + 7/4),
-(2*beta^6*costh^4 - 7*beta^6*costh^2 - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 - 3*beta^2*costh^2 + 58*beta^2 - 88)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(2*beta^9*costh^8 - 8*beta^9*costh^6 + 6*beta^9*costh^4 + 3*beta^8*costh^4 + 18*beta^6*costh^4 + 50*beta^6*costh^2 - 18*beta^5*costh^4 - 72*beta^5*costh^2 + 10*beta^5 + 3*beta^4*costh^4 - 60*beta^4*costh^2 + 11*beta^4 + 80*beta^3*costh^2 - 16*beta^3 - 6*beta^2*costh^2 - 22*beta^2 + 16*beta + 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 19*beta^9*costh^7 - 19*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 35*beta^8*costh^7 + 35*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 7*beta^7*costh^7 - 55*beta^7*costh^6 - 24*beta^7*costh^5 + 42*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 + 69*beta^6*costh^5 + 94*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 27*beta^5*costh^5 - 173*beta^5*costh^4 + 311*beta^5*costh^3 - 27*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 193*beta^4*costh^3 + 123*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 21*beta^3*costh^3 - 309*beta^3*costh^2 + 206*beta^3*costh + 4*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 97*beta^2*costh + 4*beta^2 - 4*beta*costh + 28*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-4*(99*beta^2*costh^2 + 408*beta^2 + 9854)/((beta - 1)*(beta + 1)),
-4*(27*beta^2 + 1676)/((beta - 1)*(beta + 1)),
(1/2)*(beta^4 - 2*beta^2 - 7)/((beta - 1)*(beta + 1)),
4*(3*beta^4 - 6*beta^2 - 22)/((beta - 1)*(beta + 1)),
-1/2*(198*beta^6*costh^4 - 45*beta^6*costh^2 - 396*beta^5*costh^5 + 288*beta^5*costh^3 + 9*beta^5*costh - 198*beta^4*costh^4 - 630*beta^4*costh^2 - 18*beta^4 + 1188*beta^3*costh^3 - 1530*beta^3*costh + 8575*beta^2*costh^2 - 954*beta^2 + 441*beta*costh - 6928)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
(1/4)*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 - 132*beta^3*costh^3 + 140*beta^3*costh + 438*beta^2*costh^2 + 70*beta^2 + 1068*beta*costh + 480)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 - 12*beta^3*costh^3 - 24*beta^3*costh - 33*beta^2*costh^2 - 18*beta^2 - 36*beta*costh - 7)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 15*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 30*beta^4*costh^2 + 13*beta^4 + 11*beta^3*costh^3 - 18*beta^3*costh + 39*beta^2*costh^2 - 26*beta^2 + 33*beta*costh + 21)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(beta^7*costh^3 + 9*beta^6*costh^2 - 2*beta^5*costh^3 + 3*beta^5*costh - 18*beta^4*costh^2 + 11*beta^4 + 25*beta^3*costh^3 - 6*beta^3*costh + 81*beta^2*costh^2 - 22*beta^2 + 75*beta*costh + 35)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 + 20*beta^3*costh^3 - 24*beta^3*costh + 63*beta^2*costh^2 - 18*beta^2 + 60*beta*costh + 25)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 - 20*beta^3*costh^3 - 24*beta^3*costh - 57*beta^2*costh^2 - 18*beta^2 - 60*beta*costh - 15)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh - 4*beta^4 - 31*beta^3*costh^3 - 6*beta^3*costh - 96*beta^2*costh^2 + 8*beta^2 - 93*beta*costh - 36)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/4)*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 - 132*beta^3*costh^3 + 140*beta^3*costh + 262*beta^2*costh^2 + 70*beta^2 + 716*beta*costh + 304)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(beta + 1)*(beta^6*costh^4 - beta^6*costh^3 - 2*beta^5*costh^4 + 5*beta^5*costh^3 - 6*beta^5*costh^2 + beta^4*costh^4 - 19*beta^4*costh^3 + 6*beta^4*costh^2 - 3*beta^4*costh + 3*beta^3*costh^3 - 30*beta^3*costh^2 + 3*beta^3*costh - 6*beta^3 - 6*beta^2*costh^2 - 33*beta^2*costh + 9*beta^2 - 3*beta*costh - 12*beta - 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(4*beta^8*costh^4 - 4*beta^8*costh^3 + 15*beta^7*costh^3 - 21*beta^7*costh^2 - 8*beta^6*costh^4 - 16*beta^6*costh^3 - 6*beta^6*costh^2 - 12*beta^6*costh - 78*beta^5*costh^3 - 30*beta^5*costh^2 + beta^5*costh - 19*beta^5 - 4*beta^4*costh^4 - 20*beta^4*costh^3 - 132*beta^4*costh^2 - 48*beta^4*costh - 6*beta^4 - 9*beta^3*costh^3 - 69*beta^3*costh^2 - 146*beta^3*costh + 14*beta^3 - 30*beta^2*costh^2 - 60*beta^2*costh - 36*beta^2 - 7*beta*costh - 35*beta - 6)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(beta + 1)^3/(beta*(beta - 1)*(costh - 1)),
-1/2*(beta - 1)*(beta + 1)*(beta^3*costh^3 + 6*beta^2*costh^2 + 3*beta*costh + 6)/(beta*costh + 1)^3,
-(3*beta^5*costh - 9*beta^4*costh^2 - 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh - 41*beta^2*costh^2 + 3*beta^2 - 103*beta*costh - 38)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(7*beta^8*costh^4 - 7*beta^8*costh^3 + 24*beta^7*costh^3 - 36*beta^7*costh^2 - 14*beta^6*costh^4 - 34*beta^6*costh^3 - 15*beta^6*costh^2 - 21*beta^6*costh - 144*beta^5*costh^3 - 72*beta^5*costh^2 - 4*beta^5*costh - 32*beta^5 - 9*beta^4*costh^4 - 39*beta^4*costh^3 - 258*beta^4*costh^2 - 102*beta^4*costh - 12*beta^4 - 24*beta^3*costh^3 - 132*beta^3*costh^2 - 280*beta^3*costh + 16*beta^3 - 63*beta^2*costh^2 - 117*beta^2*costh - 72*beta^2 - 20*beta*costh - 64*beta - 12)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
(1/2)*(3*beta^7*costh^2 + 12*beta^6*costh^3 + 9*beta^6*costh^2 + 24*beta^5*costh^3 + 30*beta^5*costh^2 + 4*beta^5*costh + 5*beta^5 - 8*beta^4*costh^4 + 20*beta^4*costh^3 + 54*beta^4*costh^2 + 36*beta^4*costh + 3*beta^4 - 24*beta^3*costh^3 + 63*beta^3*costh^2 + 64*beta^3*costh + 2*beta^3 - 15*beta^2*costh^2 + 60*beta^2*costh + 18*beta^2 - 4*beta*costh + 25*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(2*beta^8*costh^4 - 2*beta^8*costh^3 + 6*beta^7*costh^3 - 9*beta^7*costh^2 - 4*beta^6*costh^4 - 8*beta^6*costh^3 - 3*beta^6*costh^2 - 6*beta^6*costh - 36*beta^5*costh^3 - 18*beta^5*costh^2 - 2*beta^5*costh - 7*beta^5 - 6*beta^4*costh^4 - 6*beta^4*costh^3 - 66*beta^4*costh^2 - 24*beta^4*costh - 3*beta^4 - 18*beta^3*costh^3 - 21*beta^3*costh^2 - 68*beta^3*costh + 2*beta^3 - 27*beta^2*costh^2 - 18*beta^2*costh - 18*beta^2 - 10*beta*costh - 11*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 - 16*beta^3*costh^3 - 45*beta^2*costh^2 - 10*beta^2 - 48*beta*costh - 11)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(2*beta^7*costh^3 + 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 18*beta^4*costh^2 + 7*beta^4 - 6*beta^3*costh^3 - 12*beta^3*costh - 15*beta^2*costh^2 - 14*beta^2 - 18*beta*costh - 1)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^5*costh - 2*beta^5 + 3*beta^4 - 4*beta^3*costh + 16*beta^3 + 18*beta^2 - 14*beta*costh + 26*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)),
-1/4*(33*beta^4*costh^4 - 24*beta^4*costh^2 - 29*beta^4 - 54*beta^2*costh^2 + 82*beta^2 + 152)/((beta - 1)*(beta + 1)),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh - 4*beta^4 - 15*beta^3*costh^3 - 6*beta^3*costh - 48*beta^2*costh^2 + 8*beta^2 - 45*beta*costh - 20)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^8*costh^4 - 4*beta^8*costh^3 + 15*beta^7*costh^3 - 18*beta^7*costh^2 - 8*beta^6*costh^4 - 4*beta^6*costh^3 + 3*beta^6*costh^2 - 12*beta^6*costh - 54*beta^5*costh^3 + 5*beta^5*costh - 14*beta^5 - 12*beta^4*costh^4 - 78*beta^4*costh^2 - 12*beta^4*costh - 3*beta^4 - 33*beta^3*costh^3 - 6*beta^3*costh^2 - 82*beta^3*costh + 16*beta^3 - 45*beta^2*costh^2 - 18*beta^2 - 11*beta*costh - 10*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-(3*beta^5*costh - 9*beta^4*costh^2 - 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh + 47*beta^2*costh^2 + 3*beta^2 + 73*beta*costh + 50)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/2)*(beta + 1)*(2*beta^6*costh^4 - 2*beta^6*costh^3 - 4*beta^5*costh^4 + 4*beta^5*costh^3 - 3*beta^5*costh^2 + 2*beta^4*costh^4 - 14*beta^4*costh^3 + 3*beta^4*costh^2 - 6*beta^4*costh - 33*beta^3*costh^2 + 3*beta^3 - 3*beta^2*costh^2 - 18*beta^2*costh - 9*beta^2 - 12*beta*costh - 3*beta - 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(198*beta^6*costh^4 - 45*beta^6*costh^2 + 396*beta^5*costh^5 - 288*beta^5*costh^3 - 9*beta^5*costh - 198*beta^4*costh^4 - 630*beta^4*costh^2 - 18*beta^4 - 1188*beta^3*costh^3 + 1530*beta^3*costh + 8575*beta^2*costh^2 - 954*beta^2 - 441*beta*costh - 6928)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 + 132*beta^3*costh^3 - 140*beta^3*costh + 438*beta^2*costh^2 + 70*beta^2 - 1068*beta*costh + 480)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 - 12*beta^3*costh^3 - 24*beta^3*costh + 33*beta^2*costh^2 + 18*beta^2 - 36*beta*costh + 7)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(3*beta^7*costh^3 - 15*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 30*beta^4*costh^2 - 13*beta^4 + 11*beta^3*costh^3 - 18*beta^3*costh - 39*beta^2*costh^2 + 26*beta^2 + 33*beta*costh - 21)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta^7*costh^3 - 9*beta^6*costh^2 - 2*beta^5*costh^3 + 3*beta^5*costh + 18*beta^4*costh^2 - 11*beta^4 + 25*beta^3*costh^3 - 6*beta^3*costh - 81*beta^2*costh^2 + 22*beta^2 + 75*beta*costh - 35)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 - 20*beta^3*costh^3 - 24*beta^3*costh + 57*beta^2*costh^2 + 18*beta^2 - 60*beta*costh + 15)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 + 20*beta^3*costh^3 - 24*beta^3*costh - 63*beta^2*costh^2 + 18*beta^2 + 60*beta*costh - 25)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh + 4*beta^4 - 31*beta^3*costh^3 - 6*beta^3*costh + 96*beta^2*costh^2 - 8*beta^2 - 93*beta*costh + 36)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 + 132*beta^3*costh^3 - 140*beta^3*costh + 262*beta^2*costh^2 + 70*beta^2 - 716*beta*costh + 304)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(3*beta^7*costh^3 - 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 24*beta^4*costh^2 - 8*beta^4 - 13*beta^3*costh^3 - 18*beta^3*costh + 36*beta^2*costh^2 + 16*beta^2 - 39*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(2*beta^7*costh^3 - 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 18*beta^4*costh^2 - 7*beta^4 - 6*beta^3*costh^3 - 12*beta^3*costh + 15*beta^2*costh^2 + 14*beta^2 - 18*beta*costh + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta - 1)*(beta + 1)*(beta^3*costh^3 - 6*beta^2*costh^2 + 3*beta*costh - 6)/(beta*costh - 1)^3,
-(3*beta^5*costh + 9*beta^4*costh^2 + 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh + 41*beta^2*costh^2 - 3*beta^2 - 103*beta*costh + 38)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh + 4*beta^4 - 15*beta^3*costh^3 - 6*beta^3*costh + 48*beta^2*costh^2 - 8*beta^2 - 45*beta*costh + 20)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 + 16*beta^3*costh^3 - 45*beta^2*costh^2 - 10*beta^2 + 48*beta*costh - 11)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(3*beta^5*costh + 9*beta^4*costh^2 + 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh - 47*beta^2*costh^2 - 3*beta^2 + 73*beta*costh - 50)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(2*beta^7*costh^3 - 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 30*beta^4*costh^2 - 17*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh + 33*beta^2*costh^2 + 34*beta^2 - 42*beta*costh - 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-4*(9*beta^4*costh^2 + 150*beta^2*costh^2 - 5*beta^2 - 154)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/2*(33*beta^9*costh^8 - 24*beta^9*costh^6 - 29*beta^9*costh^4 + 9*beta^8*costh^4 - 120*beta^7*costh^6 + 130*beta^7*costh^4 + 58*beta^7*costh^2 + 54*beta^6*costh^4 + 150*beta^6*costh^2 - 59*beta^5*costh^4 - 188*beta^5*costh^2 - 29*beta^5 + 9*beta^4*costh^4 - 180*beta^4*costh^2 + 33*beta^4 + 346*beta^3*costh^2 + 82*beta^3 - 18*beta^2*costh^2 - 66*beta^2 - 200*beta + 9)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(beta^10*costh^6 - 2*beta^8*costh^6 - 12*beta^8*costh^4 + 9*beta^6*costh^6 + 24*beta^6*costh^4 - 15*beta^6*costh^2 - 36*beta^4*costh^4 + 30*beta^4*costh^2 - 6*beta^4 + 9*beta^2*costh^2 + 12*beta^2 - 14)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(3*beta^10*costh^6 - 6*beta^8*costh^6 - 27*beta^8*costh^4 - 5*beta^6*costh^6 + 54*beta^6*costh^4 - 27*beta^6*costh^2 - 3*beta^4*costh^4 + 54*beta^4*costh^2 - 13*beta^4 - 51*beta^2*costh^2 + 26*beta^2 - 5)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta^11*costh^7 - beta^11*costh^6 + 3*beta^10*costh^6 - 6*beta^10*costh^5 - 2*beta^9*costh^7 - 10*beta^9*costh^6 + 6*beta^9*costh^5 - 6*beta^9*costh^4 - 30*beta^8*costh^6 + 12*beta^8*costh^5 + 37*beta^8*costh^4 - 28*beta^8*costh^3 - 15*beta^7*costh^7 + 3*beta^7*costh^6 - 12*beta^7*costh^5 + 48*beta^7*costh^4 + 21*beta^7*costh^3 - 21*beta^7*costh^2 + 3*beta^6*costh^6 - 6*beta^6*costh^5 - 2*beta^6*costh^4 + 56*beta^6*costh^3 + 21*beta^6*costh^2 - 30*beta^6*costh + 54*beta^5*costh^5 - 18*beta^5*costh^4 - 42*beta^5*costh^3 + 6*beta^5*costh^2 + 4*beta^5*costh - 4*beta^5 + 37*beta^4*costh^4 - 28*beta^4*costh^3 - 114*beta^4*costh^2 + 60*beta^4*costh + 3*beta^4 - 27*beta^3*costh^3 - 9*beta^3*costh^2 - 8*beta^3*costh + 20*beta^3 + 21*beta^2*costh^2 - 30*beta^2*costh + 18*beta^2 + 20*beta*costh - 8*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(5*beta^10*costh^6 - 10*beta^8*costh^6 - 24*beta^8*costh^4 - 27*beta^6*costh^6 + 48*beta^6*costh^4 - 3*beta^6*costh^2 + 72*beta^4*costh^4 + 6*beta^4*costh^2 - 10*beta^4 - 99*beta^2*costh^2 + 20*beta^2 + 22)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 24*beta^4*costh^2 + 8*beta^4 - 13*beta^3*costh^3 - 18*beta^3*costh - 36*beta^2*costh^2 - 16*beta^2 - 39*beta*costh - 8)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(beta + 1)*(3*beta^8*costh^6 - 6*beta^8*costh^5 - 18*beta^7*costh^6 + 12*beta^7*costh^5 + 3*beta^6*costh^6 - 6*beta^6*costh^5 + 37*beta^6*costh^4 - 28*beta^6*costh^3 - 38*beta^5*costh^4 + 56*beta^5*costh^3 + 37*beta^4*costh^4 - 28*beta^4*costh^3 + 21*beta^4*costh^2 - 30*beta^4*costh - 78*beta^3*costh^2 + 60*beta^3*costh + 21*beta^2*costh^2 - 30*beta^2*costh + 3*beta^2 + 6*beta + 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 + 9*beta^2*costh^2 + 6*beta*costh + 7)/(beta*costh + 1)^3,
(1/2)*(2*beta^11*costh^7 - 2*beta^11*costh^6 - 6*beta^10*costh^6 + 9*beta^10*costh^5 - 4*beta^9*costh^7 + 16*beta^9*costh^6 - 15*beta^9*costh^5 + 15*beta^9*costh^4 + 36*beta^8*costh^6 - 18*beta^8*costh^5 - 51*beta^8*costh^4 + 42*beta^8*costh^3 - 14*beta^7*costh^7 + 26*beta^7*costh^6 + 30*beta^7*costh^5 - 66*beta^7*costh^4 - 12*beta^7*costh^3 + 12*beta^7*costh^2 - 6*beta^6*costh^6 + 9*beta^6*costh^5 + 30*beta^6*costh^4 - 84*beta^6*costh^3 - 36*beta^6*costh^2 + 45*beta^6*costh + 33*beta^5*costh^5 - 69*beta^5*costh^4 + 24*beta^5*costh^3 + 12*beta^5*costh^2 - 7*beta^5*costh + 7*beta^5 - 51*beta^4*costh^4 + 42*beta^4*costh^3 + 144*beta^4*costh^2 - 90*beta^4*costh - 3*beta^4 - 60*beta^3*costh^3 + 96*beta^3*costh^2 + 14*beta^3*costh - 26*beta^3 - 36*beta^2*costh^2 + 45*beta^2*costh - 18*beta^2 + 9*beta*costh - 21*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta - 1)*(beta + 1)*(beta^6*costh^6 - 12*beta^4*costh^4 - 15*beta^2*costh^2 - 6)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 - 9*beta^2*costh^2 + 6*beta*costh - 7)/(beta*costh - 1)^3,
(1/2)*(2*beta^8*costh^4 - 2*beta^8*costh^3 - 6*beta^7*costh^3 + 9*beta^7*costh^2 - 4*beta^6*costh^4 + 16*beta^6*costh^3 - 3*beta^6*costh^2 - 6*beta^6*costh + 36*beta^5*costh^3 - 54*beta^5*costh^2 + 2*beta^5*costh + 7*beta^5 - 14*beta^4*costh^4 + 26*beta^4*costh^3 - 66*beta^4*costh^2 + 48*beta^4*costh - 3*beta^4 + 42*beta^3*costh^3 - 75*beta^3*costh^2 + 68*beta^3*costh - 26*beta^3 - 51*beta^2*costh^2 + 78*beta^2*costh - 18*beta^2 + 18*beta*costh - 21*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3),
-1/2*(2*beta^7*costh^3 + 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 18*beta^4*costh^2 + 7*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh - 39*beta^2*costh^2 - 14*beta^2 - 42*beta*costh - 9)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 18*beta^4*costh^2 - 7*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh + 39*beta^2*costh^2 + 14*beta^2 - 42*beta*costh + 9)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
2*(9*beta^6*costh^4 + 9*beta^6*costh^2 - 79*beta^4*costh^4 + 18*beta^4*costh^2 + 3*beta^4 + 137*beta^2*costh^2 - 3*beta^2 - 94)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
2*(2*beta^10*costh^6 - 4*beta^8*costh^6 + 21*beta^8*costh^4 + 4*beta^6*costh^6 - 42*beta^6*costh^4 + 60*beta^6*costh^2 + 15*beta^4*costh^4 - 120*beta^4*costh^2 + 13*beta^4 + 66*beta^2*costh^2 - 26*beta^2 + 11)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
2*(2*beta^10*costh^6 - 4*beta^8*costh^6 + 3*beta^8*costh^4 + 12*beta^6*costh^6 - 6*beta^6*costh^4 + 24*beta^6*costh^2 - 27*beta^4*costh^4 - 48*beta^4*costh^2 + 3*beta^4 + 54*beta^2*costh^2 - 6*beta^2 - 7)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-4*(6*beta^10*costh^6 - 12*beta^8*costh^6 - 72*beta^8*costh^4 - 5*beta^6*costh^6 + 144*beta^6*costh^4 - 90*beta^6*costh^2 - 39*beta^4*costh^4 + 180*beta^4*costh^2 - 36*beta^4 - 123*beta^2*costh^2 + 72*beta^2 - 25)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 52*beta^5*costh - 21*beta^4*costh^4 + 22*beta^4*costh^2 - 35*beta^4 - 84*beta^3*costh^3 + 200*beta^3*costh + 110*beta^2*costh^2 + 82*beta^2 + 238*beta*costh + 182)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(8*beta^7*costh^3 + 39*beta^6*costh^2 - 16*beta^5*costh^3 + 24*beta^5*costh - 78*beta^4*costh^2 + 33*beta^4 - 72*beta^3*costh^3 - 48*beta^3*costh - 201*beta^2*costh^2 - 66*beta^2 - 216*beta*costh - 47)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 + 8*beta^3*costh^3 + 27*beta^2*costh^2 - 10*beta^2 + 24*beta*costh + 13)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 24*beta^4*costh^2 + 8*beta^4 - 29*beta^3*costh^3 - 18*beta^3*costh - 84*beta^2*costh^2 - 16*beta^2 - 87*beta*costh - 24)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(4*beta^8*costh^4 - 4*beta^8*costh^3 - 15*beta^7*costh^3 + 18*beta^7*costh^2 - 8*beta^6*costh^4 + 20*beta^6*costh^3 + 3*beta^6*costh^2 - 12*beta^6*costh + 54*beta^5*costh^3 - 72*beta^5*costh^2 - 5*beta^5*costh + 14*beta^5 - 12*beta^4*costh^4 + 24*beta^4*costh^3 - 78*beta^4*costh^2 + 60*beta^4*costh - 3*beta^4 + 33*beta^3*costh^3 - 66*beta^3*costh^2 + 82*beta^3*costh - 40*beta^3 - 45*beta^2*costh^2 + 72*beta^2*costh - 18*beta^2 + 11*beta*costh - 14*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3),
(1/2)*(5*beta^7*costh^3 + 12*beta^6*costh^2 - 10*beta^5*costh^3 + 15*beta^5*costh - 24*beta^4*costh^2 - 27*beta^3*costh^3 - 30*beta^3*costh - 84*beta^2*costh^2 - 81*beta*costh - 32)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 - 8*beta^3*costh^3 + 27*beta^2*costh^2 - 10*beta^2 - 24*beta*costh + 13)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 52*beta^5*costh - 21*beta^4*costh^4 + 22*beta^4*costh^2 - 35*beta^4 + 84*beta^3*costh^3 - 200*beta^3*costh + 110*beta^2*costh^2 + 82*beta^2 - 238*beta*costh + 182)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(8*beta^7*costh^3 - 39*beta^6*costh^2 - 16*beta^5*costh^3 + 24*beta^5*costh + 78*beta^4*costh^2 - 33*beta^4 - 72*beta^3*costh^3 - 48*beta^3*costh + 201*beta^2*costh^2 + 66*beta^2 - 216*beta*costh + 47)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(3*beta^7*costh^3 - 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 24*beta^4*costh^2 - 8*beta^4 - 29*beta^3*costh^3 - 18*beta^3*costh + 84*beta^2*costh^2 + 16*beta^2 - 87*beta*costh + 24)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(5*beta^7*costh^3 - 12*beta^6*costh^2 - 10*beta^5*costh^3 + 15*beta^5*costh + 24*beta^4*costh^2 - 27*beta^3*costh^3 - 30*beta^3*costh + 84*beta^2*costh^2 - 81*beta*costh + 32)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(2*beta^7*costh^3 + 3*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 6*beta^4*costh^2 - 3*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh - 93*beta^2*costh^2 + 6*beta^2 - 90*beta*costh - 35)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 3*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 6*beta^4*costh^2 + 3*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh + 93*beta^2*costh^2 - 6*beta^2 - 90*beta*costh + 35)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-(2*beta^10*costh^6 - 4*beta^8*costh^6 - 15*beta^8*costh^4 - 6*beta^6*costh^6 + 30*beta^6*costh^4 - 12*beta^6*costh^2 + 9*beta^4*costh^4 + 24*beta^4*costh^2 - 7*beta^4 - 36*beta^2*costh^2 + 14*beta^2 + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta^10*costh^6 - 2*beta^8*costh^6 - 12*beta^8*costh^4 - 3*beta^6*costh^6 + 24*beta^6*costh^4 - 15*beta^6*costh^2 + 30*beta^4*costh^2 - 6*beta^4 - 27*beta^2*costh^2 + 12*beta^2 - 2)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta + 1)*(9*beta^8*costh^6 - 12*beta^8*costh^5 - 30*beta^7*costh^6 + 24*beta^7*costh^5 + 9*beta^6*costh^6 - 12*beta^6*costh^5 + 65*beta^6*costh^4 - 56*beta^6*costh^3 - 94*beta^5*costh^4 + 112*beta^5*costh^3 + 65*beta^4*costh^4 - 56*beta^4*costh^3 + 51*beta^4*costh^2 - 60*beta^4*costh - 138*beta^3*costh^2 + 120*beta^3*costh + 51*beta^2*costh^2 - 60*beta^2*costh + 3*beta^2 + 6*beta + 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(2*beta^7*costh^3 + 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 30*beta^4*costh^2 + 17*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh - 81*beta^2*costh^2 - 34*beta^2 - 90*beta*costh - 15)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 30*beta^4*costh^2 - 17*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh + 81*beta^2*costh^2 + 34*beta^2 - 90*beta*costh + 15)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta - 1)*(2*beta^6*costh^4 + 2*beta^6*costh^3 + 4*beta^5*costh^4 + 13*beta^5*costh^3 + 12*beta^5*costh^2 + 2*beta^4*costh^4 + 32*beta^4*costh^3 + 21*beta^4*costh^2 + 6*beta^4*costh + 9*beta^3*costh^3 + 42*beta^3*costh^2 + 15*beta^3*costh + 12*beta^3 - 3*beta^2*costh^2 + 48*beta^2*costh + 21*beta^2 + 3*beta*costh + 18*beta - 3)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)^3),
(1/2)*(beta - 1)^3/(beta*(beta + 1)*(costh + 1)),
(22*beta^6*costh^4 - 5*beta^6*costh^2 - 22*beta^4*costh^4 - 94*beta^4*costh^2 - 2*beta^4 - 537*beta^2*costh^2 - 82*beta^2 + 720)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
2*(66*beta^9*costh^8 - 48*beta^9*costh^6 - 58*beta^9*costh^4 - 9*beta^8*costh^4 - 240*beta^7*costh^6 + 296*beta^7*costh^4 + 80*beta^7*costh^2 - 54*beta^6*costh^4 - 150*beta^6*costh^2 - 340*beta^5*costh^4 - 160*beta^5*costh^2 - 70*beta^5 - 9*beta^4*costh^4 + 180*beta^4*costh^2 - 33*beta^4 + 980*beta^3*costh^2 + 200*beta^3 + 18*beta^2*costh^2 + 66*beta^2 - 706*beta - 9)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(4*beta^11*costh^7 - 4*beta^11*costh^6 + 3*beta^10*costh^6 - 6*beta^10*costh^5 - 8*beta^9*costh^7 - 4*beta^9*costh^6 - 12*beta^9*costh^5 + 12*beta^9*costh^4 - 30*beta^8*costh^6 + 12*beta^8*costh^5 + 37*beta^8*costh^4 - 28*beta^8*costh^3 - 48*beta^7*costh^7 + 36*beta^7*costh^6 + 24*beta^7*costh^5 + 12*beta^7*costh^4 + 12*beta^7*costh^3 - 12*beta^7*costh^2 + 3*beta^6*costh^6 - 6*beta^6*costh^5 - 2*beta^6*costh^4 + 56*beta^6*costh^3 + 21*beta^6*costh^2 - 30*beta^6*costh + 144*beta^5*costh^5 - 108*beta^5*costh^4 - 24*beta^5*costh^3 - 12*beta^5*costh^2 - 4*beta^5*costh + 4*beta^5 + 37*beta^4*costh^4 - 28*beta^4*costh^3 - 114*beta^4*costh^2 + 60*beta^4*costh + 3*beta^4 - 144*beta^3*costh^3 + 108*beta^3*costh^2 + 8*beta^3*costh + 4*beta^3 + 21*beta^2*costh^2 - 30*beta^2*costh + 18*beta^2 + 48*beta*costh - 36*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3)
},
"Valuations" -> {0,0,0,0,0,0,0,-1,-1,-1,-1,0,-1,-1,2,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,-1,2,0,0,-1,-1,-1,0,0,0,0,0,0,0,-1,0,0,0,-1,0,-1,0,-1,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-1,0,0,-1,-1,-1,0,0,-1,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,-1,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,-1,-1},
"Blocks" -> {
{(8/3)*I*m2/nc,1,{}},
{-224*I*m2/nc,2,{{7,1}}},
{224*I*m2/nc,2,{{8,1}}},
{-16/3*I*m2/nc,3,{{1,1}}},
{-32/3*I*m2/nc,4,{{1,2}}},
{(64/9)*I*m2/nc,5,{{1,3}}},
{-64/3*I*m2/nc,6,{{1,2},{9,1}}},
{(128/3)*I*m2/nc,6,{{1,2},{5,1}}},
{-32/3*I*m2/nc,5,{{1,2},{4,1}}},
{-32/3*I*m2/nc,5,{{1,2},{2,1}}},
{-64/3*I*m2/nc,7,{{1,2},{6,1}}},
{-32/3*I*m2/nc,5,{{1,2},{3,1}}},
{-32/3*Pi*m2/nc,5,{{1,2}}},
{(64/3)*I*m2/nc,4,{{1,1},{9,1}}},
{(32/3)*I*m2/nc,8,{{1,1},{9,2}}},
{-128/3*I*m2/nc,9,{{1,1},{5,1},{9,1}}},
{-32/3*I*m2/nc,10,{{1,1},{4,1},{9,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{2,1},{9,1}}},
{-32/3*I*m2/nc,11,{{1,1},{6,1},{9,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{3,1},{9,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{9,1}}},
{-128/3*I*m2/nc,12,{{1,1},{5,1}}},
{(64/3)*I*m2/nc,13,{{1,1},{5,2}}},
{-64/3*I*m2/nc,14,{{1,1},{4,1},{5,1}}},
{-256/3*I*m2/nc,5,{{1,1},{2,1},{5,1}}},
{-64/3*I*m2/nc,8,{{1,1},{5,1},{6,1}}},
{-128/3*I*m2/nc,5,{{1,1},{3,1},{5,1}}},
{-64/3*I*m2/nc,5,{{1,1},{4,2}}},
{(128/3)*I*m2/nc,5,{{1,1},{2,1},{4,1}}},
{-32/3*I*m2/nc,10,{{1,1},{4,1},{6,1}}},
{(64/3)*I*m2/nc,15,{{1,1},{2,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{2,1}}},
{(64/3)*I*m2/nc,15,{{1,1},{3,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{3,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{22,1}}},
{-64/3*I*m2/nc,5,{{1,1},{20,1}}},
{(64/3)*I*m2/nc,16,{{1,1},{12,1}}},
{-128/3*I*m2/nc,16,{{1,1},{19,1}}},
{-128/3*I*m2/nc,16,{{1,1},{13,1}}},
{(32/3)*I*m2/nc,17,{{1,1},{11,1}}},
{-128/3*I*m2/nc,16,{{1,1},{14,1}}},
{(128/3)*I*m2/nc,18,{{1,1},{17,1}}},
{-128/3*I*m2/nc,7,{{1,1},{18,1}}},
{-32/3*I*m2/nc,11,{{1,1},{15,1}}},
{(64/3)*Pi*m2/nc,12,{{1,1}}},
{(16/9)*I*Pi^2*m2/nc,19,{{1,1}}},
{-16/3*I*m2/nc,20,{{10,1}}},
{-32/3*I*m2/nc,21,{{10,2}}},
{(64/9)*I*m2/nc,22,{{10,3}}},
{-64/3*I*m2/nc,23,{{9,1},{10,2}}},
{(128/3)*I*m2/nc,23,{{5,1},{10,2}}},
{-64/3*I*m2/nc,7,{{4,1},{10,2}}},
{-32/3*I*m2/nc,22,{{2,1},{10,2}}},
{-32/3*I*m2/nc,22,{{6,1},{10,2}}},
{-32/3*I*m2/nc,22,{{3,1},{10,2}}},
{-32/3*Pi*m2/nc,22,{{10,2}}},
{(64/3)*I*m2/nc,21,{{9,1},{10,1}}},
{-32/3*I*m2/nc,24,{{9,2},{10,1}}},
{(128/3)*I*m2/nc,25,{{5,1},{9,1},{10,1}}},
{-32/3*I*m2/nc,26,{{4,1},{9,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{2,1},{9,1},{10,1}}},
{-32/3*I*m2/nc,27,{{6,1},{9,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{3,1},{9,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{9,1},{10,1}}},
{-128/3*I*m2/nc,28,{{5,1},{10,1}}},
{-64*I*m2/nc,29,{{5,2},{10,1}}},
{(64/3)*I*m2/nc,24,{{4,1},{5,1},{10,1}}},
{-128/3*I*m2/nc,22,{{2,1},{5,1},{10,1}}},
{(64/3)*I*m2/nc,30,{{5,1},{6,1},{10,1}}},
{-256/3*I*m2/nc,22,{{3,1},{5,1},{10,1}}},
{-32/3*I*m2/nc,27,{{4,1},{6,1},{10,1}}},
{(64/3)*I*m2/nc,15,{{2,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{2,1},{10,1}}},
{-64/3*I*m2/nc,22,{{6,2},{10,1}}},
{(128/3)*I*m2/nc,22,{{3,1},{6,1},{10,1}}},
{(64/3)*I*m2/nc,15,{{3,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{3,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{10,1},{23,1}}},
{-64/3*I*m2/nc,22,{{10,1},{21,1}}},
{-64/3*I*m2/nc,31,{{10,1},{16,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{19,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{13,1}}},
{-32/3*I*m2/nc,26,{{10,1},{11,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{14,1}}},
{-128/3*I*m2/nc,7,{{10,1},{17,1}}},
{-128/3*I*m2/nc,32,{{10,1},{18,1}}},
{-32/3*I*m2/nc,33,{{10,1},{15,1}}},
{(64/3)*Pi*m2/nc,28,{{10,1}}},
{(16/3)*I*Pi^2*m2/nc,34,{{10,1}}},
{(16/3)*I*m2/nc,35,{{9,1}}},
{-32/3*I*m2/nc,36,{{9,2}}},
{(32/9)*I*m2/nc,37,{{9,3}}},
{-128/3*I*m2/nc,38,{{5,1},{9,2}}},
{-32/3*I*m2/nc,39,{{2,1},{9,2}}},
{(32/3)*I*m2/nc,39,{{3,1},{9,2}}},
{-32/3*Pi*m2/nc,40,{{9,2}}},
{(64/3)*I*m2/nc,41,{{5,2},{9,1}}},
{-128/3*I*m2/nc,42,{{4,1},{5,1},{9,1}}},
{(128/3)*I*m2/nc,39,{{2,1},{5,1},{9,1}}},
{(128/3)*I*m2/nc,43,{{5,1},{6,1},{9,1}}},
{-128/3*I*m2/nc,39,{{3,1},{5,1},{9,1}}},
{(128/3)*Pi*m2/nc,44,{{5,1},{9,1}}},
{(32/3)*I*m2/nc,16,{{4,2},{9,1}}},
{-32/3*Pi*m2/nc,45,{{4,1},{9,1}}},
{-64/3*Pi*m2/nc,37,{{2,1},{9,1}}},
{-32/3*I*m2/nc,31,{{6,2},{9,1}}},
{(32/3)*Pi*m2/nc,46,{{6,1},{9,1}}},
{-64/3*Pi*m2/nc,37,{{3,1},{9,1}}},
{-64/3*I*m2/nc,5,{{9,1},{22,1}}},
{(64/3)*I*m2/nc,5,{{9,1},{20,1}}},
{-64/3*I*m2/nc,16,{{9,1},{12,1}}},
{-64/3*I*m2/nc,22,{{9,1},{23,1}}},
{(64/3)*I*m2/nc,22,{{9,1},{21,1}}},
{(64/3)*I*m2/nc,31,{{9,1},{16,1}}},
{-64/3*Pi*m2/nc,47,{{9,1}}},
{-32/9*I*Pi^2*m2/nc,48,{{9,1}}},
{-32/3*I*m2/nc,35,{{5,1}}},
{(2560/9)*I*m2/nc,7,{{5,3}}},
{-256*I*m2/nc,7,{{4,1},{5,2}}},
{-64/3*I*m2/nc,39,{{2,1},{5,2}}},
{-256*I*m2/nc,7,{{5,2},{6,1}}},
{(64/3)*I*m2/nc,39,{{3,1},{5,2}}},
{-128/3*Pi*m2/nc,44,{{5,2}}},
{(64/3)*I*m2/nc,49,{{4,2},{5,1}}},
{(128/3)*I*m2/nc,5,{{2,1},{4,1},{5,1}}},
{(512/3)*I*m2/nc,7,{{4,1},{5,1},{6,1}}},
{-128/3*I*m2/nc,5,{{3,1},{4,1},{5,1}}},
{-64/3*Pi*m2/nc,46,{{4,1},{5,1}}},
{-128/3*I*m2/nc,22,{{2,1},{5,1},{6,1}}},
{(128/3)*Pi*m2/nc,37,{{2,1},{5,1}}},
{(64/3)*I*m2/nc,50,{{5,1},{6,2}}},
{(128/3)*I*m2/nc,22,{{3,1},{5,1},{6,1}}},
{(64/3)*Pi*m2/nc,45,{{5,1},{6,1}}},
{(128/3)*Pi*m2/nc,37,{{3,1},{5,1}}},
{(128/3)*I*m2/nc,5,{{5,1},{22,1}}},
{-128/3*I*m2/nc,5,{{5,1},{20,1}}},
{(128/3)*I*m2/nc,16,{{5,1},{12,1}}},
{(128/3)*I*m2/nc,22,{{5,1},{23,1}}},
{-128/3*I*m2/nc,22,{{5,1},{21,1}}},
{-128/3*I*m2/nc,31,{{5,1},{16,1}}},
{(128/3)*Pi*m2/nc,47,{{5,1}}},
{(64/9)*I*Pi^2*m2/nc,51,{{5,1}}},
{(256/3)*I*m2/nc,52,{{63,1}}},
{(64/3)*I*m2/nc,53,{{4,2}}},
{(160/9)*I*m2/nc,5,{{4,3}}},
{-64/3*I*m2/nc,5,{{2,1},{4,2}}},
{-64/3*I*m2/nc,7,{{4,2},{6,1}}},
{(64/3)*I*m2/nc,5,{{3,1},{4,2}}},
{(64/3)*Pi*m2/nc,18,{{4,2}}},
{-128/3*Pi*m2/nc,5,{{2,1},{4,1}}},
{-64/3*I*m2/nc,7,{{4,1},{6,2}}},
{(32/3)*Pi*m2/nc,54,{{4,1},{6,1}}},
{-128/3*Pi*m2/nc,5,{{3,1},{4,1}}},
{-128/3*Pi*m2/nc,53,{{4,1}}},
{-128/9*I*Pi^2*m2/nc,55,{{4,1}}},
{(64/3)*I*m2/nc,22,{{2,1},{6,2}}},
{-128/3*Pi*m2/nc,22,{{2,1},{6,1}}},
{-128/3*Pi*m2/nc,15,{{2,1}}},
{(64/3)*I*m2/nc,56,{{6,2}}},
{(160/9)*I*m2/nc,22,{{6,3}}},
{-64/3*I*m2/nc,22,{{3,1},{6,2}}},
{-64/3*Pi*m2/nc,32,{{6,2}}},
{-128/3*Pi*m2/nc,22,{{3,1},{6,1}}},
{-128/3*Pi*m2/nc,56,{{6,1}}},
{-128/9*I*Pi^2*m2/nc,57,{{6,1}}},
{-128/3*Pi*m2/nc,15,{{3,1}}},
{-64/3*I*m2/nc,15,{{22,1}}},
{-64/3*Pi*m2/nc,5,{{22,1}}},
{(64/3)*I*m2/nc,15,{{20,1}}},
{(64/3)*Pi*m2/nc,5,{{20,1}}},
{(128/3)*I*m2/nc,53,{{12,1}}},
{-64/3*Pi*m2/nc,16,{{12,1}}},
{-64/3*I*m2/nc,15,{{23,1}}},
{-64/3*Pi*m2/nc,22,{{23,1}}},
{(64/3)*I*m2/nc,15,{{21,1}}},
{(64/3)*Pi*m2/nc,22,{{21,1}}},
{(128/3)*I*m2/nc,56,{{16,1}}},
{(64/3)*Pi*m2/nc,31,{{16,1}}},
{-128/3*I*m2/nc,58,{{19,1}}},
{(128/3)*Pi*m2/nc,59,{{19,1}}},
{-256/3*I*m2/nc,37,{{57,1}}},
{(128/3)*Pi*m2/nc,59,{{13,1}}},
{-32/3*Pi*m2/nc,60,{{11,1}}},
{(128/3)*Pi*m2/nc,59,{{14,1}}},
{-128/3*Pi*m2/nc,16,{{17,1}}},
{(128/3)*Pi*m2/nc,31,{{18,1}}},
{-128/3*I*m2/nc,5,{{56,1}}},
{(128/3)*I*m2/nc,5,{{48,1}}},
{(64/3)*I*m2/nc,5,{{60,1}}},
{-64/3*I*m2/nc,5,{{58,1}}},
{-128/3*I*m2/nc,42,{{35,1}}},
{(128/3)*I*m2/nc,5,{{47,1}}},
{-64*I*m2/nc,5,{{26,1}}},
{(128/3)*I*m2/nc,5,{{24,1}}},
{(512/3)*I*m2/nc,7,{{41,1}}},
{-256/3*I*m2/nc,7,{{32,1}}},
{-128/3*I*m2/nc,7,{{34,1}}},
{(64/3)*I*m2/nc,22,{{61,1}}},
{-128/3*I*m2/nc,22,{{52,1}}},
{-64/3*I*m2/nc,22,{{59,1}}},
{(128/3)*I*m2/nc,43,{{36,1}}},
{-128/3*I*m2/nc,22,{{53,1}}},
{-256/3*I*m2/nc,7,{{42,1}}},
{(128/3)*I*m2/nc,7,{{31,1}}},
{-64*I*m2/nc,22,{{62,1}}},
{(128/3)*I*m2/nc,22,{{25,1}}},
{(512/3)*I*m2/nc,7,{{44,1}}},
{-256/3*I*m2/nc,7,{{38,1}}},
{-256/3*I*m2/nc,7,{{43,1}}},
{(128/3)*I*m2/nc,7,{{37,1}}},
{-128/3*I*m2/nc,7,{{40,1}}},
{(32/3)*I*m2/nc,61,{{30,1}}},
{-128/3*I*m2/nc,22,{{55,1}}},
{(128/3)*I*m2/nc,22,{{45,1}}},
{(32/3)*I*m2/nc,62,{{50,1}}},
{-128/3*I*m2/nc,5,{{49,1}}},
{-128/3*I*m2/nc,5,{{51,1}}},
{(128/3)*I*m2/nc,22,{{46,1}}},
{-128/3*I*m2/nc,55,{{33,1}}},
{-128/3*I*m2/nc,57,{{39,1}}},
{32*Pi*m2/nc,63,{{15,1}}},
{-32*I*m2/nc,64,{{29,1}}},
{-32*I*m2/nc,65,{{54,1}}},
{-16/3*Pi*m2/nc,66,{}},
{-64/9*I*Pi^2*m2/nc,67,{}},
{(16/9)*Pi^3*m2/nc,68,{}},
{-8/27*I*m2*nc,69,{}},
{(32/27)*I*m2*nc,70,{{7,1}}},
{-1408/3*I*m2*nc,2,{{7,2}}},
{(2816/3)*I*m2*nc,2,{{7,1},{8,1}}},
{-704/3*I*m2*nc,2,{{1,1},{7,1}}},
{32*I*m2*nc,71,{{1,2},{7,1}}},
{-64*I*m2*nc,71,{{1,1},{7,1},{9,1}}},
{-64*I*m2*nc,71,{{1,1},{2,1},{7,1}}},
{-64*I*m2*nc,71,{{1,1},{3,1},{7,1}}},
{-704/3*I*m2*nc,2,{{7,1},{10,1}}},
{32*I*m2*nc,71,{{7,1},{10,2}}},
{-64*I*m2*nc,71,{{7,1},{9,1},{10,1}}},
{-64*I*m2*nc,71,{{2,1},{7,1},{10,1}}},
{-64*I*m2*nc,71,{{3,1},{7,1},{10,1}}},
{(1408/3)*I*m2*nc,2,{{7,1},{9,1}}},
{-64*I*m2*nc,71,{{7,1},{9,2}}},
{-2816/3*I*m2*nc,2,{{5,1},{7,1}}},
{64*I*m2*nc,71,{{4,2},{7,1}}},
{-128*Pi*m2*nc,71,{{4,1},{7,1}}},
{128*Pi*m2*nc,71,{{2,1},{7,1}}},
{64*I*m2*nc,71,{{6,2},{7,1}}},
{-128*Pi*m2*nc,71,{{6,1},{7,1}}},
{128*Pi*m2*nc,71,{{3,1},{7,1}}},
{64*I*m2*nc,71,{{7,1},{22,1}}},
{-64*I*m2*nc,71,{{7,1},{20,1}}},
{128*I*m2*nc,71,{{7,1},{12,1}}},
{64*I*m2*nc,71,{{7,1},{23,1}}},
{-64*I*m2*nc,71,{{7,1},{21,1}}},
{128*I*m2*nc,71,{{7,1},{16,1}}},
{-1408/3*Pi*m2*nc,2,{{7,1}}},
{(16/9)*I*Pi^2*m2*nc,72,{{7,1}}},
{-32/27*I*m2*nc,70,{{8,1}}},
{-1408/3*I*m2*nc,2,{{8,2}}},
{(704/3)*I*m2*nc,2,{{1,1},{8,1}}},
{-32*I*m2*nc,71,{{1,2},{8,1}}},
{64*I*m2*nc,71,{{1,1},{8,1},{9,1}}},
{64*I*m2*nc,71,{{1,1},{2,1},{8,1}}},
{64*I*m2*nc,71,{{1,1},{3,1},{8,1}}},
{(704/3)*I*m2*nc,2,{{8,1},{10,1}}},
{-32*I*m2*nc,71,{{8,1},{10,2}}},
{64*I*m2*nc,71,{{8,1},{9,1},{10,1}}},
{64*I*m2*nc,71,{{2,1},{8,1},{10,1}}},
{64*I*m2*nc,71,{{3,1},{8,1},{10,1}}},
{-1408/3*I*m2*nc,2,{{8,1},{9,1}}},
{64*I*m2*nc,71,{{8,1},{9,2}}},
{(2816/3)*I*m2*nc,2,{{5,1},{8,1}}},
{-64*I*m2*nc,71,{{4,2},{8,1}}},
{128*Pi*m2*nc,71,{{4,1},{8,1}}},
{-128*Pi*m2*nc,71,{{2,1},{8,1}}},
{-64*I*m2*nc,71,{{6,2},{8,1}}},
{128*Pi*m2*nc,71,{{6,1},{8,1}}},
{-128*Pi*m2*nc,71,{{3,1},{8,1}}},
{-64*I*m2*nc,71,{{8,1},{22,1}}},
{64*I*m2*nc,71,{{8,1},{20,1}}},
{-128*I*m2*nc,71,{{8,1},{12,1}}},
{-64*I*m2*nc,71,{{8,1},{23,1}}},
{64*I*m2*nc,71,{{8,1},{21,1}}},
{-128*I*m2*nc,71,{{8,1},{16,1}}},
{(1408/3)*Pi*m2*nc,2,{{8,1}}},
{-16/9*I*Pi^2*m2*nc,72,{{8,1}}},
{(16/27)*I*m2*nc,73,{{1,1}}},
{(32/9)*I*m2*nc,74,{{1,2}}},
{-64/9*I*m2*nc,75,{{1,3}}},
{(32/3)*I*m2*nc,76,{{1,2},{9,1}}},
{-64/3*I*m2*nc,77,{{1,2},{5,1}}},
{(32/3)*I*m2*nc,78,{{1,2},{4,1}}},
{(32/3)*I*m2*nc,79,{{1,2},{2,1}}},
{(128/3)*I*m2*nc,71,{{1,2},{6,1}}},
{(32/3)*I*m2*nc,79,{{1,2},{3,1}}},
{(32/3)*Pi*m2*nc,80,{{1,2}}},
{-64/9*I*m2*nc,81,{{1,1},{9,1}}},
{-64/3*I*m2*nc,82,{{1,1},{9,2}}},
{(128/3)*I*m2*nc,83,{{1,1},{5,1},{9,1}}},
{64*I*m2*nc,84,{{1,1},{4,1},{9,1}}},
{-64/3*I*m2*nc,85,{{1,1},{2,1},{9,1}}},
{64*I*m2*nc,84,{{1,1},{6,1},{9,1}}},
{-64/3*I*m2*nc,85,{{1,1},{3,1},{9,1}}},
{-64/3*Pi*m2*nc,80,{{1,1},{9,1}}},
{(128/9)*I*m2*nc,86,{{1,1},{5,1}}},
{-64/3*I*m2*nc,87,{{1,1},{5,2}}},
{(128/3)*I*m2*nc,88,{{1,1},{4,1},{5,1}}},
{(256/3)*I*m2*nc,85,{{1,1},{2,1},{5,1}}},
{(128/3)*I*m2*nc,89,{{1,1},{5,1},{6,1}}},
{(128/3)*I*m2*nc,85,{{1,1},{3,1},{5,1}}},
{(256/3)*Pi*m2*nc,2,{{1,1},{5,1}}},
{(64/3)*I*m2*nc,90,{{1,1},{4,2}}},
{-128/3*I*m2*nc,91,{{1,1},{2,1},{4,1}}},
{-64/3*I*m2*nc,92,{{1,1},{4,1},{6,1}}},
{(128/3)*I*m2*nc,71,{{1,1},{3,1},{4,1}}},
{-256/3*Pi*m2*nc,2,{{1,1},{4,1}}},
{(64/9)*I*m2*nc,93,{{1,1},{2,1}}},
{-128/3*I*m2*nc,71,{{1,1},{2,1},{6,1}}},
{-64/3*Pi*m2*nc,94,{{1,1},{2,1}}},
{(128/3)*I*m2*nc,71,{{1,1},{6,2}}},
{-128/3*I*m2*nc,71,{{1,1},{3,1},{6,1}}},
{(64/9)*I*m2*nc,93,{{1,1},{3,1}}},
{-64/3*Pi*m2*nc,94,{{1,1},{3,1}}},
{-64/3*I*m2*nc,91,{{1,1},{22,1}}},
{(64/3)*I*m2*nc,91,{{1,1},{20,1}}},
{-64/3*I*m2*nc,75,{{1,1},{12,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{19,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{13,1}}},
{-64/3*I*m2*nc,95,{{1,1},{11,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{14,1}}},
{-128/3*I*m2*nc,91,{{1,1},{17,1}}},
{64*I*m2*nc,84,{{1,1},{15,1}}},
{-64/9*Pi*m2*nc,96,{{1,1}}},
{-32/9*I*Pi^2*m2*nc,97,{{1,1}}},
{(16/27)*I*m2*nc,98,{{10,1}}},
{-32/9*I*m2*nc,99,{{10,2}}},
{(64/9)*I*m2*nc,100,{{10,3}}},
{(32/3)*I*m2*nc,101,{{9,1},{10,2}}},
{-64/3*I*m2*nc,102,{{5,1},{10,2}}},
{(128/3)*I*m2*nc,71,{{4,1},{10,2}}},
{-32/3*I*m2*nc,103,{{2,1},{10,2}}},
{(32/3)*I*m2*nc,104,{{6,1},{10,2}}},
{-32/3*I*m2*nc,103,{{3,1},{10,2}}},
{(32/3)*Pi*m2*nc,105,{{10,2}}},
{(64/9)*I*m2*nc,106,{{9,1},{10,1}}},
{-64/3*I*m2*nc,107,{{9,2},{10,1}}},
{(128/3)*I*m2*nc,103,{{5,1},{9,1},{10,1}}},
{-128/3*I*m2*nc,108,{{4,1},{9,1},{10,1}}},
{-64/3*I*m2*nc,109,{{2,1},{9,1},{10,1}}},
{-128/3*I*m2*nc,108,{{6,1},{9,1},{10,1}}},
{-64/3*I*m2*nc,109,{{3,1},{9,1},{10,1}}},
{-64/3*Pi*m2*nc,105,{{9,1},{10,1}}},
{-128/9*I*m2*nc,110,{{5,1},{10,1}}},
{-64*I*m2*nc,107,{{5,2},{10,1}}},
{(128/3)*I*m2*nc,108,{{4,1},{5,1},{10,1}}},
{(128/3)*I*m2*nc,109,{{2,1},{5,1},{10,1}}},
{(128/3)*I*m2*nc,103,{{5,1},{6,1},{10,1}}},
{(256/3)*I*m2*nc,109,{{3,1},{5,1},{10,1}}},
{(256/3)*Pi*m2*nc,2,{{5,1},{10,1}}},
{(128/3)*I*m2*nc,71,{{4,2},{10,1}}},
{-128/3*I*m2*nc,71,{{2,1},{4,1},{10,1}}},
{-128/3*I*m2*nc,107,{{4,1},{6,1},{10,1}}},
{-128/3*I*m2*nc,71,{{3,1},{4,1},{10,1}}},
{(64/9)*I*m2*nc,93,{{2,1},{10,1}}},
{(128/3)*I*m2*nc,71,{{2,1},{6,1},{10,1}}},
{-64/3*Pi*m2*nc,111,{{2,1},{10,1}}},
{-64/3*I*m2*nc,112,{{6,2},{10,1}}},
{(128/3)*I*m2*nc,108,{{3,1},{6,1},{10,1}}},
{-256/3*Pi*m2*nc,2,{{6,1},{10,1}}},
{(64/9)*I*m2*nc,93,{{3,1},{10,1}}},
{-64/3*Pi*m2*nc,111,{{3,1},{10,1}}},
{(64/3)*I*m2*nc,108,{{10,1},{23,1}}},
{-64/3*I*m2*nc,108,{{10,1},{21,1}}},
{(64/3)*I*m2*nc,100,{{10,1},{16,1}}},
{-128/3*I*m2*nc,108,{{10,1},{19,1}}},
{-128/3*I*m2*nc,108,{{10,1},{13,1}}},
{-128/3*I*m2*nc,108,{{10,1},{11,1}}},
{-128/3*I*m2*nc,108,{{10,1},{14,1}}},
{(128/3)*I*m2*nc,108,{{10,1},{18,1}}},
{-64/9*Pi*m2*nc,113,{{10,1}}},
{(32/9)*I*Pi^2*m2*nc,114,{{10,1}}},
{-16/3*I*m2*nc,115,{{9,1}}},
{(32/9)*I*m2*nc,116,{{9,2}}},
{-32/9*I*m2*nc,117,{{9,3}}},
{(128/3)*I*m2*nc,118,{{5,1},{9,2}}},
{(32/3)*I*m2*nc,39,{{2,1},{9,2}}},
{-32/3*I*m2*nc,39,{{3,1},{9,2}}},
{(32/3)*Pi*m2*nc,119,{{9,2}}},
{(5632/9)*I*m2*nc,2,{{5,1},{9,1}}},
{-64/3*I*m2*nc,120,{{5,2},{9,1}}},
{(128/3)*I*m2*nc,121,{{4,1},{5,1},{9,1}}},
{-128/3*I*m2*nc,39,{{2,1},{5,1},{9,1}}},
{-128/3*I*m2*nc,107,{{5,1},{6,1},{9,1}}},
{(128/3)*I*m2*nc,39,{{3,1},{5,1},{9,1}}},
{-256/3*Pi*m2*nc,122,{{5,1},{9,1}}},
{-32/3*I*m2*nc,123,{{4,2},{9,1}}},
{(64/3)*Pi*m2*nc,124,{{4,1},{9,1}}},
{(64/3)*Pi*m2*nc,125,{{2,1},{9,1}}},
{-32/3*I*m2*nc,126,{{6,2},{9,1}}},
{(64/3)*Pi*m2*nc,127,{{6,1},{9,1}}},
{(64/3)*Pi*m2*nc,125,{{3,1},{9,1}}},
{(64/3)*I*m2*nc,85,{{9,1},{22,1}}},
{-64/3*I*m2*nc,85,{{9,1},{20,1}}},
{(64/3)*I*m2*nc,128,{{9,1},{12,1}}},
{(64/3)*I*m2*nc,109,{{9,1},{23,1}}},
{-64/3*I*m2*nc,109,{{9,1},{21,1}}},
{-64/3*I*m2*nc,129,{{9,1},{16,1}}},
{(64/9)*Pi*m2*nc,130,{{9,1}}},
{(16/9)*I*Pi^2*m2*nc,131,{{9,1}}},
{(32/3)*I*m2*nc,115,{{5,1}}},
{-5632/9*I*m2*nc,2,{{5,2}}},
{-1280/9*I*m2*nc,71,{{5,3}}},
{128*I*m2*nc,71,{{4,1},{5,2}}},
{(64/3)*I*m2*nc,39,{{2,1},{5,2}}},
{128*I*m2*nc,71,{{5,2},{6,1}}},
{-64/3*I*m2*nc,39,{{3,1},{5,2}}},
{(256/3)*Pi*m2*nc,122,{{5,2}}},
{-64/3*I*m2*nc,49,{{4,2},{5,1}}},
{-128/3*I*m2*nc,85,{{2,1},{4,1},{5,1}}},
{-256/3*I*m2*nc,71,{{4,1},{5,1},{6,1}}},
{(128/3)*I*m2*nc,85,{{3,1},{4,1},{5,1}}},
{-128/3*Pi*m2*nc,127,{{4,1},{5,1}}},
{(128/3)*I*m2*nc,109,{{2,1},{5,1},{6,1}}},
{-128/3*Pi*m2*nc,125,{{2,1},{5,1}}},
{-64/3*I*m2*nc,50,{{5,1},{6,2}}},
{-128/3*I*m2*nc,109,{{3,1},{5,1},{6,1}}},
{-128/3*Pi*m2*nc,124,{{5,1},{6,1}}},
{-128/3*Pi*m2*nc,125,{{3,1},{5,1}}},
{-128/3*I*m2*nc,85,{{5,1},{22,1}}},
{(128/3)*I*m2*nc,85,{{5,1},{20,1}}},
{-128/3*I*m2*nc,128,{{5,1},{12,1}}},
{-128/3*I*m2*nc,109,{{5,1},{23,1}}},
{(128/3)*I*m2*nc,109,{{5,1},{21,1}}},
{(128/3)*I*m2*nc,129,{{5,1},{16,1}}},
{-128/9*Pi*m2*nc,130,{{5,1}}},
{-32/9*I*Pi^2*m2*nc,132,{{5,1}}},
{-32/9*I*m2*nc,133,{{63,1}}},
{-64/9*I*m2*nc,134,{{4,2}}},
{-32/9*I*m2*nc,135,{{4,3}}},
{(64/3)*I*m2*nc,91,{{2,1},{4,2}}},
{-64/3*I*m2*nc,136,{{3,1},{4,2}}},
{-64/3*Pi*m2*nc,137,{{4,2}}},
{(128/3)*I*m2*nc,71,{{2,1},{4,1},{6,1}}},
{(128/3)*Pi*m2*nc,91,{{2,1},{4,1}}},
{(128/3)*I*m2*nc,71,{{3,1},{4,1},{6,1}}},
{(64/3)*Pi*m2*nc,138,{{4,1},{6,1}}},
{(128/3)*Pi*m2*nc,91,{{3,1},{4,1}}},
{(128/9)*Pi*m2*nc,134,{{4,1}}},
{(128/9)*I*Pi^2*m2*nc,139,{{4,1}}},
{(128/3)*Pi*m2*nc,71,{{2,2}}},
{-64/3*I*m2*nc,140,{{2,1},{6,2}}},
{-128/3*Pi*m2*nc,108,{{2,1},{6,1}}},
{(256/3)*Pi*m2*nc,71,{{2,1},{3,1}}},
{-128/9*Pi*m2*nc,93,{{2,1}}},
{-128/3*I*Pi^2*m2*nc,71,{{2,1}}},
{-64/9*I*m2*nc,141,{{6,2}}},
{(32/9)*I*m2*nc,142,{{6,3}}},
{-64/3*I*m2*nc,108,{{3,1},{6,2}}},
{(64/3)*Pi*m2*nc,143,{{6,2}}},
{-128/3*Pi*m2*nc,108,{{3,1},{6,1}}},
{(128/9)*Pi*m2*nc,141,{{6,1}}},
{(128/9)*I*Pi^2*m2*nc,144,{{6,1}}},
{(128/3)*Pi*m2*nc,71,{{3,2}}},
{-128/9*Pi*m2*nc,93,{{3,1}}},
{-128/3*I*Pi^2*m2*nc,71,{{3,1}}},
{-64/9*I*m2*nc,93,{{22,1}}},
{(64/3)*Pi*m2*nc,94,{{22,1}}},
{(64/9)*I*m2*nc,93,{{20,1}}},
{-64/3*Pi*m2*nc,94,{{20,1}}},
{-128/9*I*m2*nc,134,{{12,1}}},
{(64/3)*Pi*m2*nc,145,{{12,1}}},
{-64/9*I*m2*nc,93,{{23,1}}},
{(64/3)*Pi*m2*nc,111,{{23,1}}},
{(64/9)*I*m2*nc,93,{{21,1}}},
{-64/3*Pi*m2*nc,111,{{21,1}}},
{-128/9*I*m2*nc,141,{{16,1}}},
{(64/3)*Pi*m2*nc,146,{{16,1}}},
{(128/3)*I*m2*nc,58,{{19,1}}},
{-128/3*Pi*m2*nc,147,{{19,1}}},
{(256/3)*I*m2*nc,148,{{57,1}}},
{-128/3*Pi*m2*nc,147,{{13,1}}},
{(64/3)*Pi*m2*nc,149,{{11,1}}},
{-128/3*Pi*m2*nc,147,{{14,1}}},
{(128/3)*Pi*m2*nc,91,{{17,1}}},
{-128/3*Pi*m2*nc,108,{{18,1}}},
{(128/3)*I*m2*nc,85,{{56,1}}},
{-128/3*I*m2*nc,85,{{48,1}}},
{-64/3*I*m2*nc,85,{{60,1}}},
{(64/3)*I*m2*nc,85,{{58,1}}},
{(128/3)*I*m2*nc,121,{{35,1}}},
{-128/3*I*m2*nc,85,{{47,1}}},
{(64/3)*I*m2*nc,150,{{26,1}}},
{-128/3*I*m2*nc,85,{{24,1}}},
{-256/3*I*m2*nc,71,{{41,1}}},
{(128/3)*I*m2*nc,71,{{32,1}}},
{(64/3)*I*m2*nc,71,{{34,1}}},
{-64/3*I*m2*nc,109,{{61,1}}},
{(128/3)*I*m2*nc,109,{{52,1}}},
{(64/3)*I*m2*nc,109,{{59,1}}},
{-128/3*I*m2*nc,107,{{36,1}}},
{(128/3)*I*m2*nc,109,{{53,1}}},
{(128/3)*I*m2*nc,71,{{42,1}}},
{-128/3*I*m2*nc,71,{{31,1}}},
{-64/3*I*m2*nc,151,{{62,1}}},
{-128/3*I*m2*nc,109,{{25,1}}},
{-256/3*I*m2*nc,71,{{44,1}}},
{(128/3)*I*m2*nc,71,{{38,1}}},
{(128/3)*I*m2*nc,71,{{43,1}}},
{-128/3*I*m2*nc,71,{{37,1}}},
{(64/3)*I*m2*nc,71,{{40,1}}},
{-128/3*I*m2*nc,109,{{30,1}}},
{(128/3)*I*m2*nc,109,{{55,1}}},
{-128/3*I*m2*nc,109,{{45,1}}},
{-64/3*I*m2*nc,152,{{50,1}}},
{(128/3)*I*m2*nc,85,{{49,1}}},
{(128/3)*I*m2*nc,85,{{51,1}}},
{-128/3*I*m2*nc,71,{{28,1}}},
{-128/3*I*m2*nc,109,{{46,1}}},
{-128/3*I*m2*nc,71,{{27,1}}},
{(128/3)*I*m2*nc,49,{{33,1}}},
{(128/3)*I*m2*nc,50,{{39,1}}},
{-64*Pi*m2*nc,84,{{15,1}}},
{64*I*m2*nc,153,{{29,1}}},
{(16/3)*Pi*m2*nc,154,{}},
{(8/27)*I*Pi^2*m2*nc,155,{}},
{-16/9*Pi^3*m2*nc,156,{}}
},
"BlockCount" -> 526, "AtomCount" -> 63, "RationalCount" -> 156, "CompactSHA256" -> "af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4"
|>


==> anc/src/construction/p1_nf1/check/driver.wl <==
(* Exact and numerical checks of the saved Nf coefficient of P1. *)

Begin["AA2NF1Threshold`"];
$HistoryLength = 0;
$RecursionLimit = 4096;
run = Environment["GGAA_NF1_THRESHOLD_RUN"];
payload = DirectoryName[$InputFileName];
out = FileNameJoin[{run, "results"}];
checkdir = FileNameJoin[{run, "checkpoints"}];
stages = {}; warnings = {}; current = "startup"; validationRows = {};
scope = "Coefficient of Nf in P1.";
assumptions = 0 < beta < 1 && -1 < costh < 1 && m2 > 0 && mu2 > 0 && nc > 1;
kinematicMap = {x -> (1-beta)/(1+beta), z -> (1+beta^2+2 beta costh)/(1-beta^2)};
logBack = {lbeta -> Log[beta], lminus -> Log[1-costh], lplus -> Log[1+costh],
  lmass -> Log[m2], lscale -> Log[mu2], ltwo -> Log[2], zthree -> Zeta[3], piconst -> Pi};
formalVariables = {lbeta,lminus,lplus,lmass,lscale,ltwo,zthree,piconst,nc};

say[text_String] := WriteString[First[$Output], "[", DateString[{"ISODate","T","Time"}], "] ", text, "\n"];
write[name_String, value_] := Module[{path = FileNameJoin[{out,name}],ok}, ok=Check[Put[value,path];True,False]; require[TrueQ[ok] && FileExistsQ[path],"Cannot save "<>path]; path];
require[test_, text_String] := If[!TrueQ[test], say["STOP: "<>text]; Throw[Failure["ThresholdCheck",<|"Reason"->text,"Stage"->current|>],"StopThreshold"]];
finiteQ[v_] := NumberQ[v] && FreeQ[v,Indeterminate|_DirectedInfinity];
scaled[a_,d_] := Max[Abs[Re[a-d]]/Max[1,Abs[Re[d]]], Abs[Im[a-d]]/Max[1,Abs[Im[d]]]];
SetAttributes[stage,HoldRest];
stage[name_String,body_] := Module[{t=AbsoluteTime[],v},
 current=name; Export[FileNameJoin[{run,"current_stage.txt"}],name<>"\n","Text"]; say["START "<>name];
 v=body; require[v =!= $Failed && v =!= $Aborted && !FailureQ[v],"Stage returned an unresolved failure."];
 AppendTo[stages,<|"Stage"->name,"Status"->"COMPLETED","Seconds"->(AbsoluteTime[]-t)|>];
 write["stages.wl",stages]; say["COMPLETED "<>name]; v
];

(* Parse only the small Mathematica subset used by the archived coefficient files. *)
parseText[text_String] := Module[{words,residue,rules,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"M2","muR2","N","x","z","I","Pi","Log","PolyLog","Zeta"}] === {},"Unexpected token in coefficient input."];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"["|"]"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue === "","Unexpected arithmetic syntax in coefficient input."];
 rules=(RegularExpression["\\b"<>#[[1]]<>"\\b"] -> "AA2NF1Threshold`"<>#[[2]])& /@
   {{"M2","m2"},{"muR2","mu2"},{"N","nc"},{"x","x"},{"z","z"}};
 h=Check[ToExpression[StringReplace[text,rules],InputForm,HoldComplete],$Failed];
 require[Head[h] === HoldComplete,"Input could not be parsed."]; e=ReleaseHold[h];
 require[FreeQ[e,_Real],"Input must contain only exact arithmetic."]; e
];

valuation[q0_] := Module[{q=Cancel[Together[q0]],n,d},
 If[q === 0,Return[Infinity]]; n=Numerator[q];d=Denominator[q];
 require[PolynomialQ[n,beta] && PolynomialQ[d,beta],"Expected a rational function of beta."];
 Exponent[n,beta,Min]-Exponent[d,beta,Min]
];
rationalJet[q0_,hi_Integer] := Module[{q=Cancel[Together[q0]],n,d,nv,dv,v,aa,nn,dd,deg,k,j},
 If[q === 0,Return[<||>]];n=Numerator[q];d=Denominator[q];
 require[PolynomialQ[n,beta] && PolynomialQ[d,beta],"Non-rational primitive encountered."];
 nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];v=nv-dv;
 require[IntegerQ[v],"Fractional beta powers require a different implementation."];
 If[v>hi,Return[<||>]];deg=hi-v;
 nn=Table[Coefficient[n,beta,nv+k],{k,0,deg}];
 dd=Table[Coefficient[d,beta,dv+k],{k,0,deg}];
 require[dd[[1]] =!= 0,"Zero leading denominator."];
 aa=ConstantArray[0,deg+1];
 Do[aa[[k+1]]=Cancel[(nn[[k+1]]-Total[Table[dd[[j+1]] aa[[k-j+1]],{j,1,k}]])/dd[[1]]],{k,0,deg}];
 AssociationThread[Range[v,hi],aa]
];
jetMul[a_Association,d_Association,hi_Integer] := Module[{r=<||>,k,j},
 Do[If[k+j<=hi,AssociateTo[r,(k+j)->(Lookup[r,k+j,0]+a[k] d[j])]],{k,Keys[a]},{j,Keys[d]}];
 Map[Expand,r]
];
jetPower[a_Association,n_Integer,hi_Integer] := Module[{r=<|0->1|>,j},
 require[n>=0,"Negative powers of special-function atoms are not supported."];
 Do[r=jetMul[r,a,hi],{j,n}];r
];

logConstant[q0_] := Module[{q=Cancel[q0],choices,hit},
 choices={{1,0},{2,ltwo},{1/2,-ltwo},{m2,lmass},{mu2,lscale},
 {1-costh,lminus},{1+costh,lplus},{2(1-costh),ltwo+lminus},
 {2(1+costh),ltwo+lplus},{1-costh^2,lminus+lplus},{2(1-costh^2),ltwo+lminus+lplus}};
 hit=Select[choices,TrueQ[Cancel[q-#[[1]]]===0]&];
 require[Length[hit]>=1,"Unresolved leading logarithm or branch: "<>ToString[q,InputForm]];
 hit[[1,2]]
];
logJet[q0_,hi_Integer] := logJet[q0,hi] = Module[{q=Cancel[q0],v,g0,der,r,k},
 require[q =!= 0,"Logarithm of an identically zero argument."];
 v=valuation[q];g0=Cancel[q/beta^v] /. beta->0;
 r=<|0->(v lbeta+logConstant[g0])|>;
 der=rationalJet[Cancel[D[q,beta]/q-v/beta],hi-1];
 Do[If[Cancel[der[k]]=!=0,
   require[k>=0,"A logarithm derivative retained an unaccounted pole."];
   AssociateTo[r,(k+1)->(der[k]/(k+1))]],{k,Keys[der]}];Map[Expand,r]
];
polyConstant[n_Integer,q0_] := Which[
 q0===0,0,
 n===2 && q0===1,piconst^2/6,
 n===2 && q0===-1,-piconst^2/12,
 n===2 && q0===1/2,piconst^2/12-ltwo^2/2,
 n===3 && q0===1,zthree,
 n===3 && q0===-1,-3 zthree/4,
 n===3 && q0===1/2,7 zthree/8-piconst^2 ltwo/12+ltwo^3/6,
 True,require[False,"Unresolved polylogarithm boundary constant."]
];
jetIntegral[a_Association] := Module[{r=<||>,v,cl,k,h,t,n},
 Do[v=Expand[a[n]];If[v===0,Continue[]];
   require[n>=0,"Finite polylogarithm derivative retained a negative-power term."];
   require[PolynomialQ[v,lbeta],"Non-polynomial logarithmic coefficient."];
   cl=CoefficientList[v,lbeta];t=0;
   Do[t=t+cl[[k+1]] Sum[(-1)^h Factorial[k]/Factorial[k-h] lbeta^(k-h)/(n+1)^(h+1),{h,0,k}],{k,0,Length[cl]-1}];
   AssociateTo[r,(n+1)->Expand[t]],{n,Keys[a]}];r
];
polyJet[n_Integer,q0_,hi_Integer] := polyJet[n,q0,hi] = Module[{q=Cancel[q0],lim,low,der,r},
 If[n===1,Return[Map[-#&,logJet[Cancel[1-q],hi]]]];
 require[MemberQ[{2,3},n],"Only classical weights 2 and 3 are implemented in this driver."];
 lim=q /. beta->0;
 require[MemberQ[{0,1,-1,1/2},lim],"Unresolved or divergent polylogarithm endpoint."];
 If[FreeQ[q,beta],Return[<|0->polyConstant[n,lim]|>]];
 low=polyJet[n-1,q,hi];der=rationalJet[Cancel[D[q,beta]/q],hi-1];
 r=jetIntegral[jetMul[der,low,hi-1]];AssociateTo[r,0->polyConstant[n,lim]];r
];
primitive[a_,hi_Integer] := Which[
 Head[a]===Log,logJet[Cancel[a[[1]] /. kinematicMap],hi],
 Head[a]===PolyLog,polyJet[a[[1]],Cancel[a[[2]] /. kinematicMap],hi],
 a===Zeta[3],<|0->zthree|>,
 True,require[False,"Unknown special-function atom: "<>ToString[a,InputForm]]
];
jetExpression[j_Association] := Total[KeyValueMap[#2 beta^#1&,j]];

reduceCoefficient[a_] := Module[{pol,cr,reduced},
 pol=Expand[a];If[pol===0,Return[0]];
 require[PolynomialQ[pol,formalVariables],"Coefficient is not polynomial in the formal constants."];
 cr=CoefficientRules[pol,formalVariables];
 reduced=Map[Function[rule,
   Cancel[Together[Last[rule]]] *
     (Times @@ MapThread[Power,{formalVariables,First[rule]}])],cr];
 Expand[Total[reduced]]
];

(* Verify the archived blocks before loading the saved threshold coefficients. *)
loadAndVerify[] := Module[{path,txt,lines,rebuild,plain,hash,syms,sprules,d,j,k,bl,pref,q,v,checks={},endpoints={}},
 path=FileNameJoin[{run,"input","P1_nf1_compact.wl"}];
 hash=IntegerString[FileHash[path,"SHA256"],16,64];
 require[hash==="af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4","Compact input hash mismatch."];
 txt=Import[path,"Text"];compactExpression=parseText[txt];
 rawpath=FileNameJoin[{run,"input","P1_nf1.wl"}];
 require[IntegerString[FileHash[rawpath,"SHA256"],16,64] === "0da89f4e7a22e433478b3e810b13cd720cf6c5eb29e168f771d1acd200be3815","Raw coefficient hash mismatch."];
 rawExpression=parseText[Import[rawpath,"Text"]];
 data=Get[FileNameJoin[{payload,"blocks.wl"}]];atoms=data["Atoms"];rats=data["RationalFunctionsBeta"];blocks=data["Blocks"];
 require[Length[atoms]===63 && Length[rats]===156 && Length[blocks]===526,"Unexpected decomposition dimensions."];
 lines=Select[StringTrim /@ StringSplit[txt,{"\r\n","\n"}],StringLength[#]>0&];
 require[Length[lines]===Length[blocks],"The per-line block proof cannot match this input."];
 syms=Table[Unique["special"],{Length[atoms]}];sprules=Dispatch[Thread[atoms->syms]];
 Do[bl=blocks[[j]];plain=If[StringEndsQ[lines[[j]],"+"],StringDrop[lines[[j]],-1],lines[[j]]];
  rebuild=bl[[1]] data["RationalFunctionsXZ"][[bl[[2]]]] Times@@((atoms[[#[[1]]]]^#[[2]])& /@ bl[[3]]);
  d=TimeConstrained[Cancel[(parseText[plain]/.sprules)-(rebuild/.sprules)],120,$Aborted];
  require[d===0,"Block decomposition proof failed or timed out at block "<>ToString[j]];
  If[Mod[j,100]===0,say["Proved compact block "<>ToString[j]<>"/526"]],{j,Length[blocks]}];
 Do[q=TimeConstrained[Cancel[Together[(data["RationalFunctionsXZ"][[j]] /. kinematicMap)-rats[[j]]]],120,$Aborted];
  require[q===0,"Rational kinematic map check failed at "<>ToString[j]];
  v=valuation[rats[[j]]];require[v===data["Valuations"][[j]],"Rational valuation mismatch."];
  AppendTo[checks,<|"RationalID"->j,"MapPass"->True,"Valuation"->v|>],{j,Length[rats]}];
 minVal=Min[Lookup[checks,"Valuation"]]; require[minVal===-1,"Unexpected denominator depth; do not reuse prepared depth blindly."];
 Do[If[Head[atoms[[j]]]===PolyLog,
   q=Cancel[atoms[[j,2]] /. kinematicMap];
   AppendTo[endpoints,<|"Atom"->atoms[[j]],"Limit"->(q/.beta->0),
     "OneMinusArgumentValuation"->valuation[1-q]|>]],{j,Length[atoms]}];
 write["input_and_depth_checks.wl",<|"CompactBlocksProved"->526,"RationalChecks"->checks,"MinimumValuation"->minVal,"Scope"->scope|>];
 write["endpoint_inventory.wl",endpoints];
 say["526 block identities and 156 rational maps verified. Minimum beta valuation = -1."];
 True
];

recoveryChecks={};
rememberRecovery[test_String,difference_] := Module[{ok=TrueQ[difference===0]},
 AppendTo[recoveryChecks,<|"Test"->test,"Difference"->difference,"Pass"->ok|>];
 write["saved_series_recovery_checks.wl",recoveryChecks];
 require[ok,"Saved-expression equivalence failed: "<>test<>". Difference has been saved."]
];
(* Small regression tests for the recovery path; these do not enter the physics result. *)
regressionTests[] := Module[{toy,d,tests},
 toy=256 costh/(3(costh-1))-256/3-256/(3(costh-1));
 tests={
  <|"Test"->"Rational zero with separate denominators",
    "Input"->toy,"Pass"->TrueQ[reduceCoefficient[toy]===0]|>,
  <|"Test"->"Same zero multiplying a formal colour/Pi monomial",
    "Pass"->TrueQ[reduceCoefficient[toy nc^2 piconst^3]===0]|>,
  <|"Test"->"Nonzero control is not accepted as zero",
    "Pass"->TrueQ[reduceCoefficient[(toy+1) nc^2 piconst^3]===nc^2 piconst^3]|>};
 write["rational_equality_regression_tests.wl",tests];
 require[And@@Lookup[tests,"Pass"],"Rational-equality regression test failed."];
 say["Three exact comparator regression tests passed, including the nonzero control."];
 True
];
restoreSaved[p_Integer] := Module[
 {old,path,original,clean,k,d,expr,physical,sd,rec,removed,nativeFormal},
 path=FileNameJoin[{run,"input","saved_P1_nf1_series"<>ToString[p]<>".wl"}];
 old=Block[{$Context="AA2NF1Threshold`",$ContextPath={"AA2NF1Threshold`","System`"}},Get[path]];
 require[AssociationQ[old] && And@@(KeyExistsQ[old,#]&/@
   {"Order","Angle","Series","Expression","FormalExpression","NormalizedCoefficients","PrimitiveDepth"}),
   "Saved series record is missing required fields."];
 require[old["Order"]===p && old["Angle"]===Automatic && old["PrimitiveDepth"]===p+1,
   "Unexpected order, angle or ingredient depth in saved result."];
 require[Head[old["Series"]]===SeriesData && old["Series"][[1]]===beta && old["Series"][[2]]===0,
   "Saved series has the wrong variable, context or expansion point."];
 original=old["NormalizedCoefficients"];
 require[AssociationQ[original] && Length[original]>0 &&
   AllTrue[Keys[original],IntegerQ[#]&&#<=p&],"Invalid saved coefficient powers."];
 require[FreeQ[Values[original],_Real],"Saved symbolic coefficients are not exact."];
 clean=<||>;
 Do[d=TimeConstrained[reduceCoefficient[original[k]],300,$Aborted];
   require[d=!=$Aborted,"Saved coefficient simplification timed out at beta^"<>ToString[k]];
   AssociateTo[clean,k->d];
   rememberRecovery["p="<>ToString[p]<>" beta^"<>ToString[k]<>" preserved",
     reduceCoefficient[original[k]-d]],{k,Keys[original]}];
 removed=Select[Keys[clean],TrueQ[clean[#]===0]&];
 clean=KeySelect[clean,!MemberQ[removed,#]&];
 require[Length[clean]>0,"The entire amplitude unexpectedly vanished."];
 expr=(m2/nc) jetExpression[clean];
 rememberRecovery["p="<>ToString[p]<>" full formal expression preserved",
   reduceCoefficient[Cancel[Together[nc/m2(old["FormalExpression"]-expr)]]]];
 nativeFormal=old["Expression"] /. (Reverse /@ logBack);
 rememberRecovery["p="<>ToString[p]<>" stored physical expression preserved",
   reduceCoefficient[Cancel[Together[nc/m2(nativeFormal-expr)]]]];
 nativeFormal=Normal[old["Series"]] /. (Reverse /@ logBack);
 rememberRecovery["p="<>ToString[p]<>" stored SeriesData expression preserved",
   reduceCoefficient[Cancel[Together[nc/m2(nativeFormal-expr)]]]];
 normalizedSeries[p]=clean;
 physical=Expand[expr /. logBack];
 sd=SeriesData[beta,0,Table[Expand[(m2/nc) Lookup[clean,k,0] /. logBack],
   {k,Min[Keys[clean]],p}],Min[Keys[clean]],p+1,1];
 rec=<|"Order"->p,"Angle"->Automatic,"Series"->sd,"Expression"->physical,
   "FormalExpression"->expr,"NormalizedCoefficients"->clean,
   "PrimitiveDepth"->old["PrimitiveDepth"],"Scope"->scope,
   "Origin"->"Saved native Mathematica expansion; rational coefficients canonicalized exactly. No series was replaced by its Python reference.",
   "OriginalSavedFileSHA256"->IntegerString[FileHash[path,"SHA256"],16,64],
   "RemovedExactlyZeroPowers"->removed,
   "Remainder"->old["Remainder"]|>;
 write["P1_nf1_series"<>ToString[p]<>".wl",rec];
 say["Restored and rationally simplified the saved beta^"<>ToString[p]<>" expression. No expansion rerun."];
 rec
];

(* Exact coefficient-level checks against the independent reference series. *)
checkAlgebra[] := Module[{refs,rows={},actual,expected,d,p,k,symm,odd,neg,logdeg,coeffrows},
 refs=Get[FileNameJoin[{payload,"python_reference_series.wl"}]];
 Do[actual=normalizedSeries[p];expected=refs["NormalizedOrder"<>ToString[p]];
  Do[d=reduceCoefficient[Lookup[actual,k,0]-Coefficient[expected,beta,k]];
   AppendTo[rows,<|"Test"->"Order "<>ToString[p]<>" beta^"<>ToString[k]<>" vs Python","Pass"->TrueQ[d===0],"Difference"->d|>];
   write["symbolic_checks.wl",rows];
   require[d===0,"Exact comparison to independent Python coefficients failed at order "<>ToString[p]<>" beta^"<>ToString[k]<>". See symbolic_checks.wl."],{k,0,p}];
  neg=Select[Keys[actual],#<0&];
  require[neg==={},"Inverse power of beta in the series."];
  Do[symm=Expand[actual[k] - (actual[k] /. {costh->-costh,lminus->lplus,lplus->lminus})];
   d=reduceCoefficient[symm];AppendTo[rows,<|"Test"->"Order "<>ToString[p]<>" beta^"<>ToString[k]<>" angular exchange","Pass"->TrueQ[d===0],"Difference"->d|>];
   write["symbolic_checks.wl",rows]; require[d===0,"Angular exchange check failed. See symbolic_checks.wl."],{k,Keys[actual]}],{p,{4,6}}];
 Do[d=reduceCoefficient[Lookup[normalizedSeries[4],k,0]-Lookup[normalizedSeries[6],k,0]];
  AppendTo[rows,<|"Test"->"Fourth/sixth common beta^"<>ToString[k],"Pass"->TrueQ[d===0],"Difference"->d|>];
  write["symbolic_checks.wl",rows]; require[d===0,"Common coefficients disagree between orders. See symbolic_checks.wl."],{k,0,4}];
 write["symbolic_checks.wl",rows];
 coeffrows=Flatten[Table[
   (<|"BetaPower"->k,"LogBetaPower"->First[First[#]],"Coefficient"->Expand[(m2/nc) Last[#] /. logBack]|>& /@
      CoefficientRules[normalizedSeries[6][k],{lbeta}]),{k,Sort[Keys[normalizedSeries[6]]]}],1];
 write["coefficients_P1_nf1.wl",<|"Order"->6,"Rows"->coeffrows,"Scope"->scope|>];
 Export[FileNameJoin[{out,"coefficients_P1_nf1.txt"}],ToString[coeffrows,InputForm],"Text"];
 write["threshold_structure.wl",<|"Powers"->Keys[normalizedSeries[6]],
  "LogPowers"->Union[Flatten[Table[Flatten[First /@ CoefficientRules[normalizedSeries[6][k],{lbeta}]],{k,Keys[normalizedSeries[6]]}]]],
  "LeadingFormalCoefficient"->(m2/nc) normalizedSeries[6][Min[Keys[normalizedSeries[6]]]],"Scope"->scope|>];
 say["Exact coefficient, angular and common-order checks passed."];True
];

pointRules[bb_,cc_,mm_,uu_,nn_,wp_Integer] := Thread[
 {x,z,m2,mu2,nc,beta,costh} -> N[{(1-bb)/(1+bb),(1+bb^2+2 bb cc)/(1-bb^2),mm,uu,nn,bb,cc},wp]];
evaluate[e_,rr_,wp_Integer] := Module[{v},v=Block[{$MaxExtraPrecision=5 wp},N[e/.rr,wp]];
 require[finiteQ[v],"A numerical expression did not evaluate to a finite value."];v];
checkNumbers[] := Module[{cases,bs,cs,par,bb,cc,r100,r140,a100,a140,compact,s4,s6,e4,e6,row,cols},
 cases={{15625,15625,3},{15625,62500,3},{22500,5625,4}};
 bs={1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10};cs={-2/3,-1/3,0,1/3,2/3};
 Do[say["Numerical check "<>ToString[{par,bb,cc},InputForm]];
  r100=pointRules[bb,cc,par[[1]],par[[2]],par[[3]],100];r140=pointRules[bb,cc,par[[1]],par[[2]],par[[3]],140];
  a100=evaluate[rawExpression,r100,100];a140=evaluate[rawExpression,r140,140];
  require[scaled[a100,a140]<10^-30,"Raw coefficient did not stabilize with precision."];
  compact=evaluate[compactExpression,r140,140];require[scaled[compact,a140]<10^-35,"Raw and compact coefficients disagree."];
  s4=evaluate[series4["Expression"],r140,140];s6=evaluate[series6["Expression"],r140,140];
  e4=Abs[s4-a140];e6=Abs[s6-a140];
  row=<|"MassSquared"->par[[1]],"MuSquared"->par[[2]],"Nc"->par[[3]],"Beta"->bb,"CosTheta"->cc,
    "ReUnexpanded"->Re[a140],"ImUnexpanded"->Im[a140],"ReOrder4"->Re[s4],"ImOrder4"->Im[s4],"ReOrder6"->Re[s6],"ImOrder6"->Im[s6],
    "AbsoluteError4"->e4,"AbsoluteError6"->e6,"AbsoluteRealError4"->Abs[Re[s4-a140]],"AbsoluteImagError4"->Abs[Im[s4-a140]],
    "AbsoluteRealError6"->Abs[Re[s6-a140]],"AbsoluteImagError6"->Abs[Im[s6-a140]],
    "RelativeError4"->If[Abs[a140]>10^-60,e4/Abs[a140],Missing["NearZeroReference"]],
    "RelativeError6"->If[Abs[a140]>10^-60,e6/Abs[a140],Missing["NearZeroReference"]],
    "RawPrecisionChange"->scaled[a100,a140],"RawCompactDifference"->scaled[compact,a140]|>;
  AppendTo[validationRows,row];write["validation_P1_nf1.wl",<|"Rows"->validationRows,"Scope"->scope|>];
  If[bb===1/1000,require[e6/Max[1,Abs[a140]]<10^-12,"Threshold sanity check failed at beta=1/1000."]],
  {par,cases},{cc,cs},{bb,bs}];
 cols=Keys[First[validationRows]];
 Export[FileNameJoin[{out,"validation_P1_nf1.csv"}],Prepend[(Lookup[#,cols]/._Missing->"NA")& /@ validationRows,cols],"CSV"];
 say["All 135 numerical points evaluated."];True
];

makePlots[] := Module[{rows,grp,tab,g4,g6,png,plot,r,maxRel},
 maxRel[v_List] := If[AllTrue[v,NumberQ],Max[v],Missing["UndefinedRelativeError"]];
 rows=Select[validationRows,# ["MassSquared"]===15625 && #["MuSquared"]===15625 && #["Nc"]===3&];
 grp=SortBy[GatherBy[rows,#["Beta"]&],First[#]["Beta"]&];
 tab=Table[<|"Beta"->First[r]["Beta"],"MaxSampledRelativeError4"->maxRel[Lookup[r,"RelativeError4"]],
  "MaxSampledRelativeError6"->maxRel[Lookup[r,"RelativeError6"]]|>,{r,grp}];
 write["P1_nf1_error_table.wl",<|"Data"->tab,"Angles"->{-2/3,-1/3,0,1/3,2/3},"Scope"->"Maximum over the sampled angles, m2=mu2=15625, Nc=3."|>];
 If[Environment["GGAA_NF1_NO_PLOTS"]==="1",say["Plots disabled; error table is saved."];Return[True]];
 g4={#["Beta"],#["MaxSampledRelativeError4"]}& /@ tab;g6={#["Beta"],#["MaxSampledRelativeError6"]}& /@ tab;
 png=CheckAbort[TimeConstrained[
   plot=ListLogLogPlot[{Select[g4,NumberQ[Last[#]]&&Last[#]>0&],Select[g6,NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,
    FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->"P1: two-loop coefficient linear in Nf only",PlotLegends->{"through beta_A^4","through beta_A^6"},
    PlotStyle->{Directive[Thick],Directive[Thick,Dashed]},PlotRange->All,ImageSize->800];
   Export[FileNameJoin[{out,"P1_nf1_error.png"}],plot],300,$Aborted],$Aborted];
 If[!StringQ[png] || !FileExistsQ[png],AppendTo[warnings,"PNG export failed or timed out. The numerical error table is preserved."];say[Last[warnings]]];True
];

main[] := (
 require[StringQ[run] && DirectoryQ[out] && DirectoryQ[checkdir],"Run directory is not initialized by the launcher."];
 say["Mathematica "<>$Version];say[scope];
 stage["00_rational_equality_regression_tests",regressionTests[]];
 stage["01_input_decomposition_and_depth",loadAndVerify[]];
 stage["02_restore_fourth_order_series",series4=restoreSaved[4]];
 stage["03_restore_sixth_order_series",series6=restoreSaved[6]];
 stage["04_symbolic_validation",checkAlgebra[]];
 stage["05_numerical_validation",checkNumbers[]];
 stage["06_error_tables_and_plot",makePlots[]];
 stage["07_combined_results",write["complete_P1_nf1_threshold.wl",<|"Series4"->series4,"Series6"->series6,"Validation"->validationRows,"Stages"->stages,"Warnings"->warnings,"Scope"->scope,"Kernel"->$Version|>]];
 True
);
outcome=CheckAbort[Catch[main[],"StopThreshold"],Failure["Aborted",<|"Stage"->current|>]];
If[outcome =!= True,say["FAILED: "<>ToString[outcome,InputForm]]];
write["run_outcome.wl",<|"Outcome"->outcome,"Stages"->stages,"Warnings"->warnings,"Scope"->scope|>];
Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[{
 "gg -> AA: P1 two-loop coefficient linear in Nf, threshold expansion",
 "Execution: "<>If[outcome===True,"COMPLETED_P1_NF1_THRESHOLD_REPAIR_ONLY","FAILED_OR_INTERRUPTED"],
 "Kernel: "<>$Version,"Scope: "<>scope,
 "Earlier results were not modified.",
 "The series is compared with the unexpanded expression.",
 "Restored saved target orders: beta_A^4 and beta_A^6. The symbolic expansions were not recomputed.",
 "Zero test on rational coefficients uses Cancel[Together[...]].",
 "Every saved-expression equivalence and Python-coefficient comparison remains an exact test.",
 "Series restored from: "<>Environment["GGAA_NF1_REPAIR_SOURCE"],
 "Evaluated numerical points: "<>ToString[Length[validationRows]],
 "STAGES:",StringRiffle[(#["Stage"]<>" : "<>#["Status"])& /@ stages,"\n"],
 "WARNINGS:",If[warnings==={},"None recorded.",StringRiffle[warnings,"\n"]],
 "Remaining: coefficient of Nf in P2 and the Nf^0 coefficients.",
 "See results/complete_P1_nf1_threshold.wl, validation_P1_nf1.csv, symbolic_checks.wl and full_session.log."
},"\n"]<>"\n","Text"];
If[outcome===True,Export[FileNameJoin[{run,"COMPLETED_P1_NF1_THRESHOLD_REPAIR_ONLY.txt"}],scope<>"\n","Text"]];
Export[FileNameJoin[{run,"current_stage.txt"}],If[outcome===True,"COMPLETED_P1_NF1_THRESHOLD_REPAIR_ONLY", "FAILED: "<>current]<>"\n","Text"];
say["Final outcome: "<>ToString[outcome,InputForm]];
Exit[If[outcome===True,0,1]];


==> anc/src/construction/p1_nf1/check/independent_archive_comparison.py <==
"""Exact comparison of the saved Wolfram series with the Python recurrence."""

import argparse
import json
import re
from pathlib import Path

import sympy as s
from sympy.parsing.mathematica import parse_mathematica


def split_top(text, separator=","):
    """Split at top-level separators, leaving nested Wolfram syntax intact."""
    stack = []
    pieces = []
    start = 0
    quoted = False
    escaped = False
    i = 0

    while i < len(text):
        char = text[i]

        if quoted:
            if escaped:
                escaped = False
            elif char == "\\":
                escaped = True
            elif char == '"':
                quoted = False
            i += 1
            continue

        if char == '"':
            quoted = True
            i += 1
            continue

        if text[i : i + 2] == "<|":
            stack.append("|>")
            i += 2
            continue
        if text[i : i + 2] == "|>":
            assert stack.pop() == "|>"
            i += 2
            continue

        if char in "[{(":
            stack.append({"[": "]", "{": "}", "(": ")"}[char])
        elif char in "]})":
            assert stack.pop() == char
        elif text[i : i + len(separator)] == separator and not stack:
            pieces.append(text[start:i].strip())
            start = i + len(separator)
            i += len(separator)
            continue

        i += 1

    assert not stack and not quoted
    pieces.append(text[start:].strip())
    return pieces


def parse_association(text):
    text = text.strip()
    assert text.startswith("<|") and text.endswith("|>")

    result = {}
    for item in split_top(text[2:-2]):
        if not item:
            continue
        key_value = split_top(item, "->")
        assert len(key_value) == 2
        key, value = key_value
        key = key[1:-1] if key.startswith('"') else int(key)
        result[key] = value
    return result


def parse_expression(text):
    # Avoid SymPy interpreting beta while the Mathematica expression is parsed.
    expression = parse_mathematica(
        re.sub(r"\bbeta\b", "betavar", text.replace("\\\n", ""))
    )
    return expression.xreplace({s.Symbol("betavar"): s.Symbol("beta")})


def main():
    parser = argparse.ArgumentParser(
        description=(
            "Exact rational comparison of saved Wolfram coefficients "
            "with their reference."
        )
    )
    parser.add_argument("run_directory", type=Path)
    parser.add_argument("--report", type=Path)
    args = parser.parse_args()

    root = args.run_directory.resolve()
    reference_record = parse_association(
        (root / "source/python_reference_series.wl").read_text()
    )
    references = {
        key: parse_expression(value) for key, value in reference_record.items()
    }

    beta = s.Symbol("beta")
    rows = []

    for order in (4, 6):
        record = parse_association(
            (root / f"results/P1_nf1_series{order}.wl").read_text()
        )
        actual = {
            key: parse_expression(value)
            for key, value in parse_association(record["NormalizedCoefficients"]).items()
        }
        expected = s.Poly(references[f"NormalizedOrder{order}"], beta)

        for power in range(order + 1):
            difference = s.cancel(actual.get(power, s.S.Zero) - expected.nth(power))
            rows.append(
                {
                    "order": order,
                    "power": power,
                    "difference": str(difference),
                    "pass": bool(difference == 0),
                }
            )

    report = {
        "checks": rows,
        "all_pass": all(row["pass"] for row in rows),
    }
    text = json.dumps(report, indent=2)
    print(text)

    if args.report:
        args.report.write_text(text + "\n")

    return 0 if report["all_pass"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/construction/p1_nf1/check/python_reference_series.wl <==
<|
"NormalizedOrder4" -> beta^4*(-992*piconst*costh^4*ltwo^2*nc^2 + 992*piconst*costh^4*ltwo^2 + (4304/3)*piconst*costh^4*ltwo*nc^2 - 496*I*piconst^2*costh^4*ltwo*nc^2 + (94720/9)*I*costh^4*ltwo*nc^2 - 4112/3*piconst*costh^4*ltwo - 88576/9*I*costh^4*ltwo + 496*I*piconst^2*costh^4*ltwo + 224*piconst*costh^4*lmass*nc^2 + (29696/3)*I*costh^4*lmass*nc^2 - 224*piconst*costh^4*lscale*nc^2 - 29696/3*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 352/3*piconst*costh^4*lminus*nc^2 - 352/3*piconst*costh^4*lplus*nc^2 - 5208*I*costh^4*nc^2*zthree - 496/3*piconst^3*costh^4*nc^2 + (52936/9)*piconst*costh^4*nc^2 - 659824/27*I*costh^4*nc^2 + 156*I*piconst^2*costh^4*nc^2 + 5208*I*costh^4*zthree - 4760/3*piconst*costh^4 + (496/3)*piconst^3*costh^4 - 1028/3*I*piconst^2*costh^4 + (208/9)*I*costh^4 + 352*piconst*costh^2*ltwo^2*nc^2 - 352*piconst*costh^2*ltwo^2 - 800/3*piconst*costh^2*ltwo*nc^2 - 18304/9*I*costh^2*ltwo*nc^2 + 176*I*piconst^2*costh^2*ltwo*nc^2 + 480*piconst*costh^2*ltwo - 176*I*piconst^2*costh^2*ltwo + (10880/3)*I*costh^2*ltwo + 576*piconst*costh^2*lmass*nc^2 - 9728/3*I*costh^2*lmass*nc^2 - 576*piconst*costh^2*lscale*nc^2 + (9728/3)*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (832/3)*piconst*costh^2*lminus*nc^2 + (832/3)*piconst*costh^2*lplus*nc^2 + 1848*I*costh^2*nc^2*zthree - 24176/9*piconst*costh^2*nc^2 + (176/3)*piconst^3*costh^2*nc^2 - 968/3*I*piconst^2*costh^2*nc^2 + (353600/27)*I*costh^2*nc^2 - 1848*I*costh^2*zthree - 176/3*piconst^3*costh^2 + 496*piconst*costh^2 + (3520/3)*I*costh^2 + 120*I*piconst^2*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 17408/45*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 3584/15*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (9472/27)*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 - 9472/27*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (1280/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (640/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 + (512/3)*piconst*lplus^2*nc^2 + (640/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 9728/9*I*nc^2*zthree - 5072/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 258208/135*I*nc^2 + (16640/27)*I*piconst^2*nc^2 - 2048*I*zthree - 112*piconst + (11744/5)*I) + beta^2*(-352*piconst*costh^2*ltwo^2*nc^2 + 352*piconst*costh^2*ltwo^2 + 608*piconst*costh^2*ltwo*nc^2 - 176*I*piconst^2*costh^2*ltwo*nc^2 + (44416/9)*I*costh^2*ltwo*nc^2 - 480*piconst*costh^2*ltwo - 3456*I*costh^2*ltwo + 176*I*piconst^2*costh^2*ltwo + 448*piconst*costh^2*lmass*nc^2 + (16640/3)*I*costh^2*lmass*nc^2 - 448*piconst*costh^2*lscale*nc^2 - 16640/3*I*costh^2*lscale*nc^2 + 384*piconst*costh^2*lbeta*nc^2 + 192*piconst*costh^2*lminus*nc^2 + 192*piconst*costh^2*lplus*nc^2 - 1848*I*costh^2*nc^2*zthree - 176/3*piconst^3*costh^2*nc^2 + (26416/9)*piconst*costh^2*nc^2 - 321728/27*I*costh^2*nc^2 - 40*I*piconst^2*costh^2*nc^2 + 1848*I*costh^2*zthree - 816*piconst*costh^2 + (176/3)*piconst^3*costh^2 - 120*I*piconst^2*costh^2 + 576*I*costh^2 - 352/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 160/3*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + 768*piconst*ltwo*lbeta*nc^2 + 384*piconst*ltwo*lminus*nc^2 + 384*piconst*ltwo*lplus*nc^2 - 22912/9*piconst*ltwo*nc^2 + (12928/9)*I*ltwo*nc^2 + (2864/9)*I*piconst^2*ltwo*nc^2 + (128/3)*piconst*ltwo - 80/3*I*piconst^2*ltwo + (640/3)*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1152*piconst*lmass*lbeta*nc^2 + 576*piconst*lmass*lminus*nc^2 + 576*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (41728/27)*I*lmass*nc^2 + (2656/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1152*piconst*lscale*lbeta*nc^2 - 576*piconst*lscale*lminus*nc^2 - 576*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2656/9*I*piconst^2*lscale*nc^2 - 41728/27*I*lscale*nc^2 + 896*I*lscale + 768*piconst*lbeta^2*nc^2 + 768*piconst*lbeta*lminus*nc^2 + 768*piconst*lbeta*lplus*nc^2 - 768*piconst*lbeta*nc^2 - 384*I*piconst^2*lbeta*nc^2 + 192*piconst*lminus^2*nc^2 + 384*piconst*lminus*lplus*nc^2 - 384*piconst*lminus*nc^2 - 192*I*piconst^2*lminus*nc^2 + 192*piconst*lplus^2*nc^2 - 384*piconst*lplus*nc^2 - 192*I*piconst^2*lplus*nc^2 - 7208/9*I*nc^2*zthree - 160/9*piconst*nc^2 + (1840/9)*piconst^3*nc^2 - 4352/27*I*nc^2 + (10112/27)*I*piconst^2*nc^2 - 2328*I*zthree - 64/9*piconst^3 - 32/3*piconst + (32/3)*I*piconst^2 + (9344/3)*I) - 224*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 + (160/3)*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (1792/3)*piconst*ltwo*lbeta*nc^2 + (896/3)*piconst*ltwo*lminus*nc^2 + (896/3)*piconst*ltwo*lplus*nc^2 - 22144/9*piconst*ltwo*nc^2 + (2000/9)*I*piconst^2*ltwo*nc^2 + (20096/3)*I*ltwo*nc^2 - 128/3*piconst*ltwo - 384*I*ltwo + (80/3)*I*piconst^2*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 896*piconst*lmass*lbeta*nc^2 + 448*piconst*lmass*lminus*nc^2 + 448*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (2080/9)*I*piconst^2*lmass*nc^2 + (214528/27)*I*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 896*piconst*lscale*lbeta*nc^2 - 448*piconst*lscale*lminus*nc^2 - 448*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 214528/27*I*lscale*nc^2 - 2080/9*I*piconst^2*lscale*nc^2 + 896*I*lscale + (1792/3)*piconst*lbeta^2*nc^2 + (1792/3)*piconst*lbeta*lminus*nc^2 + (1792/3)*piconst*lbeta*lplus*nc^2 - 9728/9*piconst*lbeta*nc^2 - 896/3*I*piconst^2*lbeta*nc^2 + (448/3)*piconst*lminus^2*nc^2 + (896/3)*piconst*lminus*lplus*nc^2 - 4864/9*piconst*lminus*nc^2 - 448/3*I*piconst^2*lminus*nc^2 + (448/3)*piconst*lplus^2*nc^2 - 4864/9*piconst*lplus*nc^2 - 448/3*I*piconst^2*lplus*nc^2 - 12248/9*I*nc^2*zthree + (1360/9)*piconst^3*nc^2 + 3840*piconst*nc^2 - 315328/27*I*nc^2 + (8384/27)*I*piconst^2*nc^2 - 1768*I*zthree - 1408/3*piconst + (64/9)*piconst^3 - 32/3*I*piconst^2 + (11584/3)*I,
"NormalizedOrder6" -> beta^6*(-5920/3*piconst*costh^6*ltwo^2*nc^2 + (5920/3)*piconst*costh^6*ltwo^2 + (24976/9)*piconst*costh^6*ltwo*nc^2 - 2960/3*I*piconst^2*costh^6*ltwo*nc^2 + (2353664/135)*I*costh^6*ltwo*nc^2 - 24592/9*piconst*costh^6*ltwo - 97792/5*I*costh^6*ltwo + (2960/3)*I*piconst^2*costh^6*ltwo + (448/3)*piconst*costh^6*lmass*nc^2 + (120832/5)*I*costh^6*lmass*nc^2 - 448/3*piconst*costh^6*lscale*nc^2 - 120832/5*I*costh^6*lscale*nc^2 + (128/9)*piconst*costh^6*lbeta + (64/9)*piconst*costh^6*lminus + (64/9)*piconst*costh^6*lplus - 10360*I*costh^6*nc^2*zthree - 2960/9*piconst^3*costh^6*nc^2 + (1912928/135)*piconst*costh^6*nc^2 - 9423344/135*I*costh^6*nc^2 + (5380/9)*I*piconst^2*costh^6*nc^2 + 10360*I*costh^6*zthree - 366304/135*piconst*costh^6 + (2960/9)*piconst^3*costh^6 - 6116/9*I*piconst^2*costh^6 - 816/5*I*costh^6 + 992*piconst*costh^4*ltwo^2*nc^2 - 992*piconst*costh^4*ltwo^2 - 1264*piconst*costh^4*ltwo*nc^2 - 42496/9*I*costh^4*ltwo*nc^2 + 496*I*piconst^2*costh^4*ltwo*nc^2 + (4112/3)*piconst*costh^4*ltwo - 496*I*piconst^2*costh^4*ltwo + (89600/9)*I*costh^4*ltwo + 288*piconst*costh^4*lmass*nc^2 - 72704/3*I*costh^4*lmass*nc^2 - 288*piconst*costh^4*lscale*nc^2 + (72704/3)*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 128/3*piconst*costh^4*lbeta - 352/3*piconst*costh^4*lminus*nc^2 - 64/3*piconst*costh^4*lminus - 352/3*piconst*costh^4*lplus*nc^2 - 64/3*piconst*costh^4*lplus + 5208*I*costh^4*nc^2*zthree - 130568/9*piconst*costh^4*nc^2 + (496/3)*piconst^3*costh^4*nc^2 - 572*I*piconst^2*costh^4*nc^2 + (2116720/27)*I*costh^4*nc^2 - 5208*I*costh^4*zthree - 496/3*piconst^3*costh^4 + (10568/9)*piconst*costh^4 + (11824/9)*I*costh^4 + 332*I*piconst^2*costh^4 + (512/3)*piconst*costh^2*ltwo*nc^2 - 8960/9*I*costh^2*ltwo*nc^2 - 256/9*I*costh^2*ltwo + 512*piconst*costh^2*lmass*nc^2 + 8448*I*costh^2*lmass*nc^2 - 512*piconst*costh^2*lscale*nc^2 - 8448*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (128/3)*piconst*costh^2*lbeta + (832/3)*piconst*costh^2*lminus*nc^2 + (64/3)*piconst*costh^2*lminus + (832/3)*piconst*costh^2*lplus*nc^2 + (64/3)*piconst*costh^2*lplus + (43504/9)*piconst*costh^2*nc^2 - 615680/27*I*costh^2*nc^2 - 160*I*piconst^2*costh^2*nc^2 + (400/9)*piconst*costh^2 + (32/3)*I*piconst^2*costh^2 + (3328/9)*I*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 1381376/945*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 177664/945*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 - 40448/27*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 + (40448/27)*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (3968/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 - 128/9*piconst*lbeta + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (1984/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 - 64/9*piconst*lminus + (512/3)*piconst*lplus^2*nc^2 + (1984/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 64/9*piconst*lplus - 9728/9*I*nc^2*zthree - 14608/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 180832/945*I*nc^2 + (2080/3)*I*piconst^2*nc^2 - 2048*I*zthree - 2704/27*piconst - 32/9*I*piconst^2 + (1928032/945)*I) + beta^4*(-992*piconst*costh^4*ltwo^2*nc^2 + 992*piconst*costh^4*ltwo^2 + (4304/3)*piconst*costh^4*ltwo*nc^2 - 496*I*piconst^2*costh^4*ltwo*nc^2 + (94720/9)*I*costh^4*ltwo*nc^2 - 4112/3*piconst*costh^4*ltwo - 88576/9*I*costh^4*ltwo + 496*I*piconst^2*costh^4*ltwo + 224*piconst*costh^4*lmass*nc^2 + (29696/3)*I*costh^4*lmass*nc^2 - 224*piconst*costh^4*lscale*nc^2 - 29696/3*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 352/3*piconst*costh^4*lminus*nc^2 - 352/3*piconst*costh^4*lplus*nc^2 - 5208*I*costh^4*nc^2*zthree - 496/3*piconst^3*costh^4*nc^2 + (52936/9)*piconst*costh^4*nc^2 - 659824/27*I*costh^4*nc^2 + 156*I*piconst^2*costh^4*nc^2 + 5208*I*costh^4*zthree - 4760/3*piconst*costh^4 + (496/3)*piconst^3*costh^4 - 1028/3*I*piconst^2*costh^4 + (208/9)*I*costh^4 + 352*piconst*costh^2*ltwo^2*nc^2 - 352*piconst*costh^2*ltwo^2 - 800/3*piconst*costh^2*ltwo*nc^2 - 18304/9*I*costh^2*ltwo*nc^2 + 176*I*piconst^2*costh^2*ltwo*nc^2 + 480*piconst*costh^2*ltwo - 176*I*piconst^2*costh^2*ltwo + (10880/3)*I*costh^2*ltwo + 576*piconst*costh^2*lmass*nc^2 - 9728/3*I*costh^2*lmass*nc^2 - 576*piconst*costh^2*lscale*nc^2 + (9728/3)*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (832/3)*piconst*costh^2*lminus*nc^2 + (832/3)*piconst*costh^2*lplus*nc^2 + 1848*I*costh^2*nc^2*zthree - 24176/9*piconst*costh^2*nc^2 + (176/3)*piconst^3*costh^2*nc^2 - 968/3*I*piconst^2*costh^2*nc^2 + (353600/27)*I*costh^2*nc^2 - 1848*I*costh^2*zthree - 176/3*piconst^3*costh^2 + 496*piconst*costh^2 + (3520/3)*I*costh^2 + 120*I*piconst^2*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 17408/45*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 3584/15*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (9472/27)*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 - 9472/27*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (1280/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (640/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 + (512/3)*piconst*lplus^2*nc^2 + (640/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 9728/9*I*nc^2*zthree - 5072/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 258208/135*I*nc^2 + (16640/27)*I*piconst^2*nc^2 - 2048*I*zthree - 112*piconst + (11744/5)*I) + beta^2*(-352*piconst*costh^2*ltwo^2*nc^2 + 352*piconst*costh^2*ltwo^2 + 608*piconst*costh^2*ltwo*nc^2 - 176*I*piconst^2*costh^2*ltwo*nc^2 + (44416/9)*I*costh^2*ltwo*nc^2 - 480*piconst*costh^2*ltwo - 3456*I*costh^2*ltwo + 176*I*piconst^2*costh^2*ltwo + 448*piconst*costh^2*lmass*nc^2 + (16640/3)*I*costh^2*lmass*nc^2 - 448*piconst*costh^2*lscale*nc^2 - 16640/3*I*costh^2*lscale*nc^2 + 384*piconst*costh^2*lbeta*nc^2 + 192*piconst*costh^2*lminus*nc^2 + 192*piconst*costh^2*lplus*nc^2 - 1848*I*costh^2*nc^2*zthree - 176/3*piconst^3*costh^2*nc^2 + (26416/9)*piconst*costh^2*nc^2 - 321728/27*I*costh^2*nc^2 - 40*I*piconst^2*costh^2*nc^2 + 1848*I*costh^2*zthree - 816*piconst*costh^2 + (176/3)*piconst^3*costh^2 - 120*I*piconst^2*costh^2 + 576*I*costh^2 - 352/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 160/3*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + 768*piconst*ltwo*lbeta*nc^2 + 384*piconst*ltwo*lminus*nc^2 + 384*piconst*ltwo*lplus*nc^2 - 22912/9*piconst*ltwo*nc^2 + (12928/9)*I*ltwo*nc^2 + (2864/9)*I*piconst^2*ltwo*nc^2 + (128/3)*piconst*ltwo - 80/3*I*piconst^2*ltwo + (640/3)*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1152*piconst*lmass*lbeta*nc^2 + 576*piconst*lmass*lminus*nc^2 + 576*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (41728/27)*I*lmass*nc^2 + (2656/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1152*piconst*lscale*lbeta*nc^2 - 576*piconst*lscale*lminus*nc^2 - 576*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2656/9*I*piconst^2*lscale*nc^2 - 41728/27*I*lscale*nc^2 + 896*I*lscale + 768*piconst*lbeta^2*nc^2 + 768*piconst*lbeta*lminus*nc^2 + 768*piconst*lbeta*lplus*nc^2 - 768*piconst*lbeta*nc^2 - 384*I*piconst^2*lbeta*nc^2 + 192*piconst*lminus^2*nc^2 + 384*piconst*lminus*lplus*nc^2 - 384*piconst*lminus*nc^2 - 192*I*piconst^2*lminus*nc^2 + 192*piconst*lplus^2*nc^2 - 384*piconst*lplus*nc^2 - 192*I*piconst^2*lplus*nc^2 - 7208/9*I*nc^2*zthree - 160/9*piconst*nc^2 + (1840/9)*piconst^3*nc^2 - 4352/27*I*nc^2 + (10112/27)*I*piconst^2*nc^2 - 2328*I*zthree - 64/9*piconst^3 - 32/3*piconst + (32/3)*I*piconst^2 + (9344/3)*I) - 224*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 + (160/3)*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (1792/3)*piconst*ltwo*lbeta*nc^2 + (896/3)*piconst*ltwo*lminus*nc^2 + (896/3)*piconst*ltwo*lplus*nc^2 - 22144/9*piconst*ltwo*nc^2 + (2000/9)*I*piconst^2*ltwo*nc^2 + (20096/3)*I*ltwo*nc^2 - 128/3*piconst*ltwo - 384*I*ltwo + (80/3)*I*piconst^2*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 896*piconst*lmass*lbeta*nc^2 + 448*piconst*lmass*lminus*nc^2 + 448*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (2080/9)*I*piconst^2*lmass*nc^2 + (214528/27)*I*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 896*piconst*lscale*lbeta*nc^2 - 448*piconst*lscale*lminus*nc^2 - 448*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 214528/27*I*lscale*nc^2 - 2080/9*I*piconst^2*lscale*nc^2 + 896*I*lscale + (1792/3)*piconst*lbeta^2*nc^2 + (1792/3)*piconst*lbeta*lminus*nc^2 + (1792/3)*piconst*lbeta*lplus*nc^2 - 9728/9*piconst*lbeta*nc^2 - 896/3*I*piconst^2*lbeta*nc^2 + (448/3)*piconst*lminus^2*nc^2 + (896/3)*piconst*lminus*lplus*nc^2 - 4864/9*piconst*lminus*nc^2 - 448/3*I*piconst^2*lminus*nc^2 + (448/3)*piconst*lplus^2*nc^2 - 4864/9*piconst*lplus*nc^2 - 448/3*I*piconst^2*lplus*nc^2 - 12248/9*I*nc^2*zthree + (1360/9)*piconst^3*nc^2 + 3840*piconst*nc^2 - 315328/27*I*nc^2 + (8384/27)*I*piconst^2*nc^2 - 1768*I*zthree - 1408/3*piconst + (64/9)*piconst^3 - 32/3*I*piconst^2 + (11584/3)*I
|>


==> anc/src/construction/p1_nf1/construction/blocks.wl <==
<|
"Scope" -> "Complete coefficient linear in Nf for P1 only",
"Atoms" -> {
Log[(1+x^2)/x-z],
Log[-x+(1+x^2)/x-z],
Log[-x+z],
Log[1+(1+x^2)/x-z],
Log[1+x],
Log[1+z],
Log[m2],
Log[mu2],
Log[x],
Log[z],
PolyLog[2,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)],
PolyLog[2,(1+(1+x^2)/x-z)^(-1)],
PolyLog[2,(1+x)/(1+(1+x^2)/x-z)],
PolyLog[2,(1+x)/(1+z)],
PolyLog[2,(1+z)/(2+(1+x^2)/x)],
PolyLog[2,(1+z)^(-1)],
PolyLog[2,(x*(1+(1+x^2)/x-z))/(1+z)],
PolyLog[2,(x*(1+z))/(1+(1+x^2)/x-z)],
PolyLog[2,-x],
PolyLog[2,x*((1+x^2)/x-z)],
PolyLog[2,x*z],
PolyLog[2,x/((1+x^2)/x-z)],
PolyLog[2,x/z],
PolyLog[3,((1+x)*((1+x^2)/x-z))/(1+(1+x^2)/x-z)],
PolyLog[3,((1+x)*z)/(1+z)],
PolyLog[3,((1+x^2)/x-z)/(1+(1+x^2)/x-z)],
PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/(((1+x^2)/x-z)*(1+z))],
PolyLog[3,((x-z)*(x-(1+x^2)/x+z))/((1+(1+x^2)/x-z)*z)],
PolyLog[3,(-x+(1+x^2)/x-z)/((1+x^2)/x-z)],
PolyLog[3,(-x+z)/z],
PolyLog[3,(1+(1+x^2)/x-z)/(((1+x^2)/x-z)*(1+z))],
PolyLog[3,(1+(1+x^2)/x-z)/(2+(1+x^2)/x)],
PolyLog[3,(1+(1+x^2)/x-z)^(-1)],
PolyLog[3,(1+(1+x^2)/x-z)^2/((2+(1+x^2)/x)*((1+x^2)/x-z))],
PolyLog[3,(1+x)/(1+(1+x^2)/x-z)],
PolyLog[3,(1+x)/(1+z)],
PolyLog[3,(1+z)/((1+(1+x^2)/x-z)*z)],
PolyLog[3,(1+z)/(2+(1+x^2)/x)],
PolyLog[3,(1+z)^(-1)],
PolyLog[3,(1+z)^2/((2+(1+x^2)/x)*z)],
PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+x)],
PolyLog[3,(x*(1+(1+x^2)/x-z))/(1+z)],
PolyLog[3,(x*(1+z))/(1+(1+x^2)/x-z)],
PolyLog[3,(x*(1+z))/(1+x)],
PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+x))],
PolyLog[3,-((x*(x-(1+x^2)/x+z))/(1+z))],
PolyLog[3,-((x*(x-z))/(1+(1+x^2)/x-z))],
PolyLog[3,-((x*(x-z))/(1+x))],
PolyLog[3,-((x-(1+x^2)/x+z)/((1+x)*((1+x^2)/x-z)))],
PolyLog[3,-((x-(1+x^2)/x+z)/((1+x^2)/x-z))],
PolyLog[3,-((x-(1+x^2)/x+z)/(1+(1+x^2)/x-z))],
PolyLog[3,-((x-z)/((1+x)*z))],
PolyLog[3,-((x-z)/(1+z))],
PolyLog[3,-((x-z)/z)],
PolyLog[3,-(x*(x-(1+x^2)/x+z))],
PolyLog[3,-(x*(x-z))],
PolyLog[3,-x],
PolyLog[3,x*((1+x^2)/x-z)],
PolyLog[3,x*z],
PolyLog[3,x/((1+x^2)/x-z)],
PolyLog[3,x/z],
PolyLog[3,z/(1+z)],
Zeta[3]
},
"RationalFunctionsXZ" -> {
(385*x^4 + 4*x^3*z + 1448*x^3 - 4*x^2*z^2 + 2122*x^2 + 4*x*z + 1448*x + 385)/(x*(x + 1)^2),
(x + 1)^2/x,
(14*x^8*z + 10*x^8 - 5*x^7*z^2 + 94*x^7*z + 71*x^7 - 15*x^6*z^3 - 69*x^6*z^2 + 252*x^6*z + 218*x^6 + 10*x^5*z^4 - 28*x^5*z^3 - 209*x^5*z^2 + 374*x^5*z + 381*x^5 - 4*x^4*z^5 - 4*x^4*z^4 - 82*x^4*z^3 - 354*x^4*z^2 + 368*x^4*z + 440*x^4 + 10*x^3*z^4 - 28*x^3*z^3 - 209*x^3*z^2 + 374*x^3*z + 381*x^3 - 15*x^2*z^3 - 69*x^2*z^2 + 252*x^2*z + 218*x^2 - 5*x*z^2 + 94*x*z + 71*x + 14*z + 10)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 21*x^9 + x^8*z^3 - 10*x^8*z^2 - 16*x^8*z + 69*x^8 + x^7*z^4 + 6*x^7*z^3 - 23*x^7*z^2 - 68*x^7*z + 144*x^7 - 2*x^6*z^5 - 2*x^6*z^4 + 11*x^6*z^3 - 30*x^6*z^2 - 131*x^6*z + 218*x^6 + x^5*z^6 + 2*x^5*z^5 + 9*x^5*z^4 + 32*x^5*z^3 - 15*x^5*z^2 - 152*x^5*z + 251*x^5 - 2*x^4*z^5 - 2*x^4*z^4 + 11*x^4*z^3 - 30*x^4*z^2 - 131*x^4*z + 218*x^4 + x^3*z^4 + 6*x^3*z^3 - 23*x^3*z^2 - 68*x^3*z + 144*x^3 + x^2*z^3 - 10*x^2*z^2 - 16*x^2*z + 69*x^2 - 2*x*z^2 + x*z + 21*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2),
(x^2 - x*z + x + 1)*(2*x^4 - x^3*z + 7*x^3 + 2*x^2*z^2 + 2*x^2*z + 12*x^2 - x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^2 - x*z + 3*x + 2)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/(x^2*(x + 1)^2*(z + 1)^3),
x/(x + 1)^2,
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 69*x^8*z^4 + 159*x^8*z^3 + 114*x^8*z^2 + 77*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 198*x^7*z^3 - 189*x^7*z^2 - 164*x^7*z - 53*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 162*x^6*z^4 + 60*x^6*z^3 + 15*x^6*z^2 - 124*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 195*x^5*z^3 + 96*x^5*z^2 + 55*x^5*z + 106*x^5 + 18*x^4*z^5 + 153*x^4*z^4 + 345*x^4*z^3 + 306*x^4*z^2 + 131*x^4*z + 59*x^4 - 6*x^3*z^4 - 66*x^3*z^3 - 171*x^3*z^2 - 68*x^3*z - 41*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(6*x^11*z - 9*x^10*z^2 + 27*x^10*z - 6*x^10 - 36*x^9*z^2 + 51*x^9*z - 27*x^9 + 6*x^8*z^5 + 67*x^8*z^4 + 159*x^8*z^3 + 105*x^8*z^2 + 91*x^8*z - 42*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 199*x^7*z^3 - 183*x^7*z^2 - 177*x^7*z - 61*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 166*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 - 164*x^6*z + 42*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 202*x^5*z^3 + 102*x^5*z^2 + 18*x^5*z + 140*x^5 + 18*x^4*z^5 + 151*x^4*z^4 + 345*x^4*z^3 + 303*x^4*z^2 + 133*x^4*z + 78*x^4 - 6*x^3*z^4 - 61*x^3*z^3 - 177*x^3*z^2 - 45*x^3*z - 49*x^3 - 12*x^2*z^3 - 45*x^2*z^2 + 27*x^2*z - 54*x^2 - 6*x*z^3 - 18*x*z^2 - 3*x*z - 33*x - 6)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(9*x^8*z - 6*x^7*z^3 - 65*x^7*z^2 - 35*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 68*x^6*z + 41*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 8*x^5*z^2 + 22*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 61*x^4*z - 46*x^4 - 18*x^3*z^3 - 125*x^3*z^2 - 89*x^3*z - 21*x^3 + 6*x^2*z^2 + 68*x^2*z + 29*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(9*x^8*z - 6*x^7*z^3 - 61*x^7*z^2 - 31*x^7*z - 9*x^7 + 12*x^6*z^4 + 60*x^6*z^3 + 36*x^6*z^2 + 64*x^6*z + 37*x^6 - 12*x^5*z^5 - 54*x^5*z^4 - 42*x^5*z^3 - 16*x^5*z^2 + 14*x^5*z + 15*x^5 + 24*x^4*z^4 + 114*x^4*z^3 + 60*x^4*z^2 - 53*x^4*z - 38*x^4 - 18*x^3*z^3 - 121*x^3*z^2 - 85*x^3*z - 21*x^3 + 6*x^2*z^2 + 64*x^2*z + 25*x^2 + 12*x*z + 3*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(z + 3)*(x^2 - x*z + 1)*(x^2 - x*z + x + 1)/(x^2*(z + 1)^2),
(10*x^11*z - 15*x^10*z^2 + 45*x^10*z - 10*x^10 - 3*x^9*z^3 - 66*x^9*z^2 + 82*x^9*z - 45*x^9 + 12*x^8*z^5 + 136*x^8*z^4 + 318*x^8*z^3 + 219*x^8*z^2 + 168*x^8*z - 67*x^8 - 24*x^7*z^6 - 168*x^7*z^5 - 336*x^7*z^4 - 397*x^7*z^3 - 372*x^7*z^2 - 341*x^7*z - 114*x^7 + 24*x^6*z^7 + 156*x^6*z^6 + 324*x^6*z^5 + 328*x^6*z^4 + 120*x^6*z^3 + 51*x^6*z^2 - 288*x^6*z + 65*x^6 - 48*x^5*z^6 - 324*x^5*z^5 - 624*x^5*z^4 - 397*x^5*z^3 + 198*x^5*z^2 + 73*x^5*z + 246*x^5 + 36*x^4*z^5 + 304*x^4*z^4 + 690*x^4*z^3 + 609*x^4*z^2 + 264*x^4*z + 137*x^4 - 12*x^3*z^4 - 127*x^3*z^3 - 348*x^3*z^2 - 113*x^3*z - 90*x^3 - 24*x^2*z^3 - 84*x^2*z^2 + 39*x^2*z - 91*x^2 - 12*x*z^3 - 36*x*z^2 - 11*x*z - 57*x - 10)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 - 3*x^9*z^3 - 30*x^9*z^2 + 31*x^9*z - 18*x^9 + 6*x^8*z^5 + 73*x^8*z^4 + 171*x^8*z^3 + 126*x^8*z^2 + 81*x^8*z - 25*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 202*x^7*z^3 - 201*x^7*z^2 - 176*x^7*z - 57*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 154*x^6*z^4 + 36*x^6*z^3 - 9*x^6*z^2 - 132*x^6*z + 23*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 187*x^5*z^3 + 120*x^5*z^2 + 79*x^5*z + 114*x^5 + 18*x^4*z^5 + 157*x^4*z^4 + 357*x^4*z^3 + 318*x^4*z^2 + 135*x^4*z + 59*x^4 - 6*x^3*z^4 - 70*x^3*z^3 - 183*x^3*z^2 - 80*x^3*z - 45*x^3 - 12*x^2*z^3 - 39*x^2*z^2 + 12*x^2*z - 37*x^2 - 6*x*z^3 - 18*x*z^2 - 8*x*z - 24*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
x*(x - z)*(x*z - 1)*(x^2*z - 2*x^2 - x*z^2 - 5*x + z - 2)/(x + 1)^6,
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(8*x^11*z - 12*x^10*z^2 + 36*x^10*z - 8*x^10 + 3*x^9*z^3 - 42*x^9*z^2 + 71*x^9*z - 36*x^9 + 6*x^8*z^5 + 61*x^8*z^4 + 147*x^8*z^3 + 84*x^8*z^2 + 101*x^8*z - 59*x^8 - 12*x^7*z^6 - 84*x^7*z^5 - 168*x^7*z^4 - 196*x^7*z^3 - 165*x^7*z^2 - 178*x^7*z - 65*x^7 + 12*x^6*z^7 + 78*x^6*z^6 + 162*x^6*z^5 + 178*x^6*z^4 + 84*x^6*z^3 + 81*x^6*z^2 - 196*x^6*z + 61*x^6 - 24*x^5*z^6 - 162*x^5*z^5 - 312*x^5*z^4 - 217*x^5*z^3 + 84*x^5*z^2 - 43*x^5*z + 166*x^5 + 18*x^4*z^5 + 145*x^4*z^4 + 333*x^4*z^3 + 288*x^4*z^2 + 131*x^4*z + 97*x^4 - 6*x^3*z^4 - 52*x^3*z^3 - 171*x^3*z^2 - 10*x^3*z - 53*x^3 - 12*x^2*z^3 - 51*x^2*z^2 + 42*x^2*z - 71*x^2 - 6*x*z^3 - 18*x*z^2 + 2*x*z - 42*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 3*x^3*z^3 - 3*x^3*z^2 - 15*x^3*z + 25*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^11*z - 6*x^10*z^2 + 18*x^10*z - 4*x^10 + 15*x^9*z^3 + 6*x^9*z^2 + 49*x^9*z - 18*x^9 - 6*x^8*z^5 - 77*x^8*z^4 - 159*x^8*z^3 - 150*x^8*z^2 - 21*x^8*z - 43*x^8 + 12*x^7*z^6 + 84*x^7*z^5 + 168*x^7*z^4 + 194*x^7*z^3 + 213*x^7*z^2 + 112*x^7*z + 21*x^7 - 12*x^6*z^7 - 78*x^6*z^6 - 162*x^6*z^5 - 146*x^6*z^4 - 60*x^6*z^3 + 69*x^6*z^2 - 36*x^6*z + 53*x^6 + 24*x^5*z^6 + 162*x^5*z^5 + 312*x^5*z^4 + 167*x^5*z^3 - 72*x^5*z^2 - 203*x^5*z + 30*x^5 - 18*x^4*z^5 - 161*x^4*z^4 - 345*x^4*z^3 - 318*x^4*z^2 - 123*x^4*z + 17*x^4 + 6*x^3*z^4 + 86*x^3*z^3 + 147*x^3*z^2 + 160*x^3*z + 9*x^3 + 12*x^2*z^3 + 15*x^2*z^2 + 48*x^2*z - 31*x^2 + 6*x*z^3 + 18*x*z^2 + 28*x*z - 12*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)),
(21*x^8*z + 3*x^8 - 30*x^7*z^2 + 144*x^7*z + 21*x^7 + 15*x^6*z^3 - 177*x^6*z^2 + 432*x^6*z + 66*x^6 - 10*x^5*z^4 + 44*x^5*z^3 - 440*x^5*z^2 + 772*x^5*z + 123*x^5 + 4*x^4*z^5 - 4*x^4*z^4 + 82*x^4*z^3 - 570*x^4*z^2 + 930*x^4*z + 150*x^4 - 10*x^3*z^4 + 44*x^3*z^3 - 440*x^3*z^2 + 772*x^3*z + 123*x^3 + 15*x^2*z^3 - 177*x^2*z^2 + 432*x^2*z + 66*x^2 - 30*x*z^2 + 144*x*z + 21*x + 21*z + 3)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
x*(2*x^8*z^2 - x^8*z - 5*x^7*z^3 + 16*x^7*z^2 - x^7*z + 2*x^7 + 6*x^6*z^4 - 18*x^6*z^3 + 59*x^6*z^2 + 8*x^6*z + 9*x^6 - 4*x^5*z^5 + 8*x^5*z^4 - 51*x^5*z^3 + 108*x^5*z^2 + 21*x^5*z + 18*x^5 + x^4*z^6 - 2*x^4*z^5 + 19*x^4*z^4 - 56*x^4*z^3 + 141*x^4*z^2 + 32*x^4*z + 23*x^4 - 4*x^3*z^5 + 8*x^3*z^4 - 51*x^3*z^3 + 108*x^3*z^2 + 21*x^3*z + 18*x^3 + 6*x^2*z^4 - 18*x^2*z^3 + 59*x^2*z^2 + 8*x^2*z + 9*x^2 - 5*x*z^3 + 16*x*z^2 - x*z + 2*x + 2*z^2 - z)/((x + 1)^6*(x^2 - x*z + x + 1)^2),
x^2*(z + 1)*(3*x^4 - 3*x^3*z + 9*x^3 + 2*x^2*z^2 - 2*x^2*z + 14*x^2 - 3*x*z + 9*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(x^2 + x*z + 3*x + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 87*x^9*z + 87*x^9 + 66*x^8*z^3 + 123*x^8*z^2 - 204*x^8*z + 156*x^8 - 78*x^7*z^4 - 77*x^7*z^3 + 213*x^7*z^2 - 327*x^7*z + 133*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 399*x^6*z^2 - 288*x^6*z + 27*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 206*x^5*z^3 + 318*x^5*z^2 - 306*x^5*z - 50*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 399*x^4*z^2 - 288*x^4*z + 27*x^4 - 78*x^3*z^4 - 77*x^3*z^3 + 213*x^3*z^2 - 327*x^3*z + 133*x^3 + 66*x^2*z^3 + 123*x^2*z^2 - 204*x^2*z + 156*x^2 - 30*x*z^2 - 87*x*z + 87*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 90*x^9*z + 84*x^9 + 66*x^8*z^3 + 126*x^8*z^2 - 210*x^8*z + 147*x^8 - 78*x^7*z^4 - 79*x^7*z^3 + 213*x^7*z^2 - 333*x^7*z + 125*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 396*x^6*z^2 - 282*x^6*z + 36*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 202*x^5*z^3 + 318*x^5*z^2 - 288*x^5*z - 28*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 396*x^4*z^2 - 282*x^4*z + 36*x^4 - 78*x^3*z^4 - 79*x^3*z^3 + 213*x^3*z^2 - 333*x^3*z + 125*x^3 + 66*x^2*z^3 + 126*x^2*z^2 - 210*x^2*z + 147*x^2 - 30*x*z^2 - 90*x*z + 84*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 27*x^10 - 30*x^9*z^2 - 81*x^9*z + 93*x^9 + 66*x^8*z^3 + 117*x^8*z^2 - 192*x^8*z + 174*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 213*x^7*z^2 - 315*x^7*z + 149*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 405*x^6*z^2 - 300*x^6*z + 9*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 318*x^5*z^2 - 342*x^5*z - 94*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 405*x^4*z^2 - 300*x^4*z + 9*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 213*x^3*z^2 - 315*x^3*z + 149*x^3 + 66*x^2*z^3 + 117*x^2*z^2 - 192*x^2*z + 174*x^2 - 30*x*z^2 - 81*x*z + 93*x + 6*z + 27)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 69*x^9*z + 81*x^9 + 66*x^8*z^3 + 105*x^8*z^2 - 168*x^8*z + 158*x^8 - 78*x^7*z^4 - 69*x^7*z^3 + 201*x^7*z^2 - 303*x^7*z + 145*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 417*x^6*z^2 - 324*x^6*z + 29*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 222*x^5*z^3 + 342*x^5*z^2 - 390*x^5*z - 62*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 417*x^4*z^2 - 324*x^4*z + 29*x^4 - 78*x^3*z^4 - 69*x^3*z^3 + 201*x^3*z^2 - 303*x^3*z + 145*x^3 + 66*x^2*z^3 + 105*x^2*z^2 - 168*x^2*z + 158*x^2 - 30*x*z^2 - 69*x*z + 81*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*z*(z + 1)*(x^2 - x*z + 3*x + 1)/(x^2 - x*z + x + 1)^2,
x*(4*x^10*z + 18*x^10 - 20*x^9*z^2 - 59*x^9*z + 57*x^9 + 44*x^8*z^3 + 83*x^8*z^2 - 138*x^8*z + 101*x^8 - 52*x^7*z^4 - 52*x^7*z^3 + 142*x^7*z^2 - 220*x^7*z + 86*x^7 + 32*x^6*z^5 + 8*x^6*z^4 - 24*x^6*z^3 + 265*x^6*z^2 - 190*x^6*z + 21*x^6 - 8*x^5*z^6 + 4*x^5*z^5 - 60*x^5*z^4 - 136*x^5*z^3 + 212*x^5*z^2 - 198*x^5*z - 26*x^5 + 32*x^4*z^5 + 8*x^4*z^4 - 24*x^4*z^3 + 265*x^4*z^2 - 190*x^4*z + 21*x^4 - 52*x^3*z^4 - 52*x^3*z^3 + 142*x^3*z^2 - 220*x^3*z + 86*x^3 + 44*x^2*z^3 + 83*x^2*z^2 - 138*x^2*z + 101*x^2 - 20*x*z^2 - 59*x*z + 57*x + 4*z + 18)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(6*x^10*z + 23*x^10 - 30*x^9*z^2 - 75*x^9*z + 75*x^9 + 66*x^8*z^3 + 111*x^8*z^2 - 180*x^8*z + 140*x^8 - 78*x^7*z^4 - 73*x^7*z^3 + 201*x^7*z^2 - 315*x^7*z + 129*x^7 + 48*x^6*z^5 + 12*x^6*z^4 - 36*x^6*z^3 + 411*x^6*z^2 - 312*x^6*z + 47*x^6 - 12*x^5*z^6 + 6*x^5*z^5 - 90*x^5*z^4 - 214*x^5*z^3 + 342*x^5*z^2 - 354*x^5*z - 18*x^5 + 48*x^4*z^5 + 12*x^4*z^4 - 36*x^4*z^3 + 411*x^4*z^2 - 312*x^4*z + 47*x^4 - 78*x^3*z^4 - 73*x^3*z^3 + 201*x^3*z^2 - 315*x^3*z + 129*x^3 + 66*x^2*z^3 + 111*x^2*z^2 - 180*x^2*z + 140*x^2 - 30*x*z^2 - 75*x*z + 75*x + 6*z + 23)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
x*(2*x^6 - 9*x^5*z + 3*x^5 + 9*x^4*z^2 - 18*x^4*z + 3*x^4 - 4*x^3*z^3 + 6*x^3*z^2 - 30*x^3*z + 9*x^2*z^2 - 18*x^2*z + 3*x^2 - 9*x*z + 3*x + 2)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(x^6 - 6*x^5*z + 6*x^4*z^2 - 12*x^4*z - 3*x^4 - 3*x^3*z^3 + 3*x^3*z^2 - 21*x^3*z - 7*x^3 + 6*x^2*z^2 - 12*x^2*z - 3*x^2 - 6*x*z + 1)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(6*x^4*z + 31*x^4 - 12*x^3*z^2 - 30*x^3*z + 12*x^2*z^3 + 30*x^2*z^2 - 32*x^2 - 12*x*z^2 - 30*x*z + 6*z + 31)/((x - 1)^2*(x + 1)^4),
x*(2*x^10*z + 9*x^10 - 10*x^9*z^2 - 25*x^9*z + 33*x^9 + 22*x^8*z^3 + 37*x^8*z^2 - 60*x^8*z + 64*x^8 - 26*x^7*z^4 - 23*x^7*z^3 + 71*x^7*z^2 - 101*x^7*z + 55*x^7 + 16*x^6*z^5 + 4*x^6*z^4 - 12*x^6*z^3 + 137*x^6*z^2 - 104*x^6*z - 3*x^6 - 4*x^5*z^6 + 2*x^5*z^5 - 30*x^5*z^4 - 74*x^5*z^3 + 106*x^5*z^2 - 126*x^5*z - 46*x^5 + 16*x^4*z^5 + 4*x^4*z^4 - 12*x^4*z^3 + 137*x^4*z^2 - 104*x^4*z - 3*x^4 - 26*x^3*z^4 - 23*x^3*z^3 + 71*x^3*z^2 - 101*x^3*z + 55*x^3 + 22*x^2*z^3 + 37*x^2*z^2 - 60*x^2*z + 64*x^2 - 10*x*z^2 - 25*x*z + 33*x + 2*z + 9)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
(7*x^4*z + 11*x^4 - 7*x^3*z^2 - 6*x^3*z + 17*x^3 + 6*x^2*z^2 + 14*x^2*z + 32*x^2 - 7*x*z^2 - 6*x*z + 17*x + 7*z + 11)/(x*(z + 1)*(x^2 - x*z + x + 1)),
(x^15*z + 3*x^15 - 4*x^14*z^2 - 4*x^14*z + 22*x^14 + 6*x^13*z^3 - 11*x^13*z^2 - 50*x^13*z + 73*x^13 - 5*x^12*z^4 + 30*x^12*z^3 + 21*x^12*z^2 - 163*x^12*z + 137*x^12 + 8*x^11*z^5 - 13*x^11*z^4 + 62*x^11*z^3 + 117*x^11*z^2 - 285*x^11*z + 123*x^11 - 12*x^10*z^6 - 8*x^10*z^5 - 56*x^10*z^4 + 46*x^10*z^3 + 165*x^10*z^2 - 306*x^10*z - 79*x^10 + 8*x^9*z^7 + 12*x^9*z^6 + 48*x^9*z^5 + 20*x^9*z^4 + 108*x^9*z^3 + 90*x^9*z^2 - 200*x^9*z - 444*x^9 - 2*x^8*z^8 - 8*x^8*z^7 - 32*x^8*z^6 - 48*x^8*z^5 - 78*x^8*z^4 + 36*x^8*z^3 - 142*x^8*z^2 - 121*x^8*z - 745*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 42*x^7*z^4 + 156*x^7*z^3 - 110*x^7*z^2 - 113*x^7*z - 725*x^7 - 8*x^6*z^7 - 12*x^6*z^6 - 48*x^6*z^5 - 80*x^6*z^4 + 84*x^6*z^3 + 18*x^6*z^2 - 224*x^6*z - 408*x^6 + 12*x^5*z^6 + 8*x^5*z^5 - 4*x^5*z^4 + 134*x^5*z^3 + 157*x^5*z^2 - 314*x^5*z - 51*x^5 - 8*x^4*z^5 - 17*x^4*z^4 + 70*x^4*z^3 + 89*x^4*z^2 - 301*x^4*z + 131*x^4 - x^3*z^4 + 30*x^3*z^3 + 9*x^3*z^2 - 171*x^3*z + 137*x^3 + 6*x^2*z^3 - 11*x^2*z^2 - 50*x^2*z + 73*x^2 - 4*x*z^2 - 4*x*z + 22*x + z + 3)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 22*x^9*z^3 + 78*x^9*z^2 - 183*x^9*z + 157*x^9 + 21*x^8*z^4 - 48*x^8*z^3 + 234*x^8*z^2 - 384*x^8*z + 303*x^8 - 12*x^7*z^5 + 24*x^7*z^4 - 114*x^7*z^3 + 402*x^7*z^2 - 588*x^7*z + 444*x^7 + 4*x^6*z^6 + 66*x^6*z^4 - 96*x^6*z^3 + 516*x^6*z^2 - 660*x^6*z + 506*x^6 - 12*x^5*z^5 + 24*x^5*z^4 - 114*x^5*z^3 + 402*x^5*z^2 - 588*x^5*z + 444*x^5 + 21*x^4*z^4 - 48*x^4*z^3 + 234*x^4*z^2 - 384*x^4*z + 303*x^4 - 22*x^3*z^3 + 78*x^3*z^2 - 183*x^3*z + 157*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 24*x^9*z^3 + 72*x^9*z^2 - 189*x^9*z + 155*x^9 + 27*x^8*z^4 - 36*x^8*z^3 + 234*x^8*z^2 - 396*x^8*z + 297*x^8 - 18*x^7*z^5 + 18*x^7*z^4 - 108*x^7*z^3 + 396*x^7*z^2 - 612*x^7*z + 432*x^7 + 6*x^6*z^6 + 72*x^6*z^4 - 72*x^6*z^3 + 522*x^6*z^2 - 684*x^6*z + 492*x^6 - 18*x^5*z^5 + 18*x^5*z^4 - 108*x^5*z^3 + 396*x^5*z^2 - 612*x^5*z + 432*x^5 + 27*x^4*z^4 - 36*x^4*z^3 + 234*x^4*z^2 - 396*x^4*z + 297*x^4 - 24*x^3*z^3 + 72*x^3*z^2 - 189*x^3*z + 155*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(x^2 - 2*x*z + 1)*(x^4 - x^3*z + 3*x^3 + x^2*z^2 + 5*x^2 - x*z + 3*x + 1)*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^17*z - 9*x^16*z^2 + 15*x^16*z - 2*x^16 + 9*x^15*z^3 - 72*x^15*z^2 + 56*x^15*z - 15*x^15 + 29*x^14*z^4 + 153*x^14*z^3 - 177*x^14*z^2 + 172*x^14*z - 47*x^14 - 108*x^13*z^5 - 204*x^13*z^4 + 175*x^13*z^3 - 471*x^13*z^2 + 272*x^13*z - 106*x^13 + 147*x^12*z^6 + 105*x^12*z^5 - 115*x^12*z^4 + 435*x^12*z^3 - 513*x^12*z^2 + 283*x^12*z - 152*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 195*x^11*z^5 - 463*x^11*z^4 + 214*x^11*z^3 - 171*x^11*z^2 + 36*x^11*z - 121*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 237*x^10*z^5 + 80*x^10*z^4 + 250*x^10*z^3 + 807*x^10*z^2 - 392*x^10*z + 33*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 3*x^9*z^5 - 37*x^9*z^4 - 332*x^9*z^3 + 1224*x^9*z^2 - 912*x^9*z + 242*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 333*x^8*z^5 - 16*x^8*z^4 - 578*x^8*z^3 + 864*x^8*z^2 - 1016*x^8*z + 402*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 117*x^7*z^5 - 577*x^7*z^4 - 401*x^7*z^3 + 186*x^7*z^2 - 483*x^7*z + 404*x^7 + 259*x^6*z^6 + 177*x^6*z^5 - 193*x^6*z^4 + 463*x^6*z^3 - 162*x^6*z^2 + 199*x^6*z + 207*x^6 + 12*x^5*z^6 - 255*x^5*z^5 - 345*x^5*z^4 + 457*x^5*z^3 - 453*x^5*z^2 + 407*x^5*z - 61*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 101*x^4*z^4 + 453*x^4*z^3 - 324*x^4*z^2 + 292*x^4*z - 194*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 76*x^3*z^3 - 225*x^3*z^2 + 89*x^3*z - 166*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 54*x^2*z^2 + 15*x^2*z - 77*x^2 - 6*x*z^3 - 18*x*z^2 - 7*x*z - 21*x - 2)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(x^2 - 2*x*z + 1)^2*(2*x^8 - x^7*z + 15*x^7 + 6*x^6*z^2 + 6*x^6*z + 56*x^6 - 10*x^5*z^3 - 6*x^5*z^2 + 3*x^5*z + 111*x^5 + 5*x^4*z^4 + 6*x^4*z^2 + 12*x^4*z + 141*x^4 - 10*x^3*z^3 - 6*x^3*z^2 + 3*x^3*z + 111*x^3 + 6*x^2*z^2 + 6*x^2*z + 56*x^2 - x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
x*(4*x^6 - 15*x^5*z + 9*x^5 + 15*x^4*z^2 - 30*x^4*z + 15*x^4 - 6*x^3*z^3 + 12*x^3*z^2 - 48*x^3*z + 14*x^3 + 15*x^2*z^2 - 30*x^2*z + 15*x^2 - 15*x*z + 9*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 7*x^14*z^4 + 231*x^14*z^3 - 360*x^14*z^2 + 353*x^14*z - 103*x^14 - 87*x^13*z^5 - 252*x^13*z^4 + 395*x^13*z^3 - 825*x^13*z^2 + 622*x^13*z - 233*x^13 + 135*x^12*z^6 + 129*x^12*z^5 - 206*x^12*z^4 + 729*x^12*z^3 - 942*x^12*z^2 + 704*x^12*z - 337*x^12 - 114*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 487*x^11*z^4 + 350*x^11*z^3 - 363*x^11*z^2 + 227*x^11*z - 266*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 255*x^10*z^6 + 213*x^10*z^5 + 148*x^10*z^4 - 74*x^10*z^3 + 1146*x^10*z^2 - 733*x^10*z + 73*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 - 30*x^9*z^6 - 105*x^9*z^5 + 83*x^9*z^4 - 988*x^9*z^3 + 2100*x^9*z^2 - 1723*x^9*z + 529*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 273*x^8*z^6 + 309*x^8*z^5 + 166*x^8*z^4 - 998*x^8*z^3 + 1833*x^8*z^2 - 1855*x^8*z + 808*x^8 - 168*x^7*z^7 - 42*x^7*z^6 - 105*x^7*z^5 - 553*x^7*z^4 - 427*x^7*z^3 + 564*x^7*z^2 - 928*x^7*z + 691*x^7 + 243*x^6*z^6 + 201*x^6*z^5 - 287*x^6*z^4 + 709*x^6*z^3 - 459*x^6*z^2 + 290*x^6*z + 247*x^6 + 12*x^5*z^6 - 222*x^5*z^5 - 417*x^5*z^4 + 725*x^5*z^3 - 975*x^5*z^2 + 823*x^5*z - 206*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 58*x^4*z^4 + 579*x^4*z^3 - 687*x^4*z^2 + 695*x^4*z - 379*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 116*x^3*z^3 - 357*x^3*z^2 + 310*x^3*z - 293*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 105*x^13*z^5 - 300*x^13*z^4 + 355*x^13*z^3 - 837*x^13*z^2 + 616*x^13*z - 237*x^13 + 153*x^12*z^6 + 147*x^12*z^5 - 244*x^12*z^4 + 681*x^12*z^3 - 948*x^12*z^2 + 702*x^12*z - 343*x^12 - 122*x^11*z^7 - 48*x^11*z^6 - 189*x^11*z^5 - 561*x^11*z^4 + 310*x^11*z^3 - 327*x^11*z^2 + 257*x^11*z - 264*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 245*x^10*z^6 + 207*x^10*z^5 + 212*x^10*z^4 + 66*x^10*z^3 + 1272*x^10*z^2 - 675*x^10*z + 85*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 182*x^9*z^7 - 6*x^9*z^6 - 27*x^9*z^5 + 309*x^9*z^4 - 776*x^9*z^3 + 2136*x^9*z^2 - 1741*x^9*z + 531*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 239*x^8*z^6 + 267*x^8*z^5 + 158*x^8*z^4 - 1122*x^8*z^3 + 1599*x^8*z^2 - 1977*x^8*z + 796*x^8 - 176*x^7*z^7 - 54*x^7*z^6 - 99*x^7*z^5 - 591*x^7*z^4 - 575*x^7*z^3 + 420*x^7*z^2 - 970*x^7*z + 693*x^7 + 269*x^6*z^6 + 231*x^6*z^5 - 331*x^6*z^4 + 669*x^6*z^3 - 405*x^6*z^2 + 348*x^6*z + 259*x^6 + 12*x^5*z^6 - 258*x^5*z^5 - 483*x^5*z^4 + 745*x^5*z^3 - 879*x^5*z^2 + 871*x^5*z - 204*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 80*x^4*z^4 + 639*x^4*z^3 - 639*x^4*z^2 + 699*x^4*z - 385*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 135*x^12*z^3 - 114*x^12*z^2 + 106*x^12*z - 17*x^12 - 165*x^11*z^4 + 243*x^11*z^3 - 319*x^11*z^2 + 182*x^11*z - 15*x^11 + 122*x^10*z^5 - 220*x^10*z^4 + 519*x^10*z^3 - 429*x^10*z^2 + 205*x^10*z + 10*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 431*x^9*z^4 + 493*x^9*z^3 - 511*x^9*z^2 + 95*x^9*z + 27*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 242*x^8*z^5 - 394*x^8*z^4 + 501*x^8*z^3 - 345*x^8*z^2 + 61*x^8*z + 7*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 485*x^7*z^4 + 433*x^7*z^3 - 223*x^7*z^2 + 143*x^7*z - 72*x^7 + 176*x^6*z^5 - 322*x^6*z^4 + 555*x^6*z^3 - 249*x^6*z^2 + 226*x^6*z - 155*x^6 - 281*x^5*z^4 + 415*x^5*z^3 - 430*x^5*z^2 + 212*x^5*z - 147*x^5 - 12*x^4*z^4 + 324*x^4*z^3 - 357*x^4*z^2 + 181*x^4*z - 50*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 244*x^3*z^2 + 101*x^3*z + 27*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(x^8*z + 3*x^8 - 4*x^7*z^2 - 9*x^7*z + 9*x^7 + 6*x^6*z^3 + 9*x^6*z^2 - 20*x^6*z + 21*x^6 - 3*x^5*z^4 + 12*x^5*z^2 - 43*x^5*z + 30*x^5 + 12*x^4*z^3 + 34*x^4*z^2 - 42*x^4*z + 36*x^4 - 3*x^3*z^4 + 12*x^3*z^2 - 43*x^3*z + 30*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 20*x^2*z + 21*x^2 - 4*x*z^2 - 9*x*z + 9*x + z + 3)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(6*x^12 - 27*x^11*z + 45*x^11 + 54*x^10*z^2 - 162*x^10*z + 180*x^10 - 46*x^9*z^3 + 294*x^9*z^2 - 489*x^9*z + 491*x^9 + 3*x^8*z^4 - 264*x^8*z^3 + 702*x^8*z^2 - 1032*x^8*z + 969*x^8 + 24*x^7*z^5 + 132*x^7*z^4 - 402*x^7*z^3 + 1266*x^7*z^2 - 1524*x^7*z + 1452*x^7 - 8*x^6*z^6 + 138*x^6*z^4 - 528*x^6*z^3 + 1488*x^6*z^2 - 1740*x^6*z + 1658*x^6 + 24*x^5*z^5 + 132*x^5*z^4 - 402*x^5*z^3 + 1266*x^5*z^2 - 1524*x^5*z + 1452*x^5 + 3*x^4*z^4 - 264*x^4*z^3 + 702*x^4*z^2 - 1032*x^4*z + 969*x^4 - 46*x^3*z^3 + 294*x^3*z^2 - 489*x^3*z + 491*x^3 + 54*x^2*z^2 - 162*x^2*z + 180*x^2 - 27*x*z + 45*x + 6)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2*(z + 1)^3),
x*(2*x^4 - 3*x^3*z + 5*x^3 + 3*x^2*z^2 + 9*x^2 - 3*x*z + 5*x + 2)/(x^2 - x*z + x + 1)^3,
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 10*x^9*z^3 + 114*x^9*z^2 - 147*x^9*z + 169*x^9 - 15*x^8*z^4 - 120*x^8*z^3 + 234*x^8*z^2 - 312*x^8*z + 339*x^8 + 24*x^7*z^5 + 60*x^7*z^4 - 150*x^7*z^3 + 438*x^7*z^2 - 444*x^7*z + 516*x^7 - 8*x^6*z^6 + 30*x^6*z^4 - 240*x^6*z^3 + 480*x^6*z^2 - 516*x^6*z + 590*x^6 + 24*x^5*z^5 + 60*x^5*z^4 - 150*x^5*z^3 + 438*x^5*z^2 - 444*x^5*z + 516*x^5 - 15*x^4*z^4 - 120*x^4*z^3 + 234*x^4*z^2 - 312*x^4*z + 339*x^4 - 10*x^3*z^3 + 114*x^3*z^2 - 147*x^3*z + 169*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - 6*x^11*z^3 - 18*x^11*z^2 - 27*x^11*z + 9*x^11 + 18*x^10*z^4 + 12*x^10*z^3 - 54*x^10*z^2 - 162*x^10*z + 18*x^10 - 18*x^9*z^5 + 54*x^9*z^4 + 105*x^9*z^3 - 45*x^9*z^2 - 504*x^9*z + 14*x^9 + 6*x^8*z^6 - 72*x^8*z^5 + 72*x^8*z^4 + 282*x^8*z^3 + 108*x^8*z^2 - 1026*x^8*z - 12*x^8 + 24*x^7*z^6 - 135*x^7*z^5 + 45*x^7*z^4 + 435*x^7*z^3 + 333*x^7*z^2 - 1530*x^7*z - 48*x^7 + 39*x^6*z^6 - 144*x^6*z^5 + 63*x^6*z^4 + 540*x^6*z^3 + 477*x^6*z^2 - 1728*x^6*z - 63*x^6 + 24*x^5*z^6 - 135*x^5*z^5 + 45*x^5*z^4 + 435*x^5*z^3 + 333*x^5*z^2 - 1530*x^5*z - 48*x^5 + 6*x^4*z^6 - 72*x^4*z^5 + 72*x^4*z^4 + 282*x^4*z^3 + 108*x^4*z^2 - 1026*x^4*z - 12*x^4 - 18*x^3*z^5 + 54*x^3*z^4 + 105*x^3*z^3 - 45*x^3*z^2 - 504*x^3*z + 14*x^3 + 18*x^2*z^4 + 12*x^2*z^3 - 54*x^2*z^2 - 162*x^2*z + 18*x^2 - 6*x*z^3 - 18*x*z^2 - 27*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(x^10*z + 3*x^10 - 2*x^9*z^2 + x^9*z + 22*x^9 + x^8*z^3 - 10*x^8*z^2 - 17*x^8*z + 76*x^8 - x^7*z^4 + 6*x^7*z^3 - 17*x^7*z^2 - 70*x^7*z + 166*x^7 + 2*x^6*z^5 + 2*x^6*z^4 + 19*x^6*z^3 - 14*x^6*z^2 - 142*x^6*z + 255*x^6 - x^5*z^6 - 2*x^5*z^5 - 9*x^5*z^4 + 8*x^5*z^3 - 25*x^5*z^2 - 184*x^5*z + 291*x^5 + 2*x^4*z^5 + 2*x^4*z^4 + 19*x^4*z^3 - 14*x^4*z^2 - 142*x^4*z + 255*x^4 - x^3*z^4 + 6*x^3*z^3 - 17*x^3*z^2 - 70*x^3*z + 166*x^3 + x^2*z^3 - 10*x^2*z^2 - 17*x^2*z + 76*x^2 - 2*x*z^2 + x*z + 22*x + z + 3)/(x^2*(x + 1)^6*(z + 1)^2),
(9*x^14*z - 55*x^13*z^2 + 23*x^13*z - 9*x^13 + 141*x^12*z^3 - 102*x^12*z^2 + 112*x^12*z - 17*x^12 - 171*x^11*z^4 + 249*x^11*z^3 - 295*x^11*z^2 + 188*x^11*z - 21*x^11 + 126*x^10*z^5 - 216*x^10*z^4 + 537*x^10*z^3 - 407*x^10*z^2 + 191*x^10*z - 8*x^10 - 54*x^9*z^6 + 126*x^9*z^5 - 429*x^9*z^4 + 483*x^9*z^3 - 553*x^9*z^2 + 49*x^9*z + 11*x^9 + 12*x^8*z^7 - 36*x^8*z^6 + 234*x^8*z^5 - 402*x^8*z^4 + 459*x^8*z^3 - 419*x^8*z^2 + 47*x^8*z + 25*x^8 - 66*x^7*z^6 + 162*x^7*z^5 - 471*x^7*z^4 + 435*x^7*z^3 - 217*x^7*z^2 + 205*x^7*z - 28*x^7 + 180*x^6*z^5 - 318*x^6*z^4 + 561*x^6*z^3 - 215*x^6*z^2 + 272*x^6*z - 137*x^6 - 291*x^5*z^4 + 417*x^5*z^3 - 412*x^5*z^2 + 202*x^5*z - 163*x^5 - 12*x^4*z^4 + 336*x^4*z^3 - 351*x^4*z^2 + 157*x^4*z - 68*x^4 - 6*x^3*z^4 + 48*x^3*z^3 - 250*x^3*z^2 + 89*x^3*z + 21*x^3 + 18*x^2*z^3 - 54*x^2*z^2 + 58*x^2*z + 43*x^2 - 18*x*z^2 + 12*x*z + 21*x + 6*z + 6)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + x^3*z^3 + 9*x^3*z^2 - 3*x^3*z + 29*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
x*(3*x^8*z + 3*x^7*z^3 + 20*x^7*z - x^7 - 6*x^6*z^4 + 6*x^6*z^3 - 3*x^6*z^2 + 66*x^6*z - 3*x^6 + 4*x^5*z^5 - 8*x^5*z^4 + 21*x^5*z^3 + 4*x^5*z^2 + 136*x^5*z - 3*x^5 - x^4*z^6 + 2*x^4*z^5 - 19*x^4*z^4 + 16*x^4*z^3 - x^4*z^2 + 168*x^4*z - 3*x^4 + 4*x^3*z^5 - 8*x^3*z^4 + 21*x^3*z^3 + 4*x^3*z^2 + 136*x^3*z - 3*x^3 - 6*x^2*z^4 + 6*x^2*z^3 - 3*x^2*z^2 + 66*x^2*z - 3*x^2 + 3*x*z^3 + 20*x*z - x + 3*z)/((x + 1)^6*(x^2 - x*z + x + 1)^2),
x*(3*x^6 - 6*x^5*z + 12*x^5 + 6*x^4*z^2 - 12*x^4*z + 27*x^4 - x^3*z^3 + 9*x^3*z^2 - 15*x^3*z + 35*x^3 + 6*x^2*z^2 - 12*x^2*z + 27*x^2 - 6*x*z + 12*x + 3)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10*z + 3*x^10 - 4*x^9*z^2 - 9*x^9*z + 7*x^9 + 6*x^8*z^3 + 9*x^8*z^2 - 15*x^8*z + 8*x^8 - 3*x^7*z^4 + 10*x^7*z^2 - 12*x^7*z - 3*x^7 + 6*x^6*z^3 + 3*x^6*z^2 + 2*x^6*z - 23*x^6 - 24*x^5*z^2 - 6*x^5*z - 38*x^5 + 6*x^4*z^3 + 3*x^4*z^2 + 2*x^4*z - 23*x^4 - 3*x^3*z^4 + 10*x^3*z^2 - 12*x^3*z - 3*x^3 + 6*x^2*z^3 + 9*x^2*z^2 - 15*x^2*z + 8*x^2 - 4*x*z^2 - 9*x*z + 7*x + z + 3)/(x^2*(x - 1)*(x + 1)*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 26*x^9*z^3 + 66*x^9*z^2 - 195*x^9*z + 153*x^9 + 33*x^8*z^4 - 24*x^8*z^3 + 234*x^8*z^2 - 408*x^8*z + 291*x^8 - 24*x^7*z^5 + 12*x^7*z^4 - 102*x^7*z^3 + 390*x^7*z^2 - 636*x^7*z + 420*x^7 + 8*x^6*z^6 + 78*x^6*z^4 - 48*x^6*z^3 + 528*x^6*z^2 - 708*x^6*z + 478*x^6 - 24*x^5*z^5 + 12*x^5*z^4 - 102*x^5*z^3 + 390*x^5*z^2 - 636*x^5*z + 420*x^5 + 33*x^4*z^4 - 24*x^4*z^3 + 234*x^4*z^2 - 408*x^4*z + 291*x^4 - 26*x^3*z^3 + 66*x^3*z^2 - 195*x^3*z + 153*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(8*x^17*z - 36*x^16*z^2 + 60*x^16*z - 8*x^16 + 63*x^15*z^3 - 234*x^15*z^2 + 251*x^15*z - 60*x^15 - 37*x^14*z^4 + 387*x^14*z^3 - 726*x^14*z^2 + 715*x^14*z - 215*x^14 - 57*x^13*z^5 - 396*x^13*z^4 + 763*x^13*z^3 - 1581*x^13*z^2 + 1310*x^13*z - 487*x^13 + 123*x^12*z^6 + 189*x^12*z^5 - 448*x^12*z^4 + 1197*x^12*z^3 - 1860*x^12*z^2 + 1558*x^12*z - 695*x^12 - 114*x^11*z^7 - 60*x^11*z^6 - 147*x^11*z^5 - 659*x^11*z^4 + 526*x^11*z^3 - 699*x^11*z^2 + 709*x^11*z - 520*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 267*x^10*z^6 + 177*x^10*z^5 + 404*x^10*z^4 - 442*x^10*z^3 + 2124*x^10*z^2 - 1259*x^10*z + 185*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 198*x^9*z^7 + 18*x^9*z^6 - 177*x^9*z^5 + 655*x^9*z^4 - 1892*x^9*z^3 + 4020*x^9*z^2 - 3389*x^9*z + 1067*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 285*x^8*z^6 + 201*x^8*z^5 + 482*x^8*z^4 - 1990*x^8*z^3 + 3423*x^8*z^2 - 3833*x^8*z + 1532*x^8 - 168*x^7*z^7 - 66*x^7*z^6 - 117*x^7*z^5 - 605*x^7*z^4 - 719*x^7*z^3 + 1032*x^7*z^2 - 1982*x^7*z + 1229*x^7 + 231*x^6*z^6 + 285*x^6*z^5 - 499*x^6*z^4 + 1145*x^6*z^3 - 1017*x^6*z^2 + 556*x^6*z + 359*x^6 + 12*x^5*z^6 - 180*x^5*z^5 - 621*x^5*z^4 + 1261*x^5*z^3 - 1899*x^5*z^2 + 1775*x^5*z - 460*x^5 + 6*x^4*z^6 - 36*x^4*z^5 - 16*x^4*z^4 + 879*x^4*z^3 - 1341*x^4*z^2 + 1549*x^4*z - 737*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 196*x^3*z^3 - 621*x^3*z^2 + 752*x^3*z - 547*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 135*x^2*z^2 + 222*x^2*z - 245*x^2 - 6*x*z^3 - 18*x*z^2 + 26*x*z - 66*x - 8)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
x*(9*x^10*z + 24*x^10 - 45*x^9*z^2 - 63*x^9*z + 84*x^9 + 99*x^8*z^3 + 72*x^8*z^2 - 156*x^8*z + 162*x^8 - 117*x^7*z^4 - 7*x^7*z^3 + 135*x^7*z^2 - 285*x^7*z + 146*x^7 + 72*x^6*z^5 - 42*x^6*z^4 + 81*x^6*z^3 + 336*x^6*z^2 - 297*x^6*z + 24*x^6 - 18*x^5*z^6 + 24*x^5*z^5 - 180*x^5*z^4 - 106*x^5*z^3 + 246*x^5*z^2 - 360*x^5*z - 70*x^5 + 72*x^4*z^5 - 42*x^4*z^4 + 81*x^4*z^3 + 336*x^4*z^2 - 297*x^4*z + 24*x^4 - 117*x^3*z^4 - 7*x^3*z^3 + 135*x^3*z^2 - 285*x^3*z + 146*x^3 + 99*x^2*z^3 + 72*x^2*z^2 - 156*x^2*z + 162*x^2 - 45*x*z^2 - 63*x*z + 84*x + 9*z + 24)/((x - 1)^2*(x + 1)^4*(x^2 - x*z + x + 1)^3),
(8*x^11 + 6*x^10*z^3 + 18*x^10*z^2 - 2*x^10*z + 42*x^10 + 12*x^9*z^3 + 51*x^9*z^2 - 42*x^9*z + 71*x^9 + 9*x^8*z^4 + 58*x^8*z^3 + 171*x^8*z^2 + 4*x^8*z + 50*x^8 - 27*x^7*z^5 - 169*x^7*z^4 - 351*x^7*z^3 - 288*x^7*z^2 - 128*x^7*z - 97*x^7 + 36*x^6*z^6 + 198*x^6*z^5 + 348*x^6*z^4 + 235*x^6*z^3 - 66*x^6*z^2 + 61*x^6*z - 160*x^6 - 18*x^5*z^7 - 96*x^5*z^6 - 186*x^5*z^5 - 208*x^5*z^4 - 120*x^5*z^3 - 105*x^5*z^2 + 190*x^5*z - 61*x^5 + 18*x^4*z^6 + 102*x^4*z^5 + 189*x^4*z^4 + 208*x^4*z^3 + 165*x^4*z^2 + 172*x^4*z + 62*x^4 - 9*x^3*z^5 - 67*x^3*z^4 - 147*x^3*z^3 - 78*x^3*z^2 - 98*x^3*z + 59*x^3 - 3*x^2*z^3 + 42*x^2*z^2 - 71*x^2*z + 36*x^2 + 12*x*z^2 - 36*x*z + 8*x - 8*z)/(x^2*(x - 1)^2*(x + 1)^4*(x - z)*(z + 1)^3),
(3*x^8*z - 8*x^7*z^2 - 3*x^7 + 6*x^6*z^3 + 9*x^6*z + 2*x^6 - 4*x^5*z^4 - 2*x^5*z^2 + 4*x^5*z + 5*x^5 + 10*x^4*z^3 - 7*x^4*z - 2*x^4 - 14*x^3*z^2 - 8*x^3*z - 7*x^3 + 9*x^2*z - 2*x^2 + 4*x*z + x + 2*z + 2)/(x*(x - 1)^2*(x + 1)^4*(z + 1)*(x*z - 1)),
(2*x^8*z + 2*x^8 + 4*x^7*z + x^7 + 3*x^6*z^2 + 20*x^6*z + 6*x^6 - 9*x^5*z^3 - 41*x^5*z^2 - 26*x^5*z - 7*x^5 + 12*x^4*z^4 + 42*x^4*z^3 + 20*x^4*z^2 - 13*x^4*z - 8*x^4 - 6*x^3*z^5 - 20*x^3*z^4 - 16*x^3*z^3 - 12*x^3*z^2 + 5*x^3 + 6*x^2*z^4 + 22*x^2*z^3 + 13*x^2*z^2 + 20*x^2*z + 10*x^2 - 3*x*z^3 - 19*x*z^2 - 8*x*z - 3*x + 3*z)/((x - 1)^2*(x + 1)^4*(x - z)*(z + 1)),
x*(3*x^4*z + 8*x^4 - 6*x^3*z^2 - 10*x^3*z + 6*x^2*z^3 + 10*x^2*z^2 - 6*x^2 - 6*x*z^2 - 10*x*z + 3*z + 8)/((x - 1)^2*(x + 1)^4),
(7*x^8*z + 29*x^8 - 7*x^7*z^2 + 14*x^7*z + 202*x^7 - 6*x^6*z^2 - 12*x^6*z + 640*x^6 - 16*x^5*z^3 + 19*x^5*z^2 - 54*x^5*z + 1218*x^5 + 8*x^4*z^4 + 84*x^4*z^2 - 38*x^4*z + 1510*x^4 - 16*x^3*z^3 + 19*x^3*z^2 - 54*x^3*z + 1218*x^3 - 6*x^2*z^2 - 12*x^2*z + 640*x^2 - 7*x*z^2 + 14*x*z + 202*x + 7*z + 29)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(x^14*z + 3*x^14 - 4*x^13*z^2 - 4*x^13*z + 25*x^13 + 6*x^12*z^3 - 11*x^12*z^2 - 59*x^12*z + 99*x^12 - x^11*z^4 + 30*x^11*z^3 + 18*x^11*z^2 - 239*x^11*z + 244*x^11 - 8*x^10*z^5 - 17*x^10*z^4 + 70*x^10*z^3 + 157*x^10*z^2 - 524*x^10*z + 410*x^10 + 12*x^9*z^6 + 8*x^9*z^5 - 4*x^9*z^4 + 134*x^9*z^3 + 374*x^9*z^2 - 721*x^9*z + 458*x^9 - 8*x^8*z^7 - 12*x^8*z^6 - 48*x^8*z^5 - 80*x^8*z^4 + 78*x^8*z^3 + 372*x^8*z^2 - 648*x^8*z + 249*x^8 + 2*x^7*z^8 + 8*x^7*z^7 + 32*x^7*z^6 + 48*x^7*z^5 + 45*x^7*z^4 + 126*x^7*z^3 + 136*x^7*z^2 - 272*x^7*z - 173*x^7 - 2*x^6*z^8 - 8*x^6*z^7 - 32*x^6*z^6 - 48*x^6*z^5 - 63*x^6*z^4 - 30*x^6*z^3 - 262*x^6*z^2 + 155*x^6*z - 562*x^6 + 8*x^5*z^7 + 12*x^5*z^6 + 48*x^5*z^5 + 50*x^5*z^4 + 18*x^5*z^3 - 318*x^5*z^2 + 436*x^5*z - 675*x^5 - 12*x^4*z^6 - 8*x^4*z^5 - 26*x^4*z^4 - 44*x^4*z^3 - 213*x^4*z^2 + 411*x^4*z - 523*x^4 + 8*x^3*z^5 + 2*x^3*z^4 - 4*x^3*z^3 - 54*x^3*z^2 + 231*x^3*z - 283*x^3 - 2*x^2*z^4 - 3*x^2*z^2 + 72*x^2*z - 107*x^2 + 9*x*z - 26*x - 3)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(4*x^17*z - 18*x^16*z^2 + 30*x^16*z - 4*x^16 + 27*x^15*z^3 - 126*x^15*z^2 + 121*x^15*z - 30*x^15 + 11*x^14*z^4 + 243*x^14*z^3 - 348*x^14*z^2 + 357*x^14*z - 103*x^14 - 99*x^13*z^5 - 276*x^13*z^4 + 391*x^13*z^3 - 813*x^13*z^2 + 622*x^13*z - 237*x^13 + 147*x^12*z^6 + 141*x^12*z^5 - 214*x^12*z^4 + 741*x^12*z^3 - 918*x^12*z^2 + 696*x^12*z - 349*x^12 - 118*x^11*z^7 - 36*x^11*z^6 - 159*x^11*z^5 - 499*x^11*z^4 + 358*x^11*z^3 - 351*x^11*z^2 + 207*x^11*z - 282*x^11 + 54*x^10*z^8 - 18*x^10*z^7 + 247*x^10*z^6 + 201*x^10*z^5 + 152*x^10*z^4 - 74*x^10*z^3 + 1122*x^10*z^2 - 753*x^10*z + 69*x^10 - 12*x^9*z^9 + 12*x^9*z^8 - 190*x^9*z^7 - 30*x^9*z^6 - 93*x^9*z^5 + 143*x^9*z^4 - 980*x^9*z^3 + 2052*x^9*z^2 - 1719*x^9*z + 549*x^9 + 66*x^8*z^8 - 30*x^8*z^7 + 253*x^8*z^6 + 297*x^8*z^5 + 182*x^8*z^4 - 1046*x^8*z^3 + 1773*x^8*z^2 - 1827*x^8*z + 840*x^8 - 172*x^7*z^7 - 42*x^7*z^6 - 81*x^7*z^5 - 541*x^7*z^4 - 455*x^7*z^3 + 564*x^7*z^2 - 888*x^7*z + 711*x^7 + 259*x^6*z^6 + 213*x^6*z^5 - 319*x^6*z^4 + 697*x^6*z^3 - 423*x^6*z^2 + 306*x^6*z + 243*x^6 + 12*x^5*z^6 - 246*x^5*z^5 - 453*x^5*z^4 + 745*x^5*z^3 - 939*x^5*z^2 + 811*x^5*z - 222*x^5 + 6*x^4*z^6 - 36*x^4*z^5 + 74*x^4*z^4 + 615*x^4*z^3 - 675*x^4*z^2 + 675*x^4*z - 391*x^4 - 18*x^3*z^5 + 18*x^3*z^4 + 112*x^3*z^3 - 369*x^3*z^2 + 298*x^3*z - 297*x^3 + 18*x^2*z^4 + 24*x^2*z^3 - 81*x^2*z^2 + 84*x^2*z - 133*x^2 - 6*x*z^3 - 18*x*z^2 + 4*x*z - 36*x - 4)/(x^2*(x - 1)^2*(x + 1)^4*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(10361*x^4 - 396*x^3*z + 39416*x^3 + 396*x^2*z^2 + 58506*x^2 - 396*x*z + 39416*x + 10361)/(x*(x + 1)^2),
(1703*x^2 + 3298*x + 1703)/x,
(x^4 + 4*x^3 + 4*x^2 + 4*x + 1)/(x*(x + 1)^2),
(25*x^4 + 100*x^3 + 102*x^2 + 100*x + 25)/(x*(x + 1)^2),
(902*x^8*z + 866*x^8 - 929*x^7*z^2 + 5358*x^7*z + 6035*x^7 + 621*x^6*z^3 - 3909*x^6*z^2 + 15476*x^6*z + 19214*x^6 - 990*x^5*z^4 - 1980*x^5*z^3 - 14637*x^5*z^2 + 22822*x^5*z + 34993*x^5 + 396*x^4*z^5 + 396*x^4*z^4 + 342*x^4*z^3 - 16978*x^4*z^2 + 27168*x^4*z + 42688*x^4 - 990*x^3*z^4 - 1980*x^3*z^3 - 14637*x^3*z^2 + 22822*x^3*z + 34993*x^3 + 621*x^2*z^3 - 3909*x^2*z^2 + 15476*x^2*z + 19214*x^2 - 929*x*z^2 + 5358*x*z + 6035*x + 902*z + 866)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(3*x^10*z + 9*x^10 - 38*x^9*z^2 - 61*x^9*z + 31*x^9 - 295*x^8*z^2 - 569*x^8*z - 52*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 1089*x^7*z^2 - 2034*x^7*z - 459*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1793*x^6*z^2 - 3832*x^6*z - 1055*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 2417*x^5*z^2 - 4804*x^5*z - 1373*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1793*x^4*z^2 - 3832*x^4*z - 1055*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 1089*x^3*z^2 - 2034*x^3*z - 459*x^3 - 295*x^2*z^2 - 569*x^2*z - 52*x^2 - 38*x*z^2 - 61*x*z + 31*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 4*x^3*z^3 - 6*x^3*z^2 - 18*x^3*z + 24*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^6 + x^5*z^3 + 3*x^5*z^2 - 3*x^5*z + 19*x^5 + 4*x^4*z^3 + 18*x^4*z^2 + 46*x^4 + 12*x^3*z^3 + 48*x^3*z^2 + 24*x^3*z + 68*x^3 + 4*x^2*z^3 + 18*x^2*z^2 + 46*x^2 + x*z^3 + 3*x*z^2 - 3*x*z + 19*x + 4)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^6 + 3*x^5*z^3 + 9*x^5*z^2 + 3*x^5*z + 21*x^5 + 12*x^4*z^3 + 42*x^4*z^2 + 24*x^4*z + 54*x^4 + 20*x^3*z^3 + 72*x^3*z^2 + 48*x^3*z + 76*x^3 + 12*x^2*z^3 + 42*x^2*z^2 + 24*x^2*z + 54*x^2 + 3*x*z^3 + 9*x*z^2 + 3*x*z + 21*x + 4)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 - 3*x^5*z^3 - 9*x^5*z^2 - 12*x^5*z + 6*x^5 - 12*x^4*z^3 - 33*x^4*z^2 - 42*x^4*z + 9*x^4 - 10*x^3*z^3 - 24*x^3*z^2 - 36*x^3*z + 18*x^3 - 12*x^2*z^3 - 33*x^2*z^2 - 42*x^2*z + 9*x^2 - 3*x*z^3 - 9*x*z^2 - 12*x*z + 6*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 22*x^3*z^3 + 72*x^3*z^2 + 60*x^3*z + 50*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(3*x^10*z + 9*x^10 - 27*x^9*z^2 - 39*x^9*z + 42*x^9 - 207*x^8*z^2 - 393*x^8*z + 36*x^8 - 30*x^7*z^4 - 96*x^7*z^3 - 781*x^7*z^2 - 1418*x^7*z - 151*x^7 + 66*x^6*z^5 + 186*x^6*z^4 + 180*x^6*z^3 - 1177*x^6*z^2 - 2600*x^6*z - 439*x^6 - 33*x^5*z^6 - 66*x^5*z^5 - 63*x^5*z^4 - 108*x^5*z^3 - 1647*x^5*z^2 - 3264*x^5*z - 603*x^5 + 66*x^4*z^5 + 186*x^4*z^4 + 180*x^4*z^3 - 1177*x^4*z^2 - 2600*x^4*z - 439*x^4 - 30*x^3*z^4 - 96*x^3*z^3 - 781*x^3*z^2 - 1418*x^3*z - 151*x^3 - 207*x^2*z^2 - 393*x^2*z + 36*x^2 - 27*x*z^2 - 39*x*z + 42*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 + 2*x^4*z^4 + 12*x^4*z^3 - 3*x^4*z^2 + 36*x^4*z - 21*x^4 - 2*x^3*z^3 - 27*x^3*z^2 + 12*x^3*z - 33*x^3 - 6*x^2*z^3 - 24*x^2*z^2 - 3*x^2*z - 27*x^2 - 3*x*z^3 - 9*x*z^2 - 4*x*z - 12*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(6*x^7*z - x^6*z^4 - 3*x^6*z^3 - 12*x^6*z^2 + 26*x^6*z - 6*x^6 - 4*x^5*z^4 - 2*x^5*z^3 - 27*x^5*z^2 + 71*x^5*z - 26*x^5 + 2*x^4*z^4 + 28*x^4*z^3 - 9*x^4*z^2 + 116*x^4*z - 59*x^4 - 4*x^3*z^4 - 11*x^3*z^3 - 72*x^3*z^2 + 53*x^3*z - 92*x^3 - x^2*z^4 - 11*x^2*z^3 - 45*x^2*z^2 + 20*x^2*z - 71*x^2 - 5*x*z^3 - 15*x*z^2 - 32*x - 6)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
1/(x*(x*z - 1)),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 2*x^3*z^3 + 12*x^3*z^2 + 30*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(3*x^4*z + 9*x^4 - 17*x^3*z^2 - 37*x^3*z - 2*x^3 + 3*x^2*z^3 - 16*x^2*z^2 - 47*x^2*z - 4*x^2 - 17*x*z^2 - 37*x*z - 2*x + 3*z + 9)/(x^2*(z + 1)^2),
(10*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 21*x^6*z^2 + 43*x^6*z - 10*x^6 - 8*x^5*z^4 - 7*x^5*z^3 - 48*x^5*z^2 + 118*x^5*z - 43*x^5 + 2*x^4*z^4 + 44*x^4*z^3 - 15*x^4*z^2 + 196*x^4*z - 97*x^4 - 8*x^3*z^4 - 23*x^3*z^3 - 126*x^3*z^2 + 85*x^3*z - 154*x^3 - 2*x^2*z^4 - 22*x^2*z^3 - 84*x^2*z^2 + 25*x^2*z - 121*x^2 - 10*x*z^3 - 30*x*z^2 - 5*x*z - 55*x - 10)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(x + 1)*(2*x^4*z + x^3*z^4 + 3*x^3*z^3 + 4*x^3*z - 2*x^3 + x^2*z^4 + 5*x^2*z^3 + 3*x^2*z^2 + 7*x^2*z - 4*x^2 - 4*x*z^3 - 12*x*z^2 - 7*x*z - 7*x - 2)/(x^2*(z + 1)^3*(x*z - 1)),
(2*x^7*z - x^6*z^4 - 3*x^6*z^3 - 6*x^6*z^2 + 8*x^6*z - 2*x^6 - 4*x^5*z^4 - 8*x^5*z^3 - 15*x^5*z^2 + 23*x^5*z - 8*x^5 - 2*x^4*z^4 + 4*x^4*z^3 - 3*x^4*z^2 + 44*x^4*z - 17*x^4 - 4*x^3*z^4 - 10*x^3*z^3 - 27*x^3*z^2 + 20*x^3*z - 29*x^3 - x^2*z^4 - 5*x^2*z^3 - 15*x^2*z^2 + 8*x^2*z - 23*x^2 - 2*x*z^3 - 6*x*z^2 - x*z - 11*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(2*x^4 - 2*x^3*z^3 - 6*x^3*z^2 - 9*x^3*z + 3*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 12*x^2*z + 5*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 3*x + 2)/(x^2*(z + 1)^3),
(2*x^6 - x^5*z^3 - 3*x^5*z^2 - 6*x^5*z + 8*x^5 - 4*x^4*z^3 - 9*x^4*z^2 - 18*x^4*z + 17*x^4 - 2*x^3*z^3 - 12*x^3*z + 26*x^3 - 4*x^2*z^3 - 9*x^2*z^2 - 18*x^2*z + 17*x^2 - x*z^3 - 3*x*z^2 - 6*x*z + 8*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^5*z + 8*x^4*z - 2*x^4 + 8*x^3*z - 8*x^3 + 8*x^2*z - 11*x^2 + 2*x*z - 14*x - 5)/(x*(x + 1)^2*(x*z - 1)),
(10*x^8 + 3*x^7*z + 83*x^7 + 30*x^6*z^2 + 54*x^6*z + 275*x^6 - 66*x^5*z^3 - 54*x^5*z^2 + 39*x^5*z + 471*x^5 + 33*x^4*z^4 + 30*x^4*z^2 + 108*x^4*z + 571*x^4 - 66*x^3*z^3 - 54*x^3*z^2 + 39*x^3*z + 471*x^3 + 30*x^2*z^2 + 54*x^2*z + 275*x^2 + 3*x*z + 83*x + 10)/(x*(x + 1)^6),
(2*x^6 + 2*x^5*z^3 + 6*x^5*z^2 + 3*x^5*z + 11*x^5 + 8*x^4*z^3 + 27*x^4*z^2 + 18*x^4*z + 29*x^4 + 10*x^3*z^3 + 36*x^3*z^2 + 24*x^3*z + 38*x^3 + 8*x^2*z^3 + 27*x^2*z^2 + 18*x^2*z + 29*x^2 + 2*x*z^3 + 6*x*z^2 + 3*x*z + 11*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^7*z - 2*x^6*z^4 - 6*x^6*z^3 - 12*x^6*z^2 + 16*x^6*z - 4*x^6 - 8*x^5*z^4 - 16*x^5*z^3 - 30*x^5*z^2 + 46*x^5*z - 16*x^5 - 4*x^4*z^4 + 8*x^4*z^3 - 6*x^4*z^2 + 88*x^4*z - 34*x^4 - 8*x^3*z^4 - 17*x^3*z^3 - 45*x^3*z^2 + 49*x^3*z - 55*x^3 - 2*x^2*z^4 - 4*x^2*z^3 - 12*x^2*z^2 + 34*x^2*z - 40*x^2 - x*z^3 - 3*x*z^2 + 7*x*z - 19*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(3*x^4*z + 9*x^4 + 5*x^3*z^2 + 7*x^3*z + 20*x^3 + 3*x^2*z^3 + 28*x^2*z^2 + 41*x^2*z + 40*x^2 + 5*x*z^2 + 7*x*z + 20*x + 3*z + 9)/(x^2*(z + 1)^2),
(2*x^7*z - 3*x^6*z^2 + 9*x^6*z - 2*x^6 + 3*x^5*z^3 - 6*x^5*z^2 + 24*x^5*z - 9*x^5 - 4*x^4*z^4 - 6*x^4*z^3 - 21*x^4*z^2 + 30*x^4*z - 21*x^4 + 10*x^3*z^3 + 9*x^3*z^2 + 48*x^3*z - 21*x^3 + 6*x^2*z^3 + 12*x^2*z^2 + 33*x^2*z - 15*x^2 + 3*x*z^3 + 9*x*z^2 + 14*x*z - 6*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)),
(1073*x^8*z + 731*x^8 - 1046*x^7*z^2 + 6816*x^7*z + 5153*x^7 - 621*x^6*z^3 - 7473*x^6*z^2 + 18824*x^6*z + 16262*x^6 + 990*x^5*z^4 + 396*x^5*z^3 - 17688*x^5*z^2 + 32020*x^5*z + 30367*x^5 - 396*x^4*z^5 + 396*x^4*z^4 - 342*x^4*z^3 - 24106*x^4*z^2 + 37482*x^4*z + 37054*x^4 + 990*x^3*z^4 + 396*x^3*z^3 - 17688*x^3*z^2 + 32020*x^3*z + 30367*x^3 - 621*x^2*z^3 - 7473*x^2*z^2 + 18824*x^2*z + 16262*x^2 - 1046*x*z^2 + 6816*x*z + 5153*x + 1073*z + 731)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(32*x^12 - 61*x^11*z + 323*x^11 + 53*x^10*z^2 - 525*x^10*z + 1505*x^10 - 120*x^9*z^3 + 127*x^9*z^2 - 2235*x^9*z + 4326*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 627*x^8*z^2 - 5454*x^8*z + 8740*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 1037*x^7*z^2 - 9140*x^7*z + 13075*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 1463*x^6*z^2 - 10716*x^6*z + 14927*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 1037*x^5*z^2 - 9140*x^5*z + 13075*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 627*x^4*z^2 - 5454*x^4*z + 8740*x^4 - 120*x^3*z^3 + 127*x^3*z^2 - 2235*x^3*z + 4326*x^3 + 53*x^2*z^2 - 525*x^2*z + 1505*x^2 - 61*x*z + 323*x + 32)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 75*x^7*z + 73*x^7 - 8*x^6*z^3 + 39*x^6*z^2 - 126*x^6*z + 97*x^6 - 4*x^5*z^3 + 54*x^5*z^2 - 138*x^5*z + 108*x^5 - 8*x^4*z^3 + 39*x^4*z^2 - 126*x^4*z + 97*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 75*x^3*z + 73*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 34*x^8 - x^7*z^3 + 15*x^7*z^2 - 75*x^7*z + 89*x^7 - 4*x^6*z^3 + 57*x^6*z^2 - 138*x^6*z + 161*x^6 - 12*x^5*z^3 + 72*x^5*z^2 - 174*x^5*z + 194*x^5 - 4*x^4*z^3 + 57*x^4*z^2 - 138*x^4*z + 161*x^4 - x^3*z^3 + 15*x^3*z^2 - 75*x^3*z + 89*x^3 + 3*x^2*z^2 - 18*x^2*z + 34*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 78*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 165*x^7*z + 183*x^7 - 12*x^6*z^3 + 111*x^6*z^2 - 294*x^6*z + 303*x^6 - 20*x^5*z^3 + 144*x^5*z^2 - 354*x^5*z + 358*x^5 - 12*x^4*z^3 + 111*x^4*z^2 - 294*x^4*z + 303*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 165*x^3*z + 183*x^3 + 9*x^2*z^2 - 54*x^2*z + 78*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^10 - 9*x^9*z + 21*x^9 + 9*x^8*z^2 - 54*x^8*z + 62*x^8 - 3*x^7*z^3 + 45*x^7*z^2 - 126*x^7*z + 126*x^7 - 12*x^6*z^3 + 72*x^6*z^2 - 216*x^6*z + 180*x^6 - 10*x^5*z^3 + 96*x^5*z^2 - 246*x^5*z + 204*x^5 - 12*x^4*z^3 + 72*x^4*z^2 - 216*x^4*z + 180*x^4 - 3*x^3*z^3 + 45*x^3*z^2 - 126*x^3*z + 126*x^3 + 9*x^2*z^2 - 54*x^2*z + 62*x^2 - 9*x*z + 21*x + 3)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 58*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 129*x^7*z + 139*x^7 - 8*x^6*z^3 + 93*x^6*z^2 - 234*x^6*z + 235*x^6 - 20*x^5*z^3 + 114*x^5*z^2 - 294*x^5*z + 276*x^5 - 8*x^4*z^3 + 93*x^4*z^2 - 234*x^4*z + 235*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 129*x^3*z + 139*x^3 + 6*x^2*z^2 - 36*x^2*z + 58*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 96*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 201*x^7*z + 215*x^7 - 16*x^6*z^3 + 129*x^6*z^2 - 354*x^6*z + 341*x^6 - 22*x^5*z^3 + 168*x^5*z^2 - 420*x^5*z + 398*x^5 - 16*x^4*z^3 + 129*x^4*z^2 - 354*x^4*z + 341*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 201*x^3*z + 215*x^3 + 12*x^2*z^2 - 72*x^2*z + 96*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(21*x^12 - 39*x^11*z + 213*x^11 + 42*x^10*z^2 - 327*x^10*z + 988*x^10 - 120*x^9*z^3 + 39*x^9*z^2 - 1421*x^9*z + 2808*x^9 + 195*x^8*z^4 - 12*x^8*z^3 + 319*x^8*z^2 - 3430*x^8*z + 5627*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 192*x^7*z^3 + 421*x^7*z^2 - 5752*x^7*z + 8367*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 + 60*x^6*z^3 + 693*x^6*z^2 - 6712*x^6*z + 9537*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 192*x^5*z^3 + 421*x^5*z^2 - 5752*x^5*z + 8367*x^5 + 195*x^4*z^4 - 12*x^4*z^3 + 319*x^4*z^2 - 3430*x^4*z + 5627*x^4 - 120*x^3*z^3 + 39*x^3*z^2 - 1421*x^3*z + 2808*x^3 + 42*x^2*z^2 - 327*x^2*z + 988*x^2 - 39*x*z + 213*x + 21)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 40*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 79*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 109*x^6 - 6*x^5*z^3 + 60*x^5*z^2 - 156*x^5*z + 122*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 109*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 79*x^3 + 6*x^2*z^2 - 36*x^2*z + 40*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(x^10 - 3*x^9*z + 7*x^9 + 3*x^8*z^2 - 18*x^8*z + 18*x^8 - x^7*z^3 + 15*x^7*z^2 - 36*x^7*z + 32*x^7 - 4*x^6*z^3 + 18*x^6*z^2 - 60*x^6*z + 38*x^6 - 2*x^5*z^3 + 24*x^5*z^2 - 66*x^5*z + 40*x^5 - 4*x^4*z^3 + 18*x^4*z^2 - 60*x^4*z + 38*x^4 - x^3*z^3 + 15*x^3*z^2 - 36*x^3*z + 32*x^3 + 3*x^2*z^2 - 18*x^2*z + 18*x^2 - 3*x*z + 7*x + 1)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
x*(4*x^6 - 9*x^5*z + 15*x^5 + 9*x^4*z^2 - 18*x^4*z + 33*x^4 - 2*x^3*z^3 + 12*x^3*z^2 - 24*x^3*z + 42*x^3 + 9*x^2*z^2 - 18*x^2*z + 33*x^2 - 9*x*z + 15*x + 4)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(11*x^6 - 22*x^5*z + 44*x^5 + 8*x^4*z^2 - 69*x^4*z + 88*x^4 + 3*x^3*z^3 + 16*x^3*z^2 - 97*x^3*z + 110*x^3 + 8*x^2*z^2 - 69*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 48*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 99*x^7*z + 109*x^7 - 8*x^6*z^3 + 63*x^6*z^2 - 174*x^6*z + 175*x^6 - 10*x^5*z^3 + 84*x^5*z^2 - 204*x^5*z + 206*x^5 - 8*x^4*z^3 + 63*x^4*z^2 - 174*x^4*z + 175*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 99*x^3*z + 109*x^3 + 6*x^2*z^2 - 36*x^2*z + 48*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^8 - 6*x^7*z + 10*x^7 + 6*x^6*z^2 - 24*x^6*z + 24*x^6 - 2*x^5*z^3 + 18*x^5*z^2 - 45*x^5*z + 39*x^5 - 4*x^4*z^3 + 21*x^4*z^2 - 60*x^4*z + 43*x^4 - 2*x^3*z^3 + 18*x^3*z^2 - 45*x^3*z + 39*x^3 + 6*x^2*z^2 - 24*x^2*z + 24*x^2 - 6*x*z + 10*x + 2)/(x*(x^2 - x*z + x + 1)^3),
(11*x^6 - 22*x^5*z + 44*x^5 + 14*x^4*z^2 - 63*x^4*z + 88*x^4 - 3*x^3*z^3 + 28*x^3*z^2 - 79*x^3*z + 110*x^3 + 14*x^2*z^2 - 63*x^2*z + 88*x^2 - 22*x*z + 44*x + 11)/(x*(x^2 - x*z + x + 1)^2),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 38*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 81*x^7*z + 67*x^7 - 8*x^6*z^3 + 45*x^6*z^2 - 138*x^6*z + 79*x^6 - 8*x^5*z^3 + 54*x^5*z^2 - 162*x^5*z + 80*x^5 - 8*x^4*z^3 + 45*x^4*z^2 - 138*x^4*z + 79*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 81*x^3*z + 67*x^3 + 6*x^2*z^2 - 36*x^2*z + 38*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(159*x^4*z + 163*x^4 - 159*x^3*z^2 + 282*x^3*z + 457*x^3 - 282*x^2*z^2 + 318*x^2*z + 624*x^2 - 159*x*z^2 + 282*x*z + 457*x + 159*z + 163)/(x*(z + 1)*(x^2 - x*z + x + 1)),
(3*x^15*z + 9*x^15 - 36*x^14*z^2 - 60*x^14*z + 42*x^14 + 72*x^13*z^3 - 135*x^13*z^2 - 516*x^13*z + 9*x^13 + 15*x^12*z^4 + 624*x^12*z^3 + 149*x^12*z^2 - 1799*x^12*z - 481*x^12 - 246*x^11*z^5 - 963*x^11*z^4 + 656*x^11*z^3 + 629*x^11*z^2 - 4055*x^11*z - 1985*x^11 + 390*x^10*z^6 + 966*x^10*z^5 + 32*x^10*z^4 + 2568*x^10*z^3 + 2695*x^10*z^2 - 5402*x^10*z - 4127*x^10 - 264*x^9*z^7 - 630*x^9*z^6 - 882*x^9*z^5 - 2496*x^9*z^4 + 684*x^9*z^3 + 2120*x^9*z^2 - 5054*x^9*z - 5368*x^9 + 66*x^8*z^8 + 264*x^8*z^7 + 828*x^8*z^6 + 1602*x^8*z^5 + 1096*x^8*z^4 + 2060*x^8*z^3 + 1354*x^8*z^2 - 1965*x^8*z - 3957*x^8 - 66*x^7*z^8 - 264*x^7*z^7 - 828*x^7*z^6 - 1602*x^7*z^5 - 1204*x^7*z^4 - 1484*x^7*z^3 - 2110*x^7*z^2 + 1263*x^7*z - 453*x^7 + 264*x^6*z^7 + 630*x^6*z^6 + 882*x^6*z^5 + 2316*x^6*z^4 - 108*x^6*z^3 - 1796*x^6*z^2 + 3782*x^6*z + 2812*x^6 - 390*x^5*z^6 - 966*x^5*z^5 - 212*x^5*z^4 - 2028*x^5*z^3 - 1729*x^5*z^2 + 3542*x^5*z + 3737*x^5 + 246*x^4*z^5 + 873*x^4*z^4 - 260*x^4*z^3 - 11*x^4*z^2 + 2297*x^4*z + 2747*x^4 - 33*x^3*z^4 - 444*x^3*z^3 - 59*x^3*z^2 + 797*x^3*z + 1303*x^3 - 36*x^2*z^3 + 69*x^2*z^2 + 216*x^2*z + 429*x^2 + 12*x*z^2 + 36*x*z + 90*x + 3*z + 9)/(x^2*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(2*x^12 + 2*x^11*z^3 + 6*x^11*z^2 - 3*x^11*z + 17*x^11 - 6*x^10*z^4 - 4*x^10*z^3 + 42*x^10*z^2 - 18*x^10*z + 74*x^10 + 6*x^9*z^5 - 18*x^9*z^4 - 56*x^9*z^3 + 144*x^9*z^2 - 51*x^9*z + 213*x^9 - 2*x^8*z^6 + 24*x^8*z^5 - 21*x^8*z^4 - 208*x^8*z^3 + 276*x^8*z^2 - 120*x^8*z + 433*x^8 - 8*x^7*z^6 + 54*x^7*z^5 + 42*x^7*z^4 - 322*x^7*z^3 + 450*x^7*z^2 - 174*x^7*z + 658*x^7 - 16*x^6*z^6 + 48*x^6*z^5 + 42*x^6*z^4 - 408*x^6*z^3 + 504*x^6*z^2 - 204*x^6*z + 754*x^6 - 8*x^5*z^6 + 54*x^5*z^5 + 42*x^5*z^4 - 322*x^5*z^3 + 450*x^5*z^2 - 174*x^5*z + 658*x^5 - 2*x^4*z^6 + 24*x^4*z^5 - 21*x^4*z^4 - 208*x^4*z^3 + 276*x^4*z^2 - 120*x^4*z + 433*x^4 + 6*x^3*z^5 - 18*x^3*z^4 - 56*x^3*z^3 + 144*x^3*z^2 - 51*x^3*z + 213*x^3 - 6*x^2*z^4 - 4*x^2*z^3 + 42*x^2*z^2 - 18*x^2*z + 74*x^2 + 2*x*z^3 + 6*x*z^2 - 3*x*z + 17*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 9*x^9*z^3 + 87*x^9*z^2 - 207*x^9*z + 143*x^9 + x^8*z^6 - 12*x^8*z^5 - 52*x^8*z^3 + 213*x^8*z^2 - 432*x^8*z + 280*x^8 + 4*x^7*z^6 - 3*x^7*z^5 + 57*x^7*z^4 - 52*x^7*z^3 + 420*x^7*z^2 - 627*x^7*z + 421*x^7 - 24*x^6*z^5 + 36*x^6*z^4 - 108*x^6*z^3 + 480*x^6*z^2 - 720*x^6*z + 480*x^6 + 4*x^5*z^6 - 3*x^5*z^5 + 57*x^5*z^4 - 52*x^5*z^3 + 420*x^5*z^2 - 627*x^5*z + 421*x^5 + x^4*z^6 - 12*x^4*z^5 - 52*x^4*z^3 + 213*x^4*z^2 - 432*x^4*z + 280*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 9*x^3*z^3 + 87*x^3*z^2 - 207*x^3*z + 143*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^13*z - 4*x^12*z^4 - 12*x^12*z^3 - 21*x^12*z^2 + 11*x^12*z - 2*x^12 + 12*x^11*z^5 + 8*x^11*z^4 - 26*x^11*z^3 - 114*x^11*z^2 + 53*x^11*z - 11*x^11 - 12*x^10*z^6 + 36*x^10*z^5 + 50*x^10*z^4 - 14*x^10*z^3 - 369*x^10*z^2 + 187*x^10*z - 32*x^10 + 4*x^9*z^7 - 48*x^9*z^6 + 57*x^9*z^5 + 92*x^9*z^4 + 10*x^9*z^3 - 876*x^9*z^2 + 460*x^9*z - 67*x^9 + 16*x^8*z^7 - 88*x^8*z^6 + 96*x^8*z^5 + 155*x^8*z^4 + 82*x^8*z^3 - 1470*x^8*z^2 + 868*x^8*z - 109*x^8 + 20*x^7*z^7 - 136*x^7*z^6 + 60*x^7*z^5 + 98*x^7*z^4 + 82*x^7*z^3 - 1818*x^7*z^2 + 1260*x^7*z - 154*x^7 + 16*x^6*z^7 - 98*x^6*z^6 + 132*x^6*z^5 + 188*x^6*z^4 + 202*x^6*z^3 - 1554*x^6*z^2 + 1420*x^6*z - 198*x^6 + 4*x^5*z^7 - 52*x^5*z^6 + 93*x^5*z^5 + 80*x^5*z^4 + 76*x^5*z^3 - 1050*x^5*z^2 + 1147*x^5*z - 232*x^5 - 10*x^4*z^6 + 48*x^4*z^5 + 17*x^4*z^4 + 10*x^4*z^3 - 495*x^4*z^2 + 673*x^4*z - 211*x^4 + 6*x^3*z^5 - 10*x^3*z^4 - 8*x^3*z^3 - 156*x^3*z^2 + 269*x^3*z - 139*x^3 + 2*x^2*z^4 + 4*x^2*z^3 - 27*x^2*z^2 + 65*x^2*z - 62*x^2 - 2*x*z^3 - 6*x*z^2 + 5*x*z - 17*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^12 - 8*x^11*z^3 - 24*x^11*z^2 - 33*x^11*z + 7*x^11 + 24*x^10*z^4 + 16*x^10*z^3 - 78*x^10*z^2 - 198*x^10*z + 4*x^10 - 24*x^9*z^5 + 72*x^9*z^4 + 170*x^9*z^3 - 18*x^9*z^2 - 543*x^9*z - 11*x^9 + 8*x^8*z^6 - 96*x^8*z^5 + 21*x^8*z^4 + 256*x^8*z^3 + 66*x^8*z^2 - 1104*x^8*z - 49*x^8 + 32*x^7*z^6 - 108*x^7*z^5 + 120*x^7*z^4 + 550*x^7*z^3 + 378*x^7*z^2 - 1572*x^7*z - 76*x^7 + 28*x^6*z^6 - 192*x^6*z^5 - 6*x^6*z^4 + 480*x^6*z^3 + 396*x^6*z^2 - 1812*x^6*z - 94*x^6 + 32*x^5*z^6 - 108*x^5*z^5 + 120*x^5*z^4 + 550*x^5*z^3 + 378*x^5*z^2 - 1572*x^5*z - 76*x^5 + 8*x^4*z^6 - 96*x^4*z^5 + 21*x^4*z^4 + 256*x^4*z^3 + 66*x^4*z^2 - 1104*x^4*z - 49*x^4 - 24*x^3*z^5 + 72*x^3*z^4 + 170*x^3*z^3 - 18*x^3*z^2 - 543*x^3*z - 11*x^3 + 24*x^2*z^4 + 16*x^2*z^3 - 78*x^2*z^2 - 198*x^2*z + 4*x^2 - 8*x*z^3 - 24*x*z^2 - 33*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 6*x^3*z^3 - 12*x^3*z^2 - 24*x^3*z + 22*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^11*z - 9*x^10*z^2 + 11*x^10*z - 2*x^10 + 18*x^9*z^3 - 36*x^9*z^2 + 45*x^9*z - 11*x^9 - 22*x^8*z^4 + 42*x^8*z^3 - 120*x^8*z^2 + 110*x^8*z - 36*x^8 + 15*x^7*z^5 - 28*x^7*z^4 + 115*x^7*z^3 - 219*x^7*z^2 + 206*x^7*z - 77*x^7 - 6*x^6*z^6 - 78*x^6*z^4 + 130*x^6*z^3 - 312*x^6*z^2 + 276*x^6*z - 122*x^6 + 12*x^5*z^5 - 37*x^5*z^4 + 177*x^5*z^3 - 261*x^5*z^2 + 293*x^5*z - 144*x^5 + 3*x^4*z^6 - 28*x^4*z^4 + 106*x^4*z^3 - 189*x^4*z^2 + 206*x^4*z - 134*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 49*x^3*z^3 - 87*x^3*z^2 + 102*x^3*z - 92*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 27*x^2*z^2 + 29*x^2*z - 45*x^2 - 3*x*z^3 - 9*x*z^2 + 2*x*z - 14*x - 2)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 3*x^5*z + 9*x^5 + 3*x^4*z^2 - 6*x^4*z + 21*x^4 + 4*x^3*z^3 + 18*x^3*z^2 + 6*x^3*z + 32*x^3 + 3*x^2*z^2 - 6*x^2*z + 21*x^2 - 3*x*z + 9*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^13*z + 2*x^12*z^4 + 6*x^12*z^3 - 3*x^12*z^2 + 17*x^12*z - 2*x^12 - 6*x^11*z^5 - 4*x^11*z^4 + 40*x^11*z^3 - 24*x^11*z^2 + 77*x^11*z - 17*x^11 + 6*x^10*z^6 - 18*x^10*z^5 - 64*x^10*z^4 + 106*x^10*z^3 - 135*x^10*z^2 + 217*x^10*z - 74*x^10 - 2*x^9*z^7 + 24*x^9*z^6 + 6*x^9*z^5 - 142*x^9*z^4 + 289*x^9*z^3 - 351*x^9*z^2 + 466*x^9*z - 202*x^9 - 8*x^8*z^7 + 23*x^8*z^6 - 15*x^8*z^5 - 337*x^8*z^4 + 454*x^8*z^3 - 681*x^8*z^2 + 751*x^8*z - 397*x^8 - 8*x^7*z^7 + 38*x^7*z^6 - 396*x^7*z^4 + 688*x^7*z^3 - 834*x^7*z^2 + 974*x^7*z - 586*x^7 - 8*x^6*z^7 + 32*x^6*z^6 - 39*x^6*z^5 - 364*x^6*z^4 + 750*x^6*z^3 - 762*x^6*z^2 + 955*x^6*z - 680*x^6 - 2*x^5*z^7 + 38*x^5*z^6 - 27*x^5*z^5 - 169*x^5*z^4 + 646*x^5*z^3 - 522*x^5*z^2 + 679*x^5*z - 625*x^5 + 11*x^4*z^6 - 60*x^4*z^5 - 82*x^4*z^4 + 334*x^4*z^3 - 324*x^4*z^2 + 313*x^4*z - 448*x^4 - 21*x^3*z^5 + 23*x^3*z^4 + 154*x^3*z^3 - 138*x^3*z^2 + 86*x^3*z - 238*x^3 + 17*x^2*z^4 + 22*x^2*z^3 - 63*x^2*z^2 - x^2*z - 89*x^2 - 5*x*z^3 - 15*x*z^2 - 4*x*z - 20*x - 2)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^12 - 9*x^11*z + 15*x^11 + 18*x^10*z^2 - 54*x^10*z + 60*x^10 - 14*x^9*z^3 + 102*x^9*z^2 - 159*x^9*z + 165*x^9 - 3*x^8*z^4 - 96*x^8*z^3 + 234*x^8*z^2 - 336*x^8*z + 327*x^8 + 12*x^7*z^5 + 48*x^7*z^4 - 138*x^7*z^3 + 426*x^7*z^2 - 492*x^7*z + 492*x^7 - 4*x^6*z^6 + 42*x^6*z^4 - 192*x^6*z^3 + 492*x^6*z^2 - 564*x^6*z + 562*x^6 + 12*x^5*z^5 + 48*x^5*z^4 - 138*x^5*z^3 + 426*x^5*z^2 - 492*x^5*z + 492*x^5 - 3*x^4*z^4 - 96*x^4*z^3 + 234*x^4*z^2 - 336*x^4*z + 327*x^4 - 14*x^3*z^3 + 102*x^3*z^2 - 159*x^3*z + 165*x^3 + 18*x^2*z^2 - 54*x^2*z + 60*x^2 - 9*x*z + 15*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
x*(6*x^6 - 15*x^5*z + 21*x^5 + 15*x^4*z^2 - 30*x^4*z + 45*x^4 - 4*x^3*z^3 + 18*x^3*z^2 - 42*x^3*z + 56*x^3 + 15*x^2*z^2 - 30*x^2*z + 45*x^2 - 15*x*z + 21*x + 6)/((x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 48*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 93*x^8*z^2 + 121*x^8*z - 45*x^8 - 8*x^7*z^4 + 53*x^7*z^3 - 180*x^7*z^2 + 217*x^7*z - 100*x^7 - 8*x^6*z^4 + 74*x^6*z^3 - 234*x^6*z^2 + 322*x^6*z - 160*x^6 - 8*x^5*z^4 + 62*x^5*z^3 - 243*x^5*z^2 + 367*x^5*z - 202*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 174*x^4*z^2 + 325*x^4*z - 199*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 201*x^3*z - 151*x^3 - 21*x^2*z^2 + 86*x^2*z - 81*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 - 2*x^5*z^3 - 6*x^5*z^2 - 9*x^5*z + 7*x^5 - 8*x^4*z^3 - 21*x^4*z^2 - 30*x^4*z + 13*x^4 - 8*x^3*z^3 - 18*x^3*z^2 - 30*x^3*z + 20*x^3 - 8*x^2*z^3 - 21*x^2*z^2 - 30*x^2*z + 13*x^2 - 2*x*z^3 - 6*x*z^2 - 9*x*z + 7*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^10 - 6*x^9*z + 14*x^9 + 6*x^8*z^2 - 36*x^8*z + 42*x^8 - 2*x^7*z^3 + 30*x^7*z^2 - 87*x^7*z + 85*x^7 - 8*x^6*z^3 + 51*x^6*z^2 - 150*x^6*z + 121*x^6 - 8*x^5*z^3 + 66*x^5*z^2 - 174*x^5*z + 136*x^5 - 8*x^4*z^3 + 51*x^4*z^2 - 150*x^4*z + 121*x^4 - 2*x^3*z^3 + 30*x^3*z^2 - 87*x^3*z + 85*x^3 + 6*x^2*z^2 - 36*x^2*z + 42*x^2 - 6*x*z + 14*x + 2)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(3*x^8*z + 9*x^8 + 32*x^7*z^2 + 61*x^7*z + 71*x^7 - 70*x^6*z^3 + 27*x^6*z^2 + 204*x^6*z + 239*x^6 + 35*x^5*z^4 - 176*x^5*z^3 - 96*x^5*z^2 + 311*x^5*z + 442*x^5 + 88*x^4*z^4 - 140*x^4*z^3 - 74*x^4*z^2 + 402*x^4*z + 548*x^4 + 35*x^3*z^4 - 176*x^3*z^3 - 96*x^3*z^2 + 311*x^3*z + 442*x^3 - 70*x^2*z^3 + 27*x^2*z^2 + 204*x^2*z + 239*x^2 + 32*x*z^2 + 61*x*z + 71*x + 3*z + 9)/(x^2*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(12*x^12 - x^11*z^3 - 3*x^11*z^2 - 57*x^11*z + 89*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 96*x^10*z^2 - 342*x^10*z + 353*x^10 - 3*x^9*z^5 + 9*x^9*z^4 - 103*x^9*z^3 + 471*x^9*z^2 - 1128*x^9*z + 926*x^9 + x^8*z^6 - 12*x^8*z^5 + 111*x^8*z^4 - 280*x^8*z^3 + 1383*x^8*z^2 - 2364*x^8*z + 1789*x^8 + 4*x^7*z^6 - 69*x^7*z^5 + 171*x^7*z^4 - 616*x^7*z^3 + 2424*x^7*z^2 - 3591*x^7*z + 2629*x^7 + 22*x^6*z^6 - 24*x^6*z^5 + 372*x^6*z^4 - 564*x^6*z^3 + 3066*x^6*z^2 - 4044*x^6*z + 2996*x^6 + 4*x^5*z^6 - 69*x^5*z^5 + 171*x^5*z^4 - 616*x^5*z^3 + 2424*x^5*z^2 - 3591*x^5*z + 2629*x^5 + x^4*z^6 - 12*x^4*z^5 + 111*x^4*z^4 - 280*x^4*z^3 + 1383*x^4*z^2 - 2364*x^4*z + 1789*x^4 - 3*x^3*z^5 + 9*x^3*z^4 - 103*x^3*z^3 + 471*x^3*z^2 - 1128*x^3*z + 926*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 96*x^2*z^2 - 342*x^2*z + 353*x^2 - x*z^3 - 3*x*z^2 - 57*x*z + 89*x + 12)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(4*x^12 - 5*x^11*z^3 - 15*x^11*z^2 - 33*x^11*z + 25*x^11 + 15*x^10*z^4 + 10*x^10*z^3 - 24*x^10*z^2 - 198*x^10*z + 85*x^10 - 15*x^9*z^5 + 45*x^9*z^4 + 53*x^9*z^3 + 27*x^9*z^2 - 660*x^9*z + 186*x^9 + 5*x^8*z^6 - 60*x^8*z^5 + 111*x^8*z^4 + 232*x^8*z^3 + 363*x^8*z^2 - 1356*x^8*z + 317*x^8 + 20*x^7*z^6 - 153*x^7*z^5 + 39*x^7*z^4 + 256*x^7*z^3 + 720*x^7*z^2 - 2067*x^7*z + 425*x^7 + 46*x^6*z^6 - 120*x^6*z^5 + 156*x^6*z^4 + 444*x^6*z^3 + 1026*x^6*z^2 - 2316*x^6*z + 476*x^6 + 20*x^5*z^6 - 153*x^5*z^5 + 39*x^5*z^4 + 256*x^5*z^3 + 720*x^5*z^2 - 2067*x^5*z + 425*x^5 + 5*x^4*z^6 - 60*x^4*z^5 + 111*x^4*z^4 + 232*x^4*z^3 + 363*x^4*z^2 - 1356*x^4*z + 317*x^4 - 15*x^3*z^5 + 45*x^3*z^4 + 53*x^3*z^3 + 27*x^3*z^2 - 660*x^3*z + 186*x^3 + 15*x^2*z^4 + 10*x^2*z^3 - 24*x^2*z^2 - 198*x^2*z + 85*x^2 - 5*x*z^3 - 15*x*z^2 - 33*x*z + 25*x + 4)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(48*x^12 - 11*x^11*z^3 - 33*x^11*z^2 - 249*x^11*z + 349*x^11 + 33*x^10*z^4 + 22*x^10*z^3 + 300*x^10*z^2 - 1494*x^10*z + 1363*x^10 - 33*x^9*z^5 + 99*x^9*z^4 - 105*x^9*z^3 + 2217*x^9*z^2 - 4410*x^9*z + 3696*x^9 + 11*x^8*z^6 - 132*x^8*z^5 + 27*x^8*z^4 - 1688*x^8*z^3 + 5385*x^8*z^2 - 9252*x^8*z + 7265*x^8 + 44*x^7*z^6 + 57*x^7*z^5 + 1185*x^7*z^4 - 2300*x^7*z^3 + 10092*x^7*z^2 - 13557*x^7*z + 10895*x^7 - 30*x^6*z^6 - 264*x^6*z^5 + 1008*x^6*z^4 - 3420*x^6*z^3 + 11742*x^6*z^2 - 15516*x^6*z + 12432*x^6 + 44*x^5*z^6 + 57*x^5*z^5 + 1185*x^5*z^4 - 2300*x^5*z^3 + 10092*x^5*z^2 - 13557*x^5*z + 10895*x^5 + 11*x^4*z^6 - 132*x^4*z^5 + 27*x^4*z^4 - 1688*x^4*z^3 + 5385*x^4*z^2 - 9252*x^4*z + 7265*x^4 - 33*x^3*z^5 + 99*x^3*z^4 - 105*x^3*z^3 + 2217*x^3*z^2 - 4410*x^3*z + 3696*x^3 + 33*x^2*z^4 + 22*x^2*z^3 + 300*x^2*z^2 - 1494*x^2*z + 1363*x^2 - 11*x*z^3 - 33*x*z^2 - 249*x*z + 349*x + 48)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(3*x^10*z + 9*x^10 + 4*x^9*z^2 + 23*x^9*z + 76*x^9 + 6*x^8*z^3 + 59*x^8*z^2 + 118*x^8*z + 311*x^8 + 30*x^7*z^4 + 132*x^7*z^3 + 353*x^7*z^2 + 388*x^7*z + 773*x^7 - 66*x^6*z^5 - 186*x^6*z^4 - 90*x^6*z^3 + 429*x^6*z^2 + 549*x^6*z + 1242*x^6 + 33*x^5*z^6 + 66*x^5*z^5 + 63*x^5*z^4 + 228*x^5*z^3 + 757*x^5*z^2 + 716*x^5*z + 1459*x^5 - 66*x^4*z^5 - 186*x^4*z^4 - 90*x^4*z^3 + 429*x^4*z^2 + 549*x^4*z + 1242*x^4 + 30*x^3*z^4 + 132*x^3*z^3 + 353*x^3*z^2 + 388*x^3*z + 773*x^3 + 6*x^2*z^3 + 59*x^2*z^2 + 118*x^2*z + 311*x^2 + 4*x*z^2 + 23*x*z + 76*x + 3*z + 9)/(x^2*(x + 1)^6*(z + 1)^2),
(10*x^6 - 10*x^5*z^3 - 30*x^5*z^2 - 45*x^5*z + 35*x^5 - 40*x^4*z^3 - 105*x^4*z^2 - 150*x^4*z + 65*x^4 - 44*x^3*z^3 - 102*x^3*z^2 - 162*x^3*z + 96*x^3 - 40*x^2*z^3 - 105*x^2*z^2 - 150*x^2*z + 65*x^2 - 10*x*z^3 - 30*x*z^2 - 45*x*z + 35*x + 10)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^4 + x^3*z^3 + 3*x^3*z^2 + 6*x^3 + 2*x^2*z^3 + 9*x^2*z^2 + 6*x^2*z + 11*x^2 + x*z^3 + 3*x*z^2 + 6*x + 2)/(x^2*(z + 1)^3),
(2*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 15*x^5*z + 5*x^5 - 16*x^4*z^3 - 45*x^4*z^2 - 54*x^4*z + 5*x^4 - 18*x^3*z^3 - 48*x^3*z^2 - 60*x^3*z + 10*x^3 - 16*x^2*z^3 - 45*x^2*z^2 - 54*x^2*z + 5*x^2 - 4*x*z^3 - 12*x*z^2 - 15*x*z + 5*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(2*x^11*z - 6*x^10*z^2 + 14*x^10*z - 2*x^10 + 6*x^9*z^3 - 36*x^9*z^2 + 42*x^9*z - 14*x^9 - 2*x^8*z^4 + 30*x^8*z^3 - 78*x^8*z^2 + 100*x^8*z - 39*x^8 - 8*x^7*z^4 + 38*x^7*z^3 - 150*x^7*z^2 + 157*x^7*z - 79*x^7 - 4*x^6*z^4 + 56*x^6*z^3 - 177*x^6*z^2 + 236*x^6*z - 115*x^6 - 8*x^5*z^4 + 43*x^5*z^3 - 195*x^5*z^2 + 280*x^5*z - 146*x^5 - 2*x^4*z^4 + 44*x^4*z^3 - 144*x^4*z^2 + 274*x^4*z - 154*x^4 + 11*x^3*z^3 - 93*x^3*z^2 + 180*x^3*z - 130*x^3 - 21*x^2*z^2 + 86*x^2*z - 75*x^2 + 17*x*z - 29*x - 5)/(x*(x + 1)^2*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 14*x^3*z^3 + 48*x^3*z^2 + 36*x^3*z + 42*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(x^8 - 3*x^7*z + 5*x^7 + 3*x^6*z^2 - 12*x^6*z + 15*x^6 - x^5*z^3 + 9*x^5*z^2 - 27*x^5*z + 27*x^5 - 2*x^4*z^3 + 15*x^4*z^2 - 30*x^4*z + 35*x^4 - x^3*z^3 + 9*x^3*z^2 - 27*x^3*z + 27*x^3 + 3*x^2*z^2 - 12*x^2*z + 15*x^2 - 3*x*z + 5*x + 1)/(x*(x^2 - x*z + x + 1)^3),
(10*x^12 - 17*x^11*z + 103*x^11 + 37*x^10*z^2 - 123*x^10*z + 471*x^10 - 126*x^9*z^3 - x^9*z^2 - 550*x^9*z + 1293*x^9 + 195*x^8*z^4 - 48*x^8*z^3 + 179*x^8*z^2 - 1184*x^8*z + 2532*x^8 - 132*x^7*z^5 + 144*x^7*z^4 - 282*x^7*z^3 + 141*x^7*z^2 - 1893*x^7*z + 3704*x^7 + 33*x^6*z^6 - 66*x^6*z^5 + 393*x^6*z^4 - 60*x^6*z^3 + 343*x^6*z^2 - 2108*x^6*z + 4207*x^6 - 132*x^5*z^5 + 144*x^5*z^4 - 282*x^5*z^3 + 141*x^5*z^2 - 1893*x^5*z + 3704*x^5 + 195*x^4*z^4 - 48*x^4*z^3 + 179*x^4*z^2 - 1184*x^4*z + 2532*x^4 - 126*x^3*z^3 - x^3*z^2 - 550*x^3*z + 1293*x^3 + 37*x^2*z^2 - 123*x^2*z + 471*x^2 - 17*x*z + 103*x + 10)/(x*(x + 1)^6*(x^2 - x*z + x + 1)^2),
(10*x^10 - 30*x^9*z + 70*x^9 + 30*x^8*z^2 - 180*x^8*z + 214*x^8 - 10*x^7*z^3 + 150*x^7*z^2 - 447*x^7*z + 437*x^7 - 40*x^6*z^3 + 267*x^6*z^2 - 774*x^6*z + 629*x^6 - 44*x^5*z^3 + 342*x^5*z^2 - 906*x^5*z + 708*x^5 - 40*x^4*z^3 + 267*x^4*z^2 - 774*x^4*z + 629*x^4 - 10*x^3*z^3 + 150*x^3*z^2 - 447*x^3*z + 437*x^3 + 30*x^2*z^2 - 180*x^2*z + 214*x^2 - 30*x*z + 70*x + 10)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 185*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 275*x^6 - 18*x^5*z^3 + 144*x^5*z^2 - 372*x^5*z + 314*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 275*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 185*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 88*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 177*x^7*z + 191*x^7 - 16*x^6*z^3 + 105*x^6*z^2 - 306*x^6*z + 293*x^6 - 14*x^5*z^3 + 144*x^5*z^2 - 348*x^5*z + 342*x^5 - 16*x^4*z^3 + 105*x^4*z^2 - 306*x^4*z + 293*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 177*x^3*z + 191*x^3 + 12*x^2*z^2 - 72*x^2*z + 88*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^6 + 4*x^5*z^3 + 12*x^5*z^2 + 9*x^5*z + 13*x^5 + 16*x^4*z^3 + 51*x^4*z^2 + 42*x^4*z + 37*x^4 + 20*x^3*z^3 + 66*x^3*z^2 + 54*x^3*z + 48*x^3 + 16*x^2*z^3 + 51*x^2*z^2 + 42*x^2*z + 37*x^2 + 4*x*z^3 + 12*x*z^2 + 9*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 94*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 195*x^7*z + 209*x^7 - 16*x^6*z^3 + 123*x^6*z^2 - 342*x^6*z + 329*x^6 - 20*x^5*z^3 + 162*x^5*z^2 - 402*x^5*z + 384*x^5 - 16*x^4*z^3 + 123*x^4*z^2 - 342*x^4*z + 329*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 195*x^3*z + 209*x^3 + 12*x^2*z^2 - 72*x^2*z + 94*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(2*x^12 - 2*x^11*z^3 - 6*x^11*z^2 - 15*x^11*z + 13*x^11 + 6*x^10*z^4 + 4*x^10*z^3 - 6*x^10*z^2 - 90*x^10*z + 46*x^10 - 6*x^9*z^5 + 18*x^9*z^4 + 32*x^9*z^3 + 72*x^9*z^2 - 255*x^9*z + 121*x^9 + 2*x^8*z^6 - 24*x^8*z^5 + 3*x^8*z^4 - 8*x^8*z^3 + 192*x^8*z^2 - 528*x^8*z + 233*x^8 + 8*x^7*z^6 - 18*x^7*z^5 + 66*x^7*z^4 + 34*x^7*z^3 + 414*x^7*z^2 - 762*x^7*z + 350*x^7 + 4*x^6*z^6 - 48*x^6*z^5 + 30*x^6*z^4 - 24*x^6*z^3 + 468*x^6*z^2 - 876*x^6*z + 398*x^6 + 8*x^5*z^6 - 18*x^5*z^5 + 66*x^5*z^4 + 34*x^5*z^3 + 414*x^5*z^2 - 762*x^5*z + 350*x^5 + 2*x^4*z^6 - 24*x^4*z^5 + 3*x^4*z^4 - 8*x^4*z^3 + 192*x^4*z^2 - 528*x^4*z + 233*x^4 - 6*x^3*z^5 + 18*x^3*z^4 + 32*x^3*z^3 + 72*x^3*z^2 - 255*x^3*z + 121*x^3 + 6*x^2*z^4 + 4*x^2*z^3 - 6*x^2*z^2 - 90*x^2*z + 46*x^2 - 2*x*z^3 - 6*x*z^2 - 15*x*z + 13*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(2*x^12 - x^11*z^3 - 3*x^11*z^2 - 12*x^11*z + 14*x^11 + 3*x^10*z^4 + 2*x^10*z^3 + 6*x^10*z^2 - 72*x^10*z + 53*x^10 - 3*x^9*z^5 + 9*x^9*z^4 + 7*x^9*z^3 + 81*x^9*z^2 - 213*x^9*z + 141*x^9 + x^8*z^6 - 12*x^8*z^5 + 6*x^8*z^4 - 40*x^8*z^3 + 213*x^8*z^2 - 444*x^8*z + 274*x^8 + 4*x^7*z^6 - 9*x^7*z^5 + 51*x^7*z^4 - 46*x^7*z^3 + 414*x^7*z^2 - 651*x^7*z + 409*x^7 + 2*x^6*z^6 - 24*x^6*z^5 + 42*x^6*z^4 - 84*x^6*z^3 + 486*x^6*z^2 - 744*x^6*z + 466*x^6 + 4*x^5*z^6 - 9*x^5*z^5 + 51*x^5*z^4 - 46*x^5*z^3 + 414*x^5*z^2 - 651*x^5*z + 409*x^5 + x^4*z^6 - 12*x^4*z^5 + 6*x^4*z^4 - 40*x^4*z^3 + 213*x^4*z^2 - 444*x^4*z + 274*x^4 - 3*x^3*z^5 + 9*x^3*z^4 + 7*x^3*z^3 + 81*x^3*z^2 - 213*x^3*z + 141*x^3 + 3*x^2*z^4 + 2*x^2*z^3 + 6*x^2*z^2 - 72*x^2*z + 53*x^2 - x*z^3 - 3*x*z^2 - 12*x*z + 14*x + 2)/(x^2*(x + 1)^2*(z + 1)^3*(x^2 - x*z + x + 1)^3),
(4*x^11*z - 18*x^10*z^2 + 22*x^10*z - 4*x^10 + 36*x^9*z^3 - 72*x^9*z^2 + 90*x^9*z - 22*x^9 - 44*x^8*z^4 + 84*x^8*z^3 - 240*x^8*z^2 + 220*x^8*z - 72*x^8 + 30*x^7*z^5 - 56*x^7*z^4 + 233*x^7*z^3 - 429*x^7*z^2 + 421*x^7*z - 151*x^7 - 12*x^6*z^6 - 165*x^6*z^4 + 242*x^6*z^3 - 624*x^6*z^2 + 570*x^6*z - 235*x^6 + 33*x^5*z^5 - 65*x^5*z^4 + 345*x^5*z^3 - 513*x^5*z^2 + 622*x^5*z - 270*x^5 + 3*x^4*z^6 - 65*x^4*z^4 + 176*x^4*z^3 - 387*x^4*z^2 + 448*x^4*z - 247*x^4 - 9*x^3*z^5 - 9*x^3*z^4 + 89*x^3*z^3 - 165*x^3*z^2 + 240*x^3*z - 166*x^3 + 9*x^2*z^4 + 18*x^2*z^3 - 54*x^2*z^2 + 76*x^2*z - 81*x^2 - 3*x*z^3 - 9*x*z^2 + 13*x*z - 25*x - 4)/(x^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3),
(6*x^6 - 4*x^5*z^3 - 12*x^5*z^2 - 21*x^5*z + 23*x^5 - 16*x^4*z^3 - 39*x^4*z^2 - 66*x^4*z + 47*x^4 - 20*x^3*z^3 - 42*x^3*z^2 - 78*x^3*z + 64*x^3 - 16*x^2*z^3 - 39*x^2*z^2 - 66*x^2*z + 47*x^2 - 4*x*z^3 - 12*x*z^2 - 21*x*z + 23*x + 6)/(x^2*(x + 1)^2*(z + 1)^3),
(4*x^10 - 12*x^9*z + 28*x^9 + 12*x^8*z^2 - 72*x^8*z + 86*x^8 - 4*x^7*z^3 + 60*x^7*z^2 - 183*x^7*z + 173*x^7 - 16*x^6*z^3 + 111*x^6*z^2 - 318*x^6*z + 245*x^6 - 20*x^5*z^3 + 138*x^5*z^2 - 378*x^5*z + 272*x^5 - 16*x^4*z^3 + 111*x^4*z^2 - 318*x^4*z + 245*x^4 - 4*x^3*z^3 + 60*x^3*z^2 - 183*x^3*z + 173*x^3 + 12*x^2*z^2 - 72*x^2*z + 86*x^2 - 12*x*z + 28*x + 4)/(x*(x + 1)^2*(x^2 - x*z + x + 1)^3),
(4*x^7 + 3*x^6*z^3 + 9*x^6*z^2 - x^6*z + 21*x^6 + 6*x^5*z^3 + 30*x^5*z^2 - 12*x^5*z + 48*x^5 + x^4*z^3 + 45*x^4*z^2 - 33*x^4*z + 63*x^4 - 4*x^3*z^4 - 24*x^3*z^3 + 6*x^3*z^2 - 72*x^3*z + 42*x^3 - 6*x^2*z^3 + 12*x^2*z^2 - 48*x^2*z + 18*x^2 + 6*x*z^2 - 18*x*z + 4*x - 4*z)/(x^2*(x + 1)^2*(x - z)*(z + 1)^3),
x^2/(x - z),
(159*x^8*z + 201*x^8 - 159*x^7*z^2 + 894*x^7*z + 1382*x^7 - 982*x^6*z^2 + 2148*x^6*z + 4264*x^6 + 176*x^5*z^3 - 1989*x^5*z^2 + 3578*x^5*z + 7990*x^5 - 88*x^4*z^4 - 2860*x^4*z^2 + 3978*x^4*z + 9726*x^4 + 176*x^3*z^3 - 1989*x^3*z^2 + 3578*x^3*z + 7990*x^3 - 982*x^2*z^2 + 2148*x^2*z + 4264*x^2 - 159*x*z^2 + 894*x*z + 1382*x + 159*z + 201)/(x*(x + 1)^4*(z + 1)*(x^2 - x*z + x + 1)),
(24*x^14*z + 72*x^14 + 225*x^13*z^2 + 546*x^13*z + 921*x^13 - 546*x^12*z^3 + 1197*x^12*z^2 + 3576*x^12*z + 5217*x^12 - 135*x^11*z^4 - 5358*x^11*z^3 + 518*x^11*z^2 + 12226*x^11*z + 17765*x^11 + 1968*x^10*z^5 + 7887*x^10*z^4 - 7498*x^10*z^3 - 262*x^10*z^2 + 29278*x^10*z + 40411*x^10 - 3120*x^9*z^6 - 7728*x^9*z^5 + 884*x^9*z^4 - 25254*x^9*z^3 - 15719*x^9*z^2 + 41788*x^9*z + 60817*x^9 + 2112*x^8*z^7 + 5040*x^8*z^6 + 7056*x^8*z^5 + 22140*x^8*z^4 - 9780*x^8*z^3 - 15547*x^8*z^2 + 41494*x^8*z + 56969*x^8 - 528*x^7*z^8 - 2112*x^7*z^7 - 6624*x^7*z^6 - 12816*x^7*z^5 - 7754*x^7*z^4 - 16204*x^7*z^3 - 15620*x^7*z^2 + 15060*x^7*z + 17622*x^7 + 528*x^6*z^8 + 2112*x^6*z^7 + 6624*x^6*z^6 + 12816*x^6*z^5 + 7322*x^6*z^4 + 18508*x^6*z^3 + 12596*x^6*z^2 - 17868*x^6*z - 35262*x^6 - 2112*x^5*z^7 - 5040*x^5*z^6 - 7056*x^5*z^5 - 22860*x^5*z^4 + 12084*x^5*z^3 + 16843*x^5*z^2 - 46582*x^5*z - 67193*x^5 + 3120*x^4*z^6 + 7728*x^4*z^5 - 1604*x^4*z^4 + 27414*x^4*z^3 + 19583*x^4*z^2 - 49228*x^4*z - 62377*x^4 - 1968*x^3*z^5 - 8247*x^3*z^4 + 9082*x^3*z^3 + 2734*x^3*z^2 - 36310*x^3*z - 37363*x^3 + 63*x^2*z^4 + 6078*x^2*z^3 - 158*x^2*z^2 - 16234*x^2*z - 14477*x^2 + 690*x*z^3 - 1461*x*z^2 - 4776*x*z - 3465*x - 321*z^2 - 642*z - 393)/(x*(x - 1)*(x + 1)^6*(z + 1)^2*(x^2 - x*z + x + 1)^2),
(4*x^13*z - 13*x^12*z^4 - 39*x^12*z^3 - 57*x^12*z^2 + 17*x^12*z - 4*x^12 + 39*x^11*z^5 + 26*x^11*z^4 - 107*x^11*z^3 - 303*x^11*z^2 + 86*x^11*z - 17*x^11 - 39*x^10*z^6 + 117*x^10*z^5 + 206*x^10*z^4 - 95*x^10*z^3 - 900*x^10*z^2 + 360*x^10*z - 29*x^10 + 13*x^9*z^7 - 156*x^9*z^6 + 138*x^9*z^5 + 371*x^9*z^4 - 128*x^9*z^3 - 2073*x^9*z^2 + 955*x^9*z - 24*x^9 + 52*x^8*z^7 - 250*x^8*z^6 + 303*x^8*z^5 + 767*x^8*z^4 + 64*x^8*z^3 - 3342*x^8*z^2 + 1921*x^8*z + 17*x^8 + 62*x^7*z^7 - 388*x^7*z^6 + 231*x^7*z^5 + 683*x^7*z^4 - 170*x^7*z^3 - 4248*x^7*z^2 + 2841*x^7*z + 53*x^7 + 52*x^6*z^7 - 293*x^6*z^6 + 447*x^6*z^5 + 836*x^6*z^4 - 140*x^6*z^3 - 3795*x^6*z^2 + 3301*x^6*z + 48*x^6 + 13*x^5*z^7 - 196*x^5*z^6 + 300*x^5*z^5 + 341*x^5*z^4 - 545*x^5*z^3 - 2652*x^5*z^2 + 2848*x^5*z - 25*x^5 - 46*x^4*z^6 + 237*x^4*z^5 + 146*x^4*z^4 - 413*x^4*z^3 - 1161*x^4*z^2 + 1890*x^4*z - 85*x^4 + 60*x^3*z^5 - 73*x^3*z^4 - 281*x^3*z^3 - 309*x^3*z^2 + 887*x^3*z - 96*x^3 - 34*x^2*z^4 - 41*x^2*z^3 + 27*x^2*z^2 + 287*x^2*z - 59*x^2 + 7*x*z^3 + 21*x*z^2 + 43*x*z - 23*x - 4)/(x^2*(x + 1)^2*(z + 1)^3*(x*z - 1)*(x^2 - x*z + x + 1)^3)
},
"RationalFunctionsBeta" -> {
4*(beta^2*costh^2 - 24*beta^2 - 362)/((beta - 1)*(beta + 1)),
-4/((beta - 1)*(beta + 1)),
(1/2)*(2*beta^6*costh^4 - 7*beta^6*costh^2 - 4*beta^5*costh^5 + 16*beta^5*costh^3 - 13*beta^5*costh - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 - 36*beta^3*costh^3 + 66*beta^3*costh - 171*beta^2*costh^2 + 58*beta^2 - 29*beta*costh + 80)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 + 2*beta^5*costh^5 - 8*beta^5*costh^3 + 10*beta^5*costh + 3*beta^4*costh^4 - 18*beta^4*costh^2 - beta^4 + 12*beta^3*costh^3 + 4*beta^3*costh + 6*beta^2*costh^2 + 2*beta^2 - 20*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/2)*(beta - 1)*(beta + 1)*(beta*costh - 1)*(beta^2*costh^2 + beta*costh + 4)/(beta*costh + 1)^3,
(1/4)*(beta - 1)*(beta + 1)*(beta*costh - 3)*(beta^2*costh^2 + 3)/(beta*costh + 1)^3,
-1/4*(beta - 1)*(beta + 1),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 63*beta^7*costh^4 - 63*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 90*beta^6*costh^4 + 222*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 51*beta^5*costh^4 - 177*beta^5*costh^3 + 240*beta^5*costh^2 - 129*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 189*beta^4*costh^4 - 396*beta^4*costh^3 - 99*beta^4*costh^2 + 130*beta^4*costh - 73*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 639*beta^3*costh^2 - 112*beta^3*costh + 49*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 126*beta^2*costh^2 - 478*beta^2*costh + 13*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 13*beta*costh - 157*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 59*beta^7*costh^4 - 59*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 86*beta^6*costh^4 + 218*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 47*beta^5*costh^4 - 181*beta^5*costh^3 + 228*beta^5*costh^2 - 117*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 185*beta^4*costh^4 - 392*beta^4*costh^3 - 87*beta^4*costh^2 + 134*beta^4*costh - 89*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 627*beta^3*costh^2 - 140*beta^3*costh + 65*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 114*beta^2*costh^2 - 482*beta^2*costh + 29*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 29*beta*costh - 173*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/8)*(15*beta^5*costh^4 - 15*beta^5*costh^3 + 79*beta^5*costh^2 - 79*beta^5*costh - 12*beta^4*costh^5 - 3*beta^4*costh^4 + 12*beta^4*costh^3 - 76*beta^4*costh^2 + 104*beta^4*costh - 49*beta^4 + 12*beta^3*costh^5 - 51*beta^3*costh^4 + 42*beta^3*costh^3 - 106*beta^3*costh^2 - 18*beta^3*costh + 25*beta^3 + 39*beta^2*costh^4 - 60*beta^2*costh^3 + 124*beta^2*costh^2 - 236*beta^2*costh - 11*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 37*beta*costh - 133*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
(1/8)*(15*beta^5*costh^4 - 15*beta^5*costh^3 + 71*beta^5*costh^2 - 71*beta^5*costh - 12*beta^4*costh^5 - 3*beta^4*costh^4 + 12*beta^4*costh^3 - 68*beta^4*costh^2 + 88*beta^4*costh - 41*beta^4 + 12*beta^3*costh^5 - 51*beta^3*costh^4 + 42*beta^3*costh^3 - 98*beta^3*costh^2 - 18*beta^3*costh + 17*beta^3 + 39*beta^2*costh^4 - 60*beta^2*costh^3 + 116*beta^2*costh^2 - 220*beta^2*costh - 19*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 29*beta*costh - 125*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
-(beta*costh - 1)*(beta^2 - 2*beta*costh + 1)*(beta^2 - beta*costh - 2)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/4*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 61*beta^7*costh^4 - 61*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 88*beta^6*costh^4 + 220*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 49*beta^5*costh^4 - 179*beta^5*costh^3 + 234*beta^5*costh^2 - 123*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 187*beta^4*costh^4 - 394*beta^4*costh^3 - 93*beta^4*costh^2 + 132*beta^4*costh - 81*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 633*beta^3*costh^2 - 126*beta^3*costh + 57*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 120*beta^2*costh^2 - 480*beta^2*costh + 21*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 21*beta*costh - 165*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 71*beta^7*costh^4 - 71*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 98*beta^6*costh^4 + 254*beta^6*costh^3 - 207*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 59*beta^5*costh^4 - 193*beta^5*costh^3 + 288*beta^5*costh^2 - 153*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 197*beta^4*costh^4 - 428*beta^4*costh^3 - 99*beta^4*costh^2 + 162*beta^4*costh - 81*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 327*beta^3*costh^3 - 687*beta^3*costh^2 - 96*beta^3*costh + 57*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 150*beta^2*costh^2 - 510*beta^2*costh + 21*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 21*beta*costh - 165*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/4*beta^2*(costh - 1)*(costh + 1)*(beta^2*costh^2 - 3*beta^2 + 2)/((beta - 1)*(beta + 1)),
(1/2)*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 + 3*beta^2*costh^2 + 6*beta*costh - 3)/(beta*costh + 1)^3,
-1/8*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 47*beta^7*costh^4 - 47*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 74*beta^6*costh^4 + 182*beta^6*costh^3 - 159*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 35*beta^5*costh^4 - 169*beta^5*costh^3 + 168*beta^5*costh^2 - 81*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 173*beta^4*costh^4 - 356*beta^4*costh^3 - 75*beta^4*costh^2 + 106*beta^4*costh - 97*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 279*beta^3*costh^3 - 567*beta^3*costh^2 - 184*beta^3*costh + 73*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 78*beta^2*costh^2 - 454*beta^2*costh + 37*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 + 37*beta*costh - 181*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/4)*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 + 3*beta^2*costh^2 + 9*beta*costh - 7)/(beta*costh + 1)^3,
(1/8)*(15*beta^7*costh^6 - 15*beta^7*costh^5 + 79*beta^7*costh^4 - 79*beta^7*costh^3 - 12*beta^6*costh^7 - 3*beta^6*costh^6 + 42*beta^6*costh^5 - 106*beta^6*costh^4 + 238*beta^6*costh^3 - 183*beta^6*costh^2 + 12*beta^5*costh^7 - 75*beta^5*costh^6 + 36*beta^5*costh^5 - 67*beta^5*costh^4 - 161*beta^5*costh^3 + 288*beta^5*costh^2 - 177*beta^5*costh + 63*beta^4*costh^6 - 174*beta^4*costh^5 + 205*beta^4*costh^4 - 412*beta^4*costh^3 - 147*beta^4*costh^2 + 114*beta^4*costh - 9*beta^4 + 111*beta^3*costh^5 - 192*beta^3*costh^4 + 303*beta^3*costh^3 - 687*beta^3*costh^2 - 15*beta^3 + 81*beta^2*costh^4 - 102*beta^2*costh^3 + 174*beta^2*costh^2 - 462*beta^2*costh - 51*beta^2 + 21*beta*costh^3 - 21*beta*costh^2 - 51*beta*costh - 93*beta - 24)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^6*costh^4 - 7*beta^6*costh^2 + 4*beta^5*costh^5 - 16*beta^5*costh^3 + 13*beta^5*costh - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 + 36*beta^3*costh^3 - 66*beta^3*costh - 171*beta^2*costh^2 + 58*beta^2 + 29*beta*costh + 80)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 - 2*beta^5*costh^5 + 8*beta^5*costh^3 - 10*beta^5*costh + 3*beta^4*costh^4 - 18*beta^4*costh^2 - beta^4 - 12*beta^3*costh^3 - 4*beta^3*costh + 6*beta^2*costh^2 + 2*beta^2 + 20*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(beta - 1)*(beta + 1)*(beta*costh + 1)*(beta^2*costh^2 - beta*costh + 4)/(beta*costh - 1)^3,
(1/4)*(beta - 1)*(beta + 1)*(beta*costh + 3)*(beta^2*costh^2 + 3)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 25*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 26*beta^3*costh^3 + 75*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 65*beta^2 - 51*beta*costh^3 - 99*beta*costh + 21*costh^2 + 77)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 29*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 22*beta^3*costh^3 + 87*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 49*beta^2 - 51*beta*costh^3 - 111*beta*costh + 21*costh^2 + 61)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 17*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 99*beta^4*costh^2 + 15*beta^3*costh^5 + 34*beta^3*costh^3 + 51*beta^3*costh + 27*beta^2*costh^4 + 90*beta^2*costh^2 - 97*beta^2 - 51*beta*costh^3 - 75*beta*costh + 21*costh^2 + 109)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 9*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 75*beta^4*costh^2 + 15*beta^3*costh^5 + 42*beta^3*costh^3 + 27*beta^3*costh + 27*beta^2*costh^4 + 66*beta^2*costh^2 - 89*beta^2 - 51*beta*costh^3 - 51*beta*costh + 21*costh^2 + 101)/(beta*costh - 1)^3,
(beta*costh + 1)*(beta^2 + beta*costh - 2)*(beta^2 + 2*beta*costh + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
-1/4*(3*beta^5*costh^5 + 9*beta^5*costh^3 - 4*beta^4*costh^6 - 13*beta^4*costh^4 - 33*beta^4*costh^2 + 5*beta^3*costh^5 + 8*beta^3*costh^3 + 27*beta^3*costh + 9*beta^2*costh^4 + 30*beta^2*costh^2 - 19*beta^2 - 17*beta*costh^3 - 35*beta*costh + 7*costh^2 + 23)/(beta*costh - 1)^3,
-1/8*(9*beta^5*costh^5 + 17*beta^5*costh^3 - 12*beta^4*costh^6 - 39*beta^4*costh^4 - 75*beta^4*costh^2 + 15*beta^3*costh^5 + 34*beta^3*costh^3 + 51*beta^3*costh + 27*beta^2*costh^4 + 66*beta^2*costh^2 - 57*beta^2 - 51*beta*costh^3 - 75*beta*costh + 21*costh^2 + 69)/(beta*costh - 1)^3,
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 - 3*beta^2*costh^2 + 6*beta*costh + 3)/(beta*costh - 1)^3,
-1/4*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 - 3*beta^2*costh^2 + 9*beta*costh + 7)/(beta*costh - 1)^3,
(-9/8*beta^2*costh^2 - 41/8*beta^2 + (3/2)*beta*costh^3 + (3/2)*beta*costh + (21/8)*costh^2 + 53/8),
-1/8*(3*beta^5*costh^5 + 3*beta^5*costh^3 - 4*beta^4*costh^6 - 13*beta^4*costh^4 - 33*beta^4*costh^2 + 5*beta^3*costh^5 + 14*beta^3*costh^3 + 9*beta^3*costh + 9*beta^2*costh^4 + 30*beta^2*costh^2 - 43*beta^2 - 17*beta*costh^3 - 17*beta*costh + 7*costh^2 + 47)/(beta*costh - 1)^3,
-4*(5*beta^4*costh^2 + 2*beta^2*costh^2 - beta^2 - 6)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
(1/2)*(beta^9*costh^8 - 4*beta^9*costh^6 + 3*beta^9*costh^4 - 3*beta^8*costh^4 + 6*beta^7*costh^4 - 6*beta^7*costh^2 - 18*beta^6*costh^4 - 50*beta^6*costh^2 - 3*beta^5*costh^4 + 3*beta^5 - 3*beta^4*costh^4 + 60*beta^4*costh^2 - 11*beta^4 + 2*beta^3*costh^2 - 2*beta^3 + 6*beta^2*costh^2 + 22*beta^2 - 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
(beta - 1)*(beta + 1)*(beta^6*costh^6 + 6*beta^4*costh^4 + 21*beta^2*costh^2 + 4)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/2)*(beta - 1)*(beta + 1)*(3*beta^6*costh^6 + 9*beta^4*costh^4 + 45*beta^2*costh^2 + 7)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-beta*costh*(beta - 1)*(beta + 1)*(beta^2*costh^2 + 3)*(3*beta^2*costh^2 + 5)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 19*beta^9*costh^7 - 19*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 35*beta^8*costh^7 + 35*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 7*beta^7*costh^7 - 55*beta^7*costh^6 + 12*beta^7*costh^5 + 6*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 - 3*beta^6*costh^5 + 166*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 + 9*beta^5*costh^5 - 209*beta^5*costh^4 + 383*beta^5*costh^3 - 99*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 337*beta^4*costh^3 + 267*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 93*beta^3*costh^3 - 381*beta^3*costh^2 + 226*beta^3*costh - 16*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 137*beta^2*costh + 44*beta^2 + 16*beta*costh + 8*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
beta^2*costh^2*(beta - 1)*(beta + 1)*(5*beta^4*costh^4 - 6*beta^2*costh^2 + 33)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/2)*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 + 6*beta^2*costh^2 + 9*beta*costh - 2)/(beta*costh + 1)^3,
-1/2*(beta - 1)*(beta + 1)*(3*beta^3*costh^3 - 6*beta^2*costh^2 + 9*beta*costh + 2)/(beta*costh - 1)^3,
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 15*beta^9*costh^7 - 15*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 27*beta^8*costh^7 + 27*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 3*beta^7*costh^7 - 51*beta^7*costh^6 - 12*beta^7*costh^5 + 30*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 + 45*beta^6*costh^5 + 118*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 15*beta^5*costh^5 - 185*beta^5*costh^4 + 299*beta^5*costh^3 - 15*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 169*beta^4*costh^3 + 99*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 9*beta^3*costh^3 - 297*beta^3*costh^2 + 210*beta^3*costh - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 105*beta^2*costh + 12*beta^2 + 24*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 23*beta^9*costh^7 - 23*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 43*beta^8*costh^7 + 55*beta^8*costh^6 - 21*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 11*beta^7*costh^7 - 83*beta^7*costh^6 + 24*beta^7*costh^5 + 18*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 + 3*beta^6*costh^6 + 9*beta^6*costh^5 + 198*beta^6*costh^4 - 198*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 3*beta^5*costh^5 - 309*beta^5*costh^4 + 507*beta^5*costh^3 - 111*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 237*beta^4*costh^4 - 417*beta^4*costh^3 + 351*beta^4*costh^2 - 165*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 105*beta^3*costh^3 - 513*beta^3*costh^2 + 342*beta^3*costh - 12*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 129*beta^2*costh^2 - 189*beta^2*costh + 36*beta^2 + 12*beta*costh + 12*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(beta + 1)*(3*beta^7*costh^7 - 3*beta^7*costh^6 + 23*beta^7*costh^5 - 23*beta^7*costh^4 - 6*beta^6*costh^7 - 3*beta^6*costh^6 - 37*beta^6*costh^5 - 15*beta^6*costh^4 + 49*beta^6*costh^3 + 3*beta^5*costh^7 + 15*beta^5*costh^6 + 14*beta^5*costh^5 + 42*beta^5*costh^4 - 17*beta^5*costh^3 - 57*beta^5*costh^2 - 9*beta^4*costh^6 - 9*beta^4*costh^5 - 46*beta^4*costh^4 - 14*beta^4*costh^3 + 135*beta^4*costh^2 - 21*beta^4*costh + 9*beta^3*costh^5 - 3*beta^3*costh^4 + 75*beta^3*costh^3 - 99*beta^3*costh^2 + 30*beta^3*costh - 12*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 21*beta^2*costh^2 - 93*beta^2*costh + 36*beta^2 - 12*beta*costh + 12*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)),
2*(3*beta^6*costh^4 + 3*beta^6*costh^2 + 3*beta^4*costh^4 + 6*beta^4*costh^2 + beta^4 - 13*beta^2*costh^2 - beta^2 - 2)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(beta - 1)*(beta + 1)*(2*beta^6*costh^6 - 33*beta^4*costh^4 - 48*beta^2*costh^2 - 17)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(3*beta^2*costh^2 + 5)/(beta*costh + 1)^3,
(1/2)*(beta - 1)*(beta + 1)*(3*beta^2*costh^2 + 5)/(beta*costh - 1)^3,
-(beta - 1)*(beta + 1)*(2*beta^6*costh^6 - 15*beta^4*costh^4 - 12*beta^2*costh^2 - 7)/((beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(3*beta^10*costh^6 - 6*beta^8*costh^6 + 27*beta^8*costh^4 + 99*beta^6*costh^6 - 54*beta^6*costh^4 + 81*beta^6*costh^2 - 261*beta^4*costh^4 - 162*beta^4*costh^2 + 17*beta^4 + 369*beta^2*costh^2 - 34*beta^2 - 79)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
(1/4)*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 + 2*beta^5*costh^5 - 8*beta^5*costh^3 + 4*beta^5*costh + 3*beta^4*costh^4 + 6*beta^4*costh^2 + 5*beta^4 - 4*beta^3*costh^3 - 16*beta^3*costh - 2*beta^2*costh^2 - 2*beta^2 + 22*beta*costh - 10)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/4)*(beta + 1)*(3*beta^7*costh^7 - 3*beta^7*costh^6 + 27*beta^7*costh^5 - 27*beta^7*costh^4 - 6*beta^6*costh^7 - 3*beta^6*costh^6 - 45*beta^6*costh^5 - 3*beta^6*costh^4 + 45*beta^6*costh^3 + 3*beta^5*costh^7 + 15*beta^5*costh^6 + 18*beta^5*costh^5 + 30*beta^5*costh^4 + 3*beta^5*costh^3 - 69*beta^5*costh^2 - 9*beta^4*costh^6 - 9*beta^4*costh^5 - 42*beta^4*costh^4 - 42*beta^4*costh^3 + 187*beta^4*costh^2 - 49*beta^4*costh + 9*beta^3*costh^5 - 3*beta^3*costh^4 + 87*beta^3*costh^3 - 167*beta^3*costh^2 + 102*beta^3*costh - 28*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 49*beta^2*costh^2 - 153*beta^2*costh + 68*beta^2 + 4*beta*costh - 4*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)),
-1/4*(beta - 1)*(beta + 1)*(beta^3*costh^3 + 9*beta^2*costh^2 + 3*beta*costh + 11)/(beta*costh + 1)^3,
(1/4)*(beta^6*costh^6 - 4*beta^6*costh^4 + 3*beta^6*costh^2 - 2*beta^5*costh^5 + 8*beta^5*costh^3 - 4*beta^5*costh + 3*beta^4*costh^4 + 6*beta^4*costh^2 + 5*beta^4 + 4*beta^3*costh^3 + 16*beta^3*costh - 2*beta^2*costh^2 - 2*beta^2 - 22*beta*costh - 10)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
-1/4*(beta - 1)*(beta + 1)*(beta^3*costh^3 - 9*beta^2*costh^2 + 3*beta*costh - 11)/(beta*costh - 1)^3,
-1/2*(3*beta^8*costh^4 + 18*beta^6*costh^4 + 50*beta^6*costh^2 + 3*beta^4*costh^4 - 60*beta^4*costh^2 + 11*beta^4 - 6*beta^2*costh^2 - 22*beta^2 + 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
(beta - 1)*(beta + 1)*(2*beta^6*costh^6 + 3*beta^4*costh^4 + 24*beta^2*costh^2 + 3)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 15*beta^9*costh^7 - 15*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 27*beta^8*costh^7 + 51*beta^8*costh^6 - 33*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 3*beta^7*costh^7 - 99*beta^7*costh^6 + 36*beta^7*costh^5 + 30*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 + 15*beta^6*costh^6 + 21*beta^6*costh^5 + 230*beta^6*costh^4 - 254*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 15*beta^5*costh^5 - 409*beta^5*costh^4 + 523*beta^5*costh^3 - 15*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 293*beta^4*costh^4 - 281*beta^4*costh^3 + 219*beta^4*costh^2 - 225*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 9*beta^3*costh^3 - 537*beta^3*costh^2 + 450*beta^3*costh - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 189*beta^2*costh^2 - 225*beta^2*costh + 12*beta^2 + 24*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(3*beta^5*costh^5 + 4*beta^5*costh^3 - 9*beta^4*costh^6 - 18*beta^4*costh^4 - 36*beta^4*costh^2 + 15*beta^3*costh^5 + 23*beta^3*costh^3 + 12*beta^3*costh + 9*beta^2*costh^4 + 33*beta^2*costh^2 - 44*beta^2 - 27*beta*costh^3 - 30*beta*costh + 12*costh^2 + 53)/(beta*costh - 1)^3,
-1/4*(6*beta^7*costh^6 + 6*beta^7*costh^5 + 19*beta^7*costh^4 + 19*beta^7*costh^3 - 9*beta^6*costh^7 - 3*beta^6*costh^6 + 12*beta^6*costh^5 + 25*beta^6*costh^4 + 73*beta^6*costh^3 + 66*beta^6*costh^2 - 9*beta^5*costh^7 - 51*beta^5*costh^6 - 36*beta^5*costh^5 - 37*beta^5*costh^4 + 59*beta^5*costh^3 + 57*beta^5*costh^2 + 27*beta^5*costh - 42*beta^4*costh^6 - 111*beta^4*costh^5 - 112*beta^4*costh^4 - 196*beta^4*costh^3 + 18*beta^4*costh^2 + 35*beta^4*costh + 44*beta^4 - 69*beta^3*costh^5 - 117*beta^3*costh^4 - 153*beta^3*costh^3 - 288*beta^3*costh^2 + 89*beta^3*costh + 32*beta^3 - 48*beta^2*costh^4 - 60*beta^2*costh^3 - 39*beta^2*costh^2 - 224*beta^2*costh - 17*beta^2 - 12*beta*costh^3 - 12*beta*costh^2 - 17*beta*costh - 89*beta + 12)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)^3),
(1/4)*(beta + 1)*(beta^4*costh^4 - beta^4*costh^3 + 5*beta^4*costh^2 - 5*beta^4*costh - 2*beta^3*costh^4 + 2*beta^3*costh^3 - 10*beta^3*costh^2 + 6*beta^3*costh + beta^2*costh^4 - beta^2*costh^3 + 5*beta^2*costh^2 - 13*beta^2*costh - 4*beta^2 - 4*beta*costh - 8*beta - 4)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)),
-1/4*(2*beta^5*costh^4 + 2*beta^5*costh^3 + 9*beta^5*costh^2 + 9*beta^5*costh - 3*beta^4*costh^5 - beta^4*costh^4 + 7*beta^4*costh^2 + 9*beta^4*costh + 4*beta^4 - 3*beta^3*costh^5 - 11*beta^3*costh^4 - 10*beta^3*costh^3 - 17*beta^3*costh^2 + beta^3*costh - 8*beta^2*costh^4 - 12*beta^2*costh^3 - 19*beta^2*costh^2 - 34*beta^2*costh + 5*beta^2 - 4*beta*costh^3 - 4*beta*costh^2 - 3*beta*costh - 19*beta + 4)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)),
(-1/4*beta^2*costh^2 - beta^2 + (3/4)*beta*costh^3 + (3/4)*beta*costh + costh^2 + 7/4),
-(2*beta^6*costh^4 - 7*beta^6*costh^2 - 2*beta^4*costh^4 + 38*beta^4*costh^2 + 2*beta^4 - 3*beta^2*costh^2 + 58*beta^2 - 88)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(2*beta^9*costh^8 - 8*beta^9*costh^6 + 6*beta^9*costh^4 + 3*beta^8*costh^4 + 18*beta^6*costh^4 + 50*beta^6*costh^2 - 18*beta^5*costh^4 - 72*beta^5*costh^2 + 10*beta^5 + 3*beta^4*costh^4 - 60*beta^4*costh^2 + 11*beta^4 + 80*beta^3*costh^2 - 16*beta^3 - 6*beta^2*costh^2 - 22*beta^2 + 16*beta + 3)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-1/4*(beta + 1)*(3*beta^9*costh^9 - 3*beta^9*costh^8 + 19*beta^9*costh^7 - 19*beta^9*costh^6 - 6*beta^8*costh^9 + 3*beta^8*costh^8 - 35*beta^8*costh^7 + 35*beta^8*costh^6 - 9*beta^8*costh^5 + 3*beta^7*costh^9 + 3*beta^7*costh^8 + 7*beta^7*costh^7 - 55*beta^7*costh^6 - 24*beta^7*costh^5 + 42*beta^7*costh^4 - 3*beta^6*costh^8 + 15*beta^6*costh^7 - 9*beta^6*costh^6 + 69*beta^6*costh^5 + 94*beta^6*costh^4 - 142*beta^6*costh^3 - 6*beta^5*costh^7 - 6*beta^5*costh^6 - 27*beta^5*costh^5 - 173*beta^5*costh^4 + 311*beta^5*costh^3 - 27*beta^5*costh^2 + 6*beta^4*costh^6 - 12*beta^4*costh^5 + 181*beta^4*costh^4 - 193*beta^4*costh^3 + 123*beta^4*costh^2 - 105*beta^4*costh + 3*beta^3*costh^5 + 3*beta^3*costh^4 + 21*beta^3*costh^3 - 309*beta^3*costh^2 + 206*beta^3*costh + 4*beta^3 - 3*beta^2*costh^4 + 3*beta^2*costh^3 + 69*beta^2*costh^2 - 97*beta^2*costh + 4*beta^2 - 4*beta*costh + 28*beta + 12)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-4*(99*beta^2*costh^2 + 408*beta^2 + 9854)/((beta - 1)*(beta + 1)),
-4*(27*beta^2 + 1676)/((beta - 1)*(beta + 1)),
(1/2)*(beta^4 - 2*beta^2 - 7)/((beta - 1)*(beta + 1)),
4*(3*beta^4 - 6*beta^2 - 22)/((beta - 1)*(beta + 1)),
-1/2*(198*beta^6*costh^4 - 45*beta^6*costh^2 - 396*beta^5*costh^5 + 288*beta^5*costh^3 + 9*beta^5*costh - 198*beta^4*costh^4 - 630*beta^4*costh^2 - 18*beta^4 + 1188*beta^3*costh^3 - 1530*beta^3*costh + 8575*beta^2*costh^2 - 954*beta^2 + 441*beta*costh - 6928)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
(1/4)*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 - 132*beta^3*costh^3 + 140*beta^3*costh + 438*beta^2*costh^2 + 70*beta^2 + 1068*beta*costh + 480)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 - 12*beta^3*costh^3 - 24*beta^3*costh - 33*beta^2*costh^2 - 18*beta^2 - 36*beta*costh - 7)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 15*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 30*beta^4*costh^2 + 13*beta^4 + 11*beta^3*costh^3 - 18*beta^3*costh + 39*beta^2*costh^2 - 26*beta^2 + 33*beta*costh + 21)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(beta^7*costh^3 + 9*beta^6*costh^2 - 2*beta^5*costh^3 + 3*beta^5*costh - 18*beta^4*costh^2 + 11*beta^4 + 25*beta^3*costh^3 - 6*beta^3*costh + 81*beta^2*costh^2 - 22*beta^2 + 75*beta*costh + 35)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 + 20*beta^3*costh^3 - 24*beta^3*costh + 63*beta^2*costh^2 - 18*beta^2 + 60*beta*costh + 25)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^7*costh^3 + 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh - 30*beta^4*costh^2 + 9*beta^4 - 20*beta^3*costh^3 - 24*beta^3*costh - 57*beta^2*costh^2 - 18*beta^2 - 60*beta*costh - 15)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh - 4*beta^4 - 31*beta^3*costh^3 - 6*beta^3*costh - 96*beta^2*costh^2 + 8*beta^2 - 93*beta*costh - 36)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/4)*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 - 132*beta^3*costh^3 + 140*beta^3*costh + 262*beta^2*costh^2 + 70*beta^2 + 716*beta*costh + 304)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(beta + 1)*(beta^6*costh^4 - beta^6*costh^3 - 2*beta^5*costh^4 + 5*beta^5*costh^3 - 6*beta^5*costh^2 + beta^4*costh^4 - 19*beta^4*costh^3 + 6*beta^4*costh^2 - 3*beta^4*costh + 3*beta^3*costh^3 - 30*beta^3*costh^2 + 3*beta^3*costh - 6*beta^3 - 6*beta^2*costh^2 - 33*beta^2*costh + 9*beta^2 - 3*beta*costh - 12*beta - 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(4*beta^8*costh^4 - 4*beta^8*costh^3 + 15*beta^7*costh^3 - 21*beta^7*costh^2 - 8*beta^6*costh^4 - 16*beta^6*costh^3 - 6*beta^6*costh^2 - 12*beta^6*costh - 78*beta^5*costh^3 - 30*beta^5*costh^2 + beta^5*costh - 19*beta^5 - 4*beta^4*costh^4 - 20*beta^4*costh^3 - 132*beta^4*costh^2 - 48*beta^4*costh - 6*beta^4 - 9*beta^3*costh^3 - 69*beta^3*costh^2 - 146*beta^3*costh + 14*beta^3 - 30*beta^2*costh^2 - 60*beta^2*costh - 36*beta^2 - 7*beta*costh - 35*beta - 6)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(beta + 1)^3/(beta*(beta - 1)*(costh - 1)),
-1/2*(beta - 1)*(beta + 1)*(beta^3*costh^3 + 6*beta^2*costh^2 + 3*beta*costh + 6)/(beta*costh + 1)^3,
-(3*beta^5*costh - 9*beta^4*costh^2 - 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh - 41*beta^2*costh^2 + 3*beta^2 - 103*beta*costh - 38)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(7*beta^8*costh^4 - 7*beta^8*costh^3 + 24*beta^7*costh^3 - 36*beta^7*costh^2 - 14*beta^6*costh^4 - 34*beta^6*costh^3 - 15*beta^6*costh^2 - 21*beta^6*costh - 144*beta^5*costh^3 - 72*beta^5*costh^2 - 4*beta^5*costh - 32*beta^5 - 9*beta^4*costh^4 - 39*beta^4*costh^3 - 258*beta^4*costh^2 - 102*beta^4*costh - 12*beta^4 - 24*beta^3*costh^3 - 132*beta^3*costh^2 - 280*beta^3*costh + 16*beta^3 - 63*beta^2*costh^2 - 117*beta^2*costh - 72*beta^2 - 20*beta*costh - 64*beta - 12)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
(1/2)*(3*beta^7*costh^2 + 12*beta^6*costh^3 + 9*beta^6*costh^2 + 24*beta^5*costh^3 + 30*beta^5*costh^2 + 4*beta^5*costh + 5*beta^5 - 8*beta^4*costh^4 + 20*beta^4*costh^3 + 54*beta^4*costh^2 + 36*beta^4*costh + 3*beta^4 - 24*beta^3*costh^3 + 63*beta^3*costh^2 + 64*beta^3*costh + 2*beta^3 - 15*beta^2*costh^2 + 60*beta^2*costh + 18*beta^2 - 4*beta*costh + 25*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(2*beta^8*costh^4 - 2*beta^8*costh^3 + 6*beta^7*costh^3 - 9*beta^7*costh^2 - 4*beta^6*costh^4 - 8*beta^6*costh^3 - 3*beta^6*costh^2 - 6*beta^6*costh - 36*beta^5*costh^3 - 18*beta^5*costh^2 - 2*beta^5*costh - 7*beta^5 - 6*beta^4*costh^4 - 6*beta^4*costh^3 - 66*beta^4*costh^2 - 24*beta^4*costh - 3*beta^4 - 18*beta^3*costh^3 - 21*beta^3*costh^2 - 68*beta^3*costh + 2*beta^3 - 27*beta^2*costh^2 - 18*beta^2*costh - 18*beta^2 - 10*beta*costh - 11*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 - 16*beta^3*costh^3 - 45*beta^2*costh^2 - 10*beta^2 - 48*beta*costh - 11)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(2*beta^7*costh^3 + 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 18*beta^4*costh^2 + 7*beta^4 - 6*beta^3*costh^3 - 12*beta^3*costh - 15*beta^2*costh^2 - 14*beta^2 - 18*beta*costh - 1)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^5*costh - 2*beta^5 + 3*beta^4 - 4*beta^3*costh + 16*beta^3 + 18*beta^2 - 14*beta*costh + 26*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)),
-1/4*(33*beta^4*costh^4 - 24*beta^4*costh^2 - 29*beta^4 - 54*beta^2*costh^2 + 82*beta^2 + 152)/((beta - 1)*(beta + 1)),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh - 4*beta^4 - 15*beta^3*costh^3 - 6*beta^3*costh - 48*beta^2*costh^2 + 8*beta^2 - 45*beta*costh - 20)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(4*beta^8*costh^4 - 4*beta^8*costh^3 + 15*beta^7*costh^3 - 18*beta^7*costh^2 - 8*beta^6*costh^4 - 4*beta^6*costh^3 + 3*beta^6*costh^2 - 12*beta^6*costh - 54*beta^5*costh^3 + 5*beta^5*costh - 14*beta^5 - 12*beta^4*costh^4 - 78*beta^4*costh^2 - 12*beta^4*costh - 3*beta^4 - 33*beta^3*costh^3 - 6*beta^3*costh^2 - 82*beta^3*costh + 16*beta^3 - 45*beta^2*costh^2 - 18*beta^2 - 11*beta*costh - 10*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh + 1)^3),
-(3*beta^5*costh - 9*beta^4*costh^2 - 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh + 47*beta^2*costh^2 + 3*beta^2 + 73*beta*costh + 50)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
(1/2)*(beta + 1)*(2*beta^6*costh^4 - 2*beta^6*costh^3 - 4*beta^5*costh^4 + 4*beta^5*costh^3 - 3*beta^5*costh^2 + 2*beta^4*costh^4 - 14*beta^4*costh^3 + 3*beta^4*costh^2 - 6*beta^4*costh - 33*beta^3*costh^2 + 3*beta^3 - 3*beta^2*costh^2 - 18*beta^2*costh - 9*beta^2 - 12*beta*costh - 3*beta - 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh + 1)^3),
-1/2*(198*beta^6*costh^4 - 45*beta^6*costh^2 + 396*beta^5*costh^5 - 288*beta^5*costh^3 - 9*beta^5*costh - 198*beta^4*costh^4 - 630*beta^4*costh^2 - 18*beta^4 - 1188*beta^3*costh^3 + 1530*beta^3*costh + 8575*beta^2*costh^2 - 954*beta^2 - 441*beta*costh - 6928)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 + 132*beta^3*costh^3 - 140*beta^3*costh + 438*beta^2*costh^2 + 70*beta^2 - 1068*beta*costh + 480)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 - 12*beta^3*costh^3 - 24*beta^3*costh + 33*beta^2*costh^2 + 18*beta^2 - 36*beta*costh + 7)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(3*beta^7*costh^3 - 15*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 30*beta^4*costh^2 - 13*beta^4 + 11*beta^3*costh^3 - 18*beta^3*costh - 39*beta^2*costh^2 + 26*beta^2 + 33*beta*costh - 21)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta^7*costh^3 - 9*beta^6*costh^2 - 2*beta^5*costh^3 + 3*beta^5*costh + 18*beta^4*costh^2 - 11*beta^4 + 25*beta^3*costh^3 - 6*beta^3*costh - 81*beta^2*costh^2 + 22*beta^2 + 75*beta*costh - 35)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 - 20*beta^3*costh^3 - 24*beta^3*costh + 57*beta^2*costh^2 + 18*beta^2 - 60*beta*costh + 15)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(4*beta^7*costh^3 - 15*beta^6*costh^2 - 8*beta^5*costh^3 + 12*beta^5*costh + 30*beta^4*costh^2 - 9*beta^4 + 20*beta^3*costh^3 - 24*beta^3*costh - 63*beta^2*costh^2 + 18*beta^2 + 60*beta*costh - 25)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh + 4*beta^4 - 31*beta^3*costh^3 - 6*beta^3*costh + 96*beta^2*costh^2 - 8*beta^2 - 93*beta*costh + 36)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 70*beta^5*costh - 21*beta^4*costh^4 + 94*beta^4*costh^2 - 17*beta^4 + 132*beta^3*costh^3 - 140*beta^3*costh + 262*beta^2*costh^2 + 70*beta^2 - 716*beta*costh + 304)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(3*beta^7*costh^3 - 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 24*beta^4*costh^2 - 8*beta^4 - 13*beta^3*costh^3 - 18*beta^3*costh + 36*beta^2*costh^2 + 16*beta^2 - 39*beta*costh + 8)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(2*beta^7*costh^3 - 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 18*beta^4*costh^2 - 7*beta^4 - 6*beta^3*costh^3 - 12*beta^3*costh + 15*beta^2*costh^2 + 14*beta^2 - 18*beta*costh + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta - 1)*(beta + 1)*(beta^3*costh^3 - 6*beta^2*costh^2 + 3*beta*costh - 6)/(beta*costh - 1)^3,
-(3*beta^5*costh + 9*beta^4*costh^2 + 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh + 41*beta^2*costh^2 - 3*beta^2 - 103*beta*costh + 38)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(beta^7*costh^3 - 2*beta^5*costh^3 + 3*beta^5*costh + 4*beta^4 - 15*beta^3*costh^3 - 6*beta^3*costh + 48*beta^2*costh^2 - 8*beta^2 - 45*beta*costh + 20)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 + 16*beta^3*costh^3 - 45*beta^2*costh^2 - 10*beta^2 + 48*beta*costh - 11)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(3*beta^5*costh + 9*beta^4*costh^2 + 3*beta^4 + 6*beta^3*costh^3 + 6*beta^3*costh - 47*beta^2*costh^2 - 3*beta^2 + 73*beta*costh - 50)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(2*beta^7*costh^3 - 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 30*beta^4*costh^2 - 17*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh + 33*beta^2*costh^2 + 34*beta^2 - 42*beta*costh - 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-4*(9*beta^4*costh^2 + 150*beta^2*costh^2 - 5*beta^2 - 154)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
-1/2*(33*beta^9*costh^8 - 24*beta^9*costh^6 - 29*beta^9*costh^4 + 9*beta^8*costh^4 - 120*beta^7*costh^6 + 130*beta^7*costh^4 + 58*beta^7*costh^2 + 54*beta^6*costh^4 + 150*beta^6*costh^2 - 59*beta^5*costh^4 - 188*beta^5*costh^2 - 29*beta^5 + 9*beta^4*costh^4 - 180*beta^4*costh^2 + 33*beta^4 + 346*beta^3*costh^2 + 82*beta^3 - 18*beta^2*costh^2 - 66*beta^2 - 200*beta + 9)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(beta^10*costh^6 - 2*beta^8*costh^6 - 12*beta^8*costh^4 + 9*beta^6*costh^6 + 24*beta^6*costh^4 - 15*beta^6*costh^2 - 36*beta^4*costh^4 + 30*beta^4*costh^2 - 6*beta^4 + 9*beta^2*costh^2 + 12*beta^2 - 14)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(3*beta^10*costh^6 - 6*beta^8*costh^6 - 27*beta^8*costh^4 - 5*beta^6*costh^6 + 54*beta^6*costh^4 - 27*beta^6*costh^2 - 3*beta^4*costh^4 + 54*beta^4*costh^2 - 13*beta^4 - 51*beta^2*costh^2 + 26*beta^2 - 5)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta^11*costh^7 - beta^11*costh^6 + 3*beta^10*costh^6 - 6*beta^10*costh^5 - 2*beta^9*costh^7 - 10*beta^9*costh^6 + 6*beta^9*costh^5 - 6*beta^9*costh^4 - 30*beta^8*costh^6 + 12*beta^8*costh^5 + 37*beta^8*costh^4 - 28*beta^8*costh^3 - 15*beta^7*costh^7 + 3*beta^7*costh^6 - 12*beta^7*costh^5 + 48*beta^7*costh^4 + 21*beta^7*costh^3 - 21*beta^7*costh^2 + 3*beta^6*costh^6 - 6*beta^6*costh^5 - 2*beta^6*costh^4 + 56*beta^6*costh^3 + 21*beta^6*costh^2 - 30*beta^6*costh + 54*beta^5*costh^5 - 18*beta^5*costh^4 - 42*beta^5*costh^3 + 6*beta^5*costh^2 + 4*beta^5*costh - 4*beta^5 + 37*beta^4*costh^4 - 28*beta^4*costh^3 - 114*beta^4*costh^2 + 60*beta^4*costh + 3*beta^4 - 27*beta^3*costh^3 - 9*beta^3*costh^2 - 8*beta^3*costh + 20*beta^3 + 21*beta^2*costh^2 - 30*beta^2*costh + 18*beta^2 + 20*beta*costh - 8*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(5*beta^10*costh^6 - 10*beta^8*costh^6 - 24*beta^8*costh^4 - 27*beta^6*costh^6 + 48*beta^6*costh^4 - 3*beta^6*costh^2 + 72*beta^4*costh^4 + 6*beta^4*costh^2 - 10*beta^4 - 99*beta^2*costh^2 + 20*beta^2 + 22)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 24*beta^4*costh^2 + 8*beta^4 - 13*beta^3*costh^3 - 18*beta^3*costh - 36*beta^2*costh^2 - 16*beta^2 - 39*beta*costh - 8)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(beta + 1)*(3*beta^8*costh^6 - 6*beta^8*costh^5 - 18*beta^7*costh^6 + 12*beta^7*costh^5 + 3*beta^6*costh^6 - 6*beta^6*costh^5 + 37*beta^6*costh^4 - 28*beta^6*costh^3 - 38*beta^5*costh^4 + 56*beta^5*costh^3 + 37*beta^4*costh^4 - 28*beta^4*costh^3 + 21*beta^4*costh^2 - 30*beta^4*costh - 78*beta^3*costh^2 + 60*beta^3*costh + 21*beta^2*costh^2 - 30*beta^2*costh + 3*beta^2 + 6*beta + 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 + 9*beta^2*costh^2 + 6*beta*costh + 7)/(beta*costh + 1)^3,
(1/2)*(2*beta^11*costh^7 - 2*beta^11*costh^6 - 6*beta^10*costh^6 + 9*beta^10*costh^5 - 4*beta^9*costh^7 + 16*beta^9*costh^6 - 15*beta^9*costh^5 + 15*beta^9*costh^4 + 36*beta^8*costh^6 - 18*beta^8*costh^5 - 51*beta^8*costh^4 + 42*beta^8*costh^3 - 14*beta^7*costh^7 + 26*beta^7*costh^6 + 30*beta^7*costh^5 - 66*beta^7*costh^4 - 12*beta^7*costh^3 + 12*beta^7*costh^2 - 6*beta^6*costh^6 + 9*beta^6*costh^5 + 30*beta^6*costh^4 - 84*beta^6*costh^3 - 36*beta^6*costh^2 + 45*beta^6*costh + 33*beta^5*costh^5 - 69*beta^5*costh^4 + 24*beta^5*costh^3 + 12*beta^5*costh^2 - 7*beta^5*costh + 7*beta^5 - 51*beta^4*costh^4 + 42*beta^4*costh^3 + 144*beta^4*costh^2 - 90*beta^4*costh - 3*beta^4 - 60*beta^3*costh^3 + 96*beta^3*costh^2 + 14*beta^3*costh - 26*beta^3 - 36*beta^2*costh^2 + 45*beta^2*costh - 18*beta^2 + 9*beta*costh - 21*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta - 1)*(beta + 1)*(beta^6*costh^6 - 12*beta^4*costh^4 - 15*beta^2*costh^2 - 6)/((beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta - 1)*(beta + 1)*(2*beta^3*costh^3 - 9*beta^2*costh^2 + 6*beta*costh - 7)/(beta*costh - 1)^3,
(1/2)*(2*beta^8*costh^4 - 2*beta^8*costh^3 - 6*beta^7*costh^3 + 9*beta^7*costh^2 - 4*beta^6*costh^4 + 16*beta^6*costh^3 - 3*beta^6*costh^2 - 6*beta^6*costh + 36*beta^5*costh^3 - 54*beta^5*costh^2 + 2*beta^5*costh + 7*beta^5 - 14*beta^4*costh^4 + 26*beta^4*costh^3 - 66*beta^4*costh^2 + 48*beta^4*costh - 3*beta^4 + 42*beta^3*costh^3 - 75*beta^3*costh^2 + 68*beta^3*costh - 26*beta^3 - 51*beta^2*costh^2 + 78*beta^2*costh - 18*beta^2 + 18*beta*costh - 21*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3),
-1/2*(2*beta^7*costh^3 + 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 18*beta^4*costh^2 + 7*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh - 39*beta^2*costh^2 - 14*beta^2 - 42*beta*costh - 9)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 9*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 18*beta^4*costh^2 - 7*beta^4 - 14*beta^3*costh^3 - 12*beta^3*costh + 39*beta^2*costh^2 + 14*beta^2 - 42*beta*costh + 9)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
2*(9*beta^6*costh^4 + 9*beta^6*costh^2 - 79*beta^4*costh^4 + 18*beta^4*costh^2 + 3*beta^4 + 137*beta^2*costh^2 - 3*beta^2 - 94)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
2*(2*beta^10*costh^6 - 4*beta^8*costh^6 + 21*beta^8*costh^4 + 4*beta^6*costh^6 - 42*beta^6*costh^4 + 60*beta^6*costh^2 + 15*beta^4*costh^4 - 120*beta^4*costh^2 + 13*beta^4 + 66*beta^2*costh^2 - 26*beta^2 + 11)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
2*(2*beta^10*costh^6 - 4*beta^8*costh^6 + 3*beta^8*costh^4 + 12*beta^6*costh^6 - 6*beta^6*costh^4 + 24*beta^6*costh^2 - 27*beta^4*costh^4 - 48*beta^4*costh^2 + 3*beta^4 + 54*beta^2*costh^2 - 6*beta^2 - 7)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-4*(6*beta^10*costh^6 - 12*beta^8*costh^6 - 72*beta^8*costh^4 - 5*beta^6*costh^6 + 144*beta^6*costh^4 - 90*beta^6*costh^2 - 39*beta^4*costh^4 + 180*beta^4*costh^2 - 36*beta^4 - 123*beta^2*costh^2 + 72*beta^2 - 25)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 + 66*beta^5*costh^5 - 48*beta^5*costh^3 - 52*beta^5*costh - 21*beta^4*costh^4 + 22*beta^4*costh^2 - 35*beta^4 - 84*beta^3*costh^3 + 200*beta^3*costh + 110*beta^2*costh^2 + 82*beta^2 + 238*beta*costh + 182)/((beta - 1)*(beta + 1)*(beta*costh + 1)^2),
-1/2*(8*beta^7*costh^3 + 39*beta^6*costh^2 - 16*beta^5*costh^3 + 24*beta^5*costh - 78*beta^4*costh^2 + 33*beta^4 - 72*beta^3*costh^3 - 48*beta^3*costh - 201*beta^2*costh^2 - 66*beta^2 - 216*beta*costh - 47)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 + 8*beta^3*costh^3 + 27*beta^2*costh^2 - 10*beta^2 + 24*beta*costh + 13)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
-1/2*(3*beta^7*costh^3 + 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh - 24*beta^4*costh^2 + 8*beta^4 - 29*beta^3*costh^3 - 18*beta^3*costh - 84*beta^2*costh^2 - 16*beta^2 - 87*beta*costh - 24)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(4*beta^8*costh^4 - 4*beta^8*costh^3 - 15*beta^7*costh^3 + 18*beta^7*costh^2 - 8*beta^6*costh^4 + 20*beta^6*costh^3 + 3*beta^6*costh^2 - 12*beta^6*costh + 54*beta^5*costh^3 - 72*beta^5*costh^2 - 5*beta^5*costh + 14*beta^5 - 12*beta^4*costh^4 + 24*beta^4*costh^3 - 78*beta^4*costh^2 + 60*beta^4*costh - 3*beta^4 + 33*beta^3*costh^3 - 66*beta^3*costh^2 + 82*beta^3*costh - 40*beta^3 - 45*beta^2*costh^2 + 72*beta^2*costh - 18*beta^2 + 11*beta*costh - 14*beta - 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3),
(1/2)*(5*beta^7*costh^3 + 12*beta^6*costh^2 - 10*beta^5*costh^3 + 15*beta^5*costh - 24*beta^4*costh^2 - 27*beta^3*costh^3 - 30*beta^3*costh - 84*beta^2*costh^2 - 81*beta*costh - 32)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(3*beta^6*costh^2 - 6*beta^4*costh^2 + 5*beta^4 - 8*beta^3*costh^3 + 27*beta^2*costh^2 - 10*beta^2 - 24*beta*costh + 13)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/4*(33*beta^6*costh^6 - 24*beta^6*costh^4 - 29*beta^6*costh^2 - 66*beta^5*costh^5 + 48*beta^5*costh^3 + 52*beta^5*costh - 21*beta^4*costh^4 + 22*beta^4*costh^2 - 35*beta^4 + 84*beta^3*costh^3 - 200*beta^3*costh + 110*beta^2*costh^2 + 82*beta^2 - 238*beta*costh + 182)/((beta - 1)*(beta + 1)*(beta*costh - 1)^2),
(1/2)*(8*beta^7*costh^3 - 39*beta^6*costh^2 - 16*beta^5*costh^3 + 24*beta^5*costh + 78*beta^4*costh^2 - 33*beta^4 - 72*beta^3*costh^3 - 48*beta^3*costh + 201*beta^2*costh^2 + 66*beta^2 - 216*beta*costh + 47)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(3*beta^7*costh^3 - 12*beta^6*costh^2 - 6*beta^5*costh^3 + 9*beta^5*costh + 24*beta^4*costh^2 - 8*beta^4 - 29*beta^3*costh^3 - 18*beta^3*costh + 84*beta^2*costh^2 + 16*beta^2 - 87*beta*costh + 24)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(5*beta^7*costh^3 - 12*beta^6*costh^2 - 10*beta^5*costh^3 + 15*beta^5*costh + 24*beta^4*costh^2 - 27*beta^3*costh^3 - 30*beta^3*costh + 84*beta^2*costh^2 - 81*beta*costh + 32)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
(1/2)*(2*beta^7*costh^3 + 3*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 6*beta^4*costh^2 - 3*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh - 93*beta^2*costh^2 + 6*beta^2 - 90*beta*costh - 35)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 3*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 6*beta^4*costh^2 + 3*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh + 93*beta^2*costh^2 - 6*beta^2 - 90*beta*costh + 35)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-(2*beta^10*costh^6 - 4*beta^8*costh^6 - 15*beta^8*costh^4 - 6*beta^6*costh^6 + 30*beta^6*costh^4 - 12*beta^6*costh^2 + 9*beta^4*costh^4 + 24*beta^4*costh^2 - 7*beta^4 - 36*beta^2*costh^2 + 14*beta^2 + 1)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-(beta^10*costh^6 - 2*beta^8*costh^6 - 12*beta^8*costh^4 - 3*beta^6*costh^6 + 24*beta^6*costh^4 - 15*beta^6*costh^2 + 30*beta^4*costh^2 - 6*beta^4 - 27*beta^2*costh^2 + 12*beta^2 - 2)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(beta + 1)*(9*beta^8*costh^6 - 12*beta^8*costh^5 - 30*beta^7*costh^6 + 24*beta^7*costh^5 + 9*beta^6*costh^6 - 12*beta^6*costh^5 + 65*beta^6*costh^4 - 56*beta^6*costh^3 - 94*beta^5*costh^4 + 112*beta^5*costh^3 + 65*beta^4*costh^4 - 56*beta^4*costh^3 + 51*beta^4*costh^2 - 60*beta^4*costh - 138*beta^3*costh^2 + 120*beta^3*costh + 51*beta^2*costh^2 - 60*beta^2*costh + 3*beta^2 + 6*beta + 3)/(beta*(beta - 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3),
-1/2*(2*beta^7*costh^3 + 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh - 30*beta^4*costh^2 + 17*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh - 81*beta^2*costh^2 - 34*beta^2 - 90*beta*costh - 15)/((beta - 1)*(beta + 1)*(beta*costh + 1)^3),
(1/2)*(2*beta^7*costh^3 - 15*beta^6*costh^2 - 4*beta^5*costh^3 + 6*beta^5*costh + 30*beta^4*costh^2 - 17*beta^4 - 30*beta^3*costh^3 - 12*beta^3*costh + 81*beta^2*costh^2 + 34*beta^2 - 90*beta*costh + 15)/((beta - 1)*(beta + 1)*(beta*costh - 1)^3),
-1/2*(beta - 1)*(2*beta^6*costh^4 + 2*beta^6*costh^3 + 4*beta^5*costh^4 + 13*beta^5*costh^3 + 12*beta^5*costh^2 + 2*beta^4*costh^4 + 32*beta^4*costh^3 + 21*beta^4*costh^2 + 6*beta^4*costh + 9*beta^3*costh^3 + 42*beta^3*costh^2 + 15*beta^3*costh + 12*beta^3 - 3*beta^2*costh^2 + 48*beta^2*costh + 21*beta^2 + 3*beta*costh + 18*beta - 3)/(beta*(beta + 1)*(costh + 1)*(beta*costh + 1)^3),
(1/2)*(beta - 1)^3/(beta*(beta + 1)*(costh + 1)),
(22*beta^6*costh^4 - 5*beta^6*costh^2 - 22*beta^4*costh^4 - 94*beta^4*costh^2 - 2*beta^4 - 537*beta^2*costh^2 - 82*beta^2 + 720)/((beta - 1)*(beta + 1)*(beta*costh - 1)*(beta*costh + 1)),
2*(66*beta^9*costh^8 - 48*beta^9*costh^6 - 58*beta^9*costh^4 - 9*beta^8*costh^4 - 240*beta^7*costh^6 + 296*beta^7*costh^4 + 80*beta^7*costh^2 - 54*beta^6*costh^4 - 150*beta^6*costh^2 - 340*beta^5*costh^4 - 160*beta^5*costh^2 - 70*beta^5 - 9*beta^4*costh^4 + 180*beta^4*costh^2 - 33*beta^4 + 980*beta^3*costh^2 + 200*beta^3 + 18*beta^2*costh^2 + 66*beta^2 - 706*beta - 9)/(beta*(beta - 1)*(beta + 1)*(beta*costh - 1)^2*(beta*costh + 1)^2),
-(4*beta^11*costh^7 - 4*beta^11*costh^6 + 3*beta^10*costh^6 - 6*beta^10*costh^5 - 8*beta^9*costh^7 - 4*beta^9*costh^6 - 12*beta^9*costh^5 + 12*beta^9*costh^4 - 30*beta^8*costh^6 + 12*beta^8*costh^5 + 37*beta^8*costh^4 - 28*beta^8*costh^3 - 48*beta^7*costh^7 + 36*beta^7*costh^6 + 24*beta^7*costh^5 + 12*beta^7*costh^4 + 12*beta^7*costh^3 - 12*beta^7*costh^2 + 3*beta^6*costh^6 - 6*beta^6*costh^5 - 2*beta^6*costh^4 + 56*beta^6*costh^3 + 21*beta^6*costh^2 - 30*beta^6*costh + 144*beta^5*costh^5 - 108*beta^5*costh^4 - 24*beta^5*costh^3 - 12*beta^5*costh^2 - 4*beta^5*costh + 4*beta^5 + 37*beta^4*costh^4 - 28*beta^4*costh^3 - 114*beta^4*costh^2 + 60*beta^4*costh + 3*beta^4 - 144*beta^3*costh^3 + 108*beta^3*costh^2 + 8*beta^3*costh + 4*beta^3 + 21*beta^2*costh^2 - 30*beta^2*costh + 18*beta^2 + 48*beta*costh - 36*beta + 3)/(beta*(beta - 1)*(beta + 1)*(costh - 1)*(beta*costh - 1)^3*(beta*costh + 1)^3)
},
"Valuations" -> {0,0,0,0,0,0,0,-1,-1,-1,-1,0,-1,-1,2,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,-1,2,0,0,-1,-1,-1,0,0,0,0,0,0,0,-1,0,0,0,-1,0,-1,0,-1,-1,-1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-1,0,0,-1,-1,-1,0,0,-1,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,-1,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,-1,0,-1,-1},
"Blocks" -> {
{(8/3)*I*m2/nc,1,{}},
{-224*I*m2/nc,2,{{7,1}}},
{224*I*m2/nc,2,{{8,1}}},
{-16/3*I*m2/nc,3,{{1,1}}},
{-32/3*I*m2/nc,4,{{1,2}}},
{(64/9)*I*m2/nc,5,{{1,3}}},
{-64/3*I*m2/nc,6,{{1,2},{9,1}}},
{(128/3)*I*m2/nc,6,{{1,2},{5,1}}},
{-32/3*I*m2/nc,5,{{1,2},{4,1}}},
{-32/3*I*m2/nc,5,{{1,2},{2,1}}},
{-64/3*I*m2/nc,7,{{1,2},{6,1}}},
{-32/3*I*m2/nc,5,{{1,2},{3,1}}},
{-32/3*Pi*m2/nc,5,{{1,2}}},
{(64/3)*I*m2/nc,4,{{1,1},{9,1}}},
{(32/3)*I*m2/nc,8,{{1,1},{9,2}}},
{-128/3*I*m2/nc,9,{{1,1},{5,1},{9,1}}},
{-32/3*I*m2/nc,10,{{1,1},{4,1},{9,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{2,1},{9,1}}},
{-32/3*I*m2/nc,11,{{1,1},{6,1},{9,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{3,1},{9,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{9,1}}},
{-128/3*I*m2/nc,12,{{1,1},{5,1}}},
{(64/3)*I*m2/nc,13,{{1,1},{5,2}}},
{-64/3*I*m2/nc,14,{{1,1},{4,1},{5,1}}},
{-256/3*I*m2/nc,5,{{1,1},{2,1},{5,1}}},
{-64/3*I*m2/nc,8,{{1,1},{5,1},{6,1}}},
{-128/3*I*m2/nc,5,{{1,1},{3,1},{5,1}}},
{-64/3*I*m2/nc,5,{{1,1},{4,2}}},
{(128/3)*I*m2/nc,5,{{1,1},{2,1},{4,1}}},
{-32/3*I*m2/nc,10,{{1,1},{4,1},{6,1}}},
{(64/3)*I*m2/nc,15,{{1,1},{2,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{2,1}}},
{(64/3)*I*m2/nc,15,{{1,1},{3,1}}},
{(64/3)*Pi*m2/nc,5,{{1,1},{3,1}}},
{(64/3)*I*m2/nc,5,{{1,1},{22,1}}},
{-64/3*I*m2/nc,5,{{1,1},{20,1}}},
{(64/3)*I*m2/nc,16,{{1,1},{12,1}}},
{-128/3*I*m2/nc,16,{{1,1},{19,1}}},
{-128/3*I*m2/nc,16,{{1,1},{13,1}}},
{(32/3)*I*m2/nc,17,{{1,1},{11,1}}},
{-128/3*I*m2/nc,16,{{1,1},{14,1}}},
{(128/3)*I*m2/nc,18,{{1,1},{17,1}}},
{-128/3*I*m2/nc,7,{{1,1},{18,1}}},
{-32/3*I*m2/nc,11,{{1,1},{15,1}}},
{(64/3)*Pi*m2/nc,12,{{1,1}}},
{(16/9)*I*Pi^2*m2/nc,19,{{1,1}}},
{-16/3*I*m2/nc,20,{{10,1}}},
{-32/3*I*m2/nc,21,{{10,2}}},
{(64/9)*I*m2/nc,22,{{10,3}}},
{-64/3*I*m2/nc,23,{{9,1},{10,2}}},
{(128/3)*I*m2/nc,23,{{5,1},{10,2}}},
{-64/3*I*m2/nc,7,{{4,1},{10,2}}},
{-32/3*I*m2/nc,22,{{2,1},{10,2}}},
{-32/3*I*m2/nc,22,{{6,1},{10,2}}},
{-32/3*I*m2/nc,22,{{3,1},{10,2}}},
{-32/3*Pi*m2/nc,22,{{10,2}}},
{(64/3)*I*m2/nc,21,{{9,1},{10,1}}},
{-32/3*I*m2/nc,24,{{9,2},{10,1}}},
{(128/3)*I*m2/nc,25,{{5,1},{9,1},{10,1}}},
{-32/3*I*m2/nc,26,{{4,1},{9,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{2,1},{9,1},{10,1}}},
{-32/3*I*m2/nc,27,{{6,1},{9,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{3,1},{9,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{9,1},{10,1}}},
{-128/3*I*m2/nc,28,{{5,1},{10,1}}},
{-64*I*m2/nc,29,{{5,2},{10,1}}},
{(64/3)*I*m2/nc,24,{{4,1},{5,1},{10,1}}},
{-128/3*I*m2/nc,22,{{2,1},{5,1},{10,1}}},
{(64/3)*I*m2/nc,30,{{5,1},{6,1},{10,1}}},
{-256/3*I*m2/nc,22,{{3,1},{5,1},{10,1}}},
{-32/3*I*m2/nc,27,{{4,1},{6,1},{10,1}}},
{(64/3)*I*m2/nc,15,{{2,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{2,1},{10,1}}},
{-64/3*I*m2/nc,22,{{6,2},{10,1}}},
{(128/3)*I*m2/nc,22,{{3,1},{6,1},{10,1}}},
{(64/3)*I*m2/nc,15,{{3,1},{10,1}}},
{(64/3)*Pi*m2/nc,22,{{3,1},{10,1}}},
{(64/3)*I*m2/nc,22,{{10,1},{23,1}}},
{-64/3*I*m2/nc,22,{{10,1},{21,1}}},
{-64/3*I*m2/nc,31,{{10,1},{16,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{19,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{13,1}}},
{-32/3*I*m2/nc,26,{{10,1},{11,1}}},
{(128/3)*I*m2/nc,31,{{10,1},{14,1}}},
{-128/3*I*m2/nc,7,{{10,1},{17,1}}},
{-128/3*I*m2/nc,32,{{10,1},{18,1}}},
{-32/3*I*m2/nc,33,{{10,1},{15,1}}},
{(64/3)*Pi*m2/nc,28,{{10,1}}},
{(16/3)*I*Pi^2*m2/nc,34,{{10,1}}},
{(16/3)*I*m2/nc,35,{{9,1}}},
{-32/3*I*m2/nc,36,{{9,2}}},
{(32/9)*I*m2/nc,37,{{9,3}}},
{-128/3*I*m2/nc,38,{{5,1},{9,2}}},
{-32/3*I*m2/nc,39,{{2,1},{9,2}}},
{(32/3)*I*m2/nc,39,{{3,1},{9,2}}},
{-32/3*Pi*m2/nc,40,{{9,2}}},
{(64/3)*I*m2/nc,41,{{5,2},{9,1}}},
{-128/3*I*m2/nc,42,{{4,1},{5,1},{9,1}}},
{(128/3)*I*m2/nc,39,{{2,1},{5,1},{9,1}}},
{(128/3)*I*m2/nc,43,{{5,1},{6,1},{9,1}}},
{-128/3*I*m2/nc,39,{{3,1},{5,1},{9,1}}},
{(128/3)*Pi*m2/nc,44,{{5,1},{9,1}}},
{(32/3)*I*m2/nc,16,{{4,2},{9,1}}},
{-32/3*Pi*m2/nc,45,{{4,1},{9,1}}},
{-64/3*Pi*m2/nc,37,{{2,1},{9,1}}},
{-32/3*I*m2/nc,31,{{6,2},{9,1}}},
{(32/3)*Pi*m2/nc,46,{{6,1},{9,1}}},
{-64/3*Pi*m2/nc,37,{{3,1},{9,1}}},
{-64/3*I*m2/nc,5,{{9,1},{22,1}}},
{(64/3)*I*m2/nc,5,{{9,1},{20,1}}},
{-64/3*I*m2/nc,16,{{9,1},{12,1}}},
{-64/3*I*m2/nc,22,{{9,1},{23,1}}},
{(64/3)*I*m2/nc,22,{{9,1},{21,1}}},
{(64/3)*I*m2/nc,31,{{9,1},{16,1}}},
{-64/3*Pi*m2/nc,47,{{9,1}}},
{-32/9*I*Pi^2*m2/nc,48,{{9,1}}},
{-32/3*I*m2/nc,35,{{5,1}}},
{(2560/9)*I*m2/nc,7,{{5,3}}},
{-256*I*m2/nc,7,{{4,1},{5,2}}},
{-64/3*I*m2/nc,39,{{2,1},{5,2}}},
{-256*I*m2/nc,7,{{5,2},{6,1}}},
{(64/3)*I*m2/nc,39,{{3,1},{5,2}}},
{-128/3*Pi*m2/nc,44,{{5,2}}},
{(64/3)*I*m2/nc,49,{{4,2},{5,1}}},
{(128/3)*I*m2/nc,5,{{2,1},{4,1},{5,1}}},
{(512/3)*I*m2/nc,7,{{4,1},{5,1},{6,1}}},
{-128/3*I*m2/nc,5,{{3,1},{4,1},{5,1}}},
{-64/3*Pi*m2/nc,46,{{4,1},{5,1}}},
{-128/3*I*m2/nc,22,{{2,1},{5,1},{6,1}}},
{(128/3)*Pi*m2/nc,37,{{2,1},{5,1}}},
{(64/3)*I*m2/nc,50,{{5,1},{6,2}}},
{(128/3)*I*m2/nc,22,{{3,1},{5,1},{6,1}}},
{(64/3)*Pi*m2/nc,45,{{5,1},{6,1}}},
{(128/3)*Pi*m2/nc,37,{{3,1},{5,1}}},
{(128/3)*I*m2/nc,5,{{5,1},{22,1}}},
{-128/3*I*m2/nc,5,{{5,1},{20,1}}},
{(128/3)*I*m2/nc,16,{{5,1},{12,1}}},
{(128/3)*I*m2/nc,22,{{5,1},{23,1}}},
{-128/3*I*m2/nc,22,{{5,1},{21,1}}},
{-128/3*I*m2/nc,31,{{5,1},{16,1}}},
{(128/3)*Pi*m2/nc,47,{{5,1}}},
{(64/9)*I*Pi^2*m2/nc,51,{{5,1}}},
{(256/3)*I*m2/nc,52,{{63,1}}},
{(64/3)*I*m2/nc,53,{{4,2}}},
{(160/9)*I*m2/nc,5,{{4,3}}},
{-64/3*I*m2/nc,5,{{2,1},{4,2}}},
{-64/3*I*m2/nc,7,{{4,2},{6,1}}},
{(64/3)*I*m2/nc,5,{{3,1},{4,2}}},
{(64/3)*Pi*m2/nc,18,{{4,2}}},
{-128/3*Pi*m2/nc,5,{{2,1},{4,1}}},
{-64/3*I*m2/nc,7,{{4,1},{6,2}}},
{(32/3)*Pi*m2/nc,54,{{4,1},{6,1}}},
{-128/3*Pi*m2/nc,5,{{3,1},{4,1}}},
{-128/3*Pi*m2/nc,53,{{4,1}}},
{-128/9*I*Pi^2*m2/nc,55,{{4,1}}},
{(64/3)*I*m2/nc,22,{{2,1},{6,2}}},
{-128/3*Pi*m2/nc,22,{{2,1},{6,1}}},
{-128/3*Pi*m2/nc,15,{{2,1}}},
{(64/3)*I*m2/nc,56,{{6,2}}},
{(160/9)*I*m2/nc,22,{{6,3}}},
{-64/3*I*m2/nc,22,{{3,1},{6,2}}},
{-64/3*Pi*m2/nc,32,{{6,2}}},
{-128/3*Pi*m2/nc,22,{{3,1},{6,1}}},
{-128/3*Pi*m2/nc,56,{{6,1}}},
{-128/9*I*Pi^2*m2/nc,57,{{6,1}}},
{-128/3*Pi*m2/nc,15,{{3,1}}},
{-64/3*I*m2/nc,15,{{22,1}}},
{-64/3*Pi*m2/nc,5,{{22,1}}},
{(64/3)*I*m2/nc,15,{{20,1}}},
{(64/3)*Pi*m2/nc,5,{{20,1}}},
{(128/3)*I*m2/nc,53,{{12,1}}},
{-64/3*Pi*m2/nc,16,{{12,1}}},
{-64/3*I*m2/nc,15,{{23,1}}},
{-64/3*Pi*m2/nc,22,{{23,1}}},
{(64/3)*I*m2/nc,15,{{21,1}}},
{(64/3)*Pi*m2/nc,22,{{21,1}}},
{(128/3)*I*m2/nc,56,{{16,1}}},
{(64/3)*Pi*m2/nc,31,{{16,1}}},
{-128/3*I*m2/nc,58,{{19,1}}},
{(128/3)*Pi*m2/nc,59,{{19,1}}},
{-256/3*I*m2/nc,37,{{57,1}}},
{(128/3)*Pi*m2/nc,59,{{13,1}}},
{-32/3*Pi*m2/nc,60,{{11,1}}},
{(128/3)*Pi*m2/nc,59,{{14,1}}},
{-128/3*Pi*m2/nc,16,{{17,1}}},
{(128/3)*Pi*m2/nc,31,{{18,1}}},
{-128/3*I*m2/nc,5,{{56,1}}},
{(128/3)*I*m2/nc,5,{{48,1}}},
{(64/3)*I*m2/nc,5,{{60,1}}},
{-64/3*I*m2/nc,5,{{58,1}}},
{-128/3*I*m2/nc,42,{{35,1}}},
{(128/3)*I*m2/nc,5,{{47,1}}},
{-64*I*m2/nc,5,{{26,1}}},
{(128/3)*I*m2/nc,5,{{24,1}}},
{(512/3)*I*m2/nc,7,{{41,1}}},
{-256/3*I*m2/nc,7,{{32,1}}},
{-128/3*I*m2/nc,7,{{34,1}}},
{(64/3)*I*m2/nc,22,{{61,1}}},
{-128/3*I*m2/nc,22,{{52,1}}},
{-64/3*I*m2/nc,22,{{59,1}}},
{(128/3)*I*m2/nc,43,{{36,1}}},
{-128/3*I*m2/nc,22,{{53,1}}},
{-256/3*I*m2/nc,7,{{42,1}}},
{(128/3)*I*m2/nc,7,{{31,1}}},
{-64*I*m2/nc,22,{{62,1}}},
{(128/3)*I*m2/nc,22,{{25,1}}},
{(512/3)*I*m2/nc,7,{{44,1}}},
{-256/3*I*m2/nc,7,{{38,1}}},
{-256/3*I*m2/nc,7,{{43,1}}},
{(128/3)*I*m2/nc,7,{{37,1}}},
{-128/3*I*m2/nc,7,{{40,1}}},
{(32/3)*I*m2/nc,61,{{30,1}}},
{-128/3*I*m2/nc,22,{{55,1}}},
{(128/3)*I*m2/nc,22,{{45,1}}},
{(32/3)*I*m2/nc,62,{{50,1}}},
{-128/3*I*m2/nc,5,{{49,1}}},
{-128/3*I*m2/nc,5,{{51,1}}},
{(128/3)*I*m2/nc,22,{{46,1}}},
{-128/3*I*m2/nc,55,{{33,1}}},
{-128/3*I*m2/nc,57,{{39,1}}},
{32*Pi*m2/nc,63,{{15,1}}},
{-32*I*m2/nc,64,{{29,1}}},
{-32*I*m2/nc,65,{{54,1}}},
{-16/3*Pi*m2/nc,66,{}},
{-64/9*I*Pi^2*m2/nc,67,{}},
{(16/9)*Pi^3*m2/nc,68,{}},
{-8/27*I*m2*nc,69,{}},
{(32/27)*I*m2*nc,70,{{7,1}}},
{-1408/3*I*m2*nc,2,{{7,2}}},
{(2816/3)*I*m2*nc,2,{{7,1},{8,1}}},
{-704/3*I*m2*nc,2,{{1,1},{7,1}}},
{32*I*m2*nc,71,{{1,2},{7,1}}},
{-64*I*m2*nc,71,{{1,1},{7,1},{9,1}}},
{-64*I*m2*nc,71,{{1,1},{2,1},{7,1}}},
{-64*I*m2*nc,71,{{1,1},{3,1},{7,1}}},
{-704/3*I*m2*nc,2,{{7,1},{10,1}}},
{32*I*m2*nc,71,{{7,1},{10,2}}},
{-64*I*m2*nc,71,{{7,1},{9,1},{10,1}}},
{-64*I*m2*nc,71,{{2,1},{7,1},{10,1}}},
{-64*I*m2*nc,71,{{3,1},{7,1},{10,1}}},
{(1408/3)*I*m2*nc,2,{{7,1},{9,1}}},
{-64*I*m2*nc,71,{{7,1},{9,2}}},
{-2816/3*I*m2*nc,2,{{5,1},{7,1}}},
{64*I*m2*nc,71,{{4,2},{7,1}}},
{-128*Pi*m2*nc,71,{{4,1},{7,1}}},
{128*Pi*m2*nc,71,{{2,1},{7,1}}},
{64*I*m2*nc,71,{{6,2},{7,1}}},
{-128*Pi*m2*nc,71,{{6,1},{7,1}}},
{128*Pi*m2*nc,71,{{3,1},{7,1}}},
{64*I*m2*nc,71,{{7,1},{22,1}}},
{-64*I*m2*nc,71,{{7,1},{20,1}}},
{128*I*m2*nc,71,{{7,1},{12,1}}},
{64*I*m2*nc,71,{{7,1},{23,1}}},
{-64*I*m2*nc,71,{{7,1},{21,1}}},
{128*I*m2*nc,71,{{7,1},{16,1}}},
{-1408/3*Pi*m2*nc,2,{{7,1}}},
{(16/9)*I*Pi^2*m2*nc,72,{{7,1}}},
{-32/27*I*m2*nc,70,{{8,1}}},
{-1408/3*I*m2*nc,2,{{8,2}}},
{(704/3)*I*m2*nc,2,{{1,1},{8,1}}},
{-32*I*m2*nc,71,{{1,2},{8,1}}},
{64*I*m2*nc,71,{{1,1},{8,1},{9,1}}},
{64*I*m2*nc,71,{{1,1},{2,1},{8,1}}},
{64*I*m2*nc,71,{{1,1},{3,1},{8,1}}},
{(704/3)*I*m2*nc,2,{{8,1},{10,1}}},
{-32*I*m2*nc,71,{{8,1},{10,2}}},
{64*I*m2*nc,71,{{8,1},{9,1},{10,1}}},
{64*I*m2*nc,71,{{2,1},{8,1},{10,1}}},
{64*I*m2*nc,71,{{3,1},{8,1},{10,1}}},
{-1408/3*I*m2*nc,2,{{8,1},{9,1}}},
{64*I*m2*nc,71,{{8,1},{9,2}}},
{(2816/3)*I*m2*nc,2,{{5,1},{8,1}}},
{-64*I*m2*nc,71,{{4,2},{8,1}}},
{128*Pi*m2*nc,71,{{4,1},{8,1}}},
{-128*Pi*m2*nc,71,{{2,1},{8,1}}},
{-64*I*m2*nc,71,{{6,2},{8,1}}},
{128*Pi*m2*nc,71,{{6,1},{8,1}}},
{-128*Pi*m2*nc,71,{{3,1},{8,1}}},
{-64*I*m2*nc,71,{{8,1},{22,1}}},
{64*I*m2*nc,71,{{8,1},{20,1}}},
{-128*I*m2*nc,71,{{8,1},{12,1}}},
{-64*I*m2*nc,71,{{8,1},{23,1}}},
{64*I*m2*nc,71,{{8,1},{21,1}}},
{-128*I*m2*nc,71,{{8,1},{16,1}}},
{(1408/3)*Pi*m2*nc,2,{{8,1}}},
{-16/9*I*Pi^2*m2*nc,72,{{8,1}}},
{(16/27)*I*m2*nc,73,{{1,1}}},
{(32/9)*I*m2*nc,74,{{1,2}}},
{-64/9*I*m2*nc,75,{{1,3}}},
{(32/3)*I*m2*nc,76,{{1,2},{9,1}}},
{-64/3*I*m2*nc,77,{{1,2},{5,1}}},
{(32/3)*I*m2*nc,78,{{1,2},{4,1}}},
{(32/3)*I*m2*nc,79,{{1,2},{2,1}}},
{(128/3)*I*m2*nc,71,{{1,2},{6,1}}},
{(32/3)*I*m2*nc,79,{{1,2},{3,1}}},
{(32/3)*Pi*m2*nc,80,{{1,2}}},
{-64/9*I*m2*nc,81,{{1,1},{9,1}}},
{-64/3*I*m2*nc,82,{{1,1},{9,2}}},
{(128/3)*I*m2*nc,83,{{1,1},{5,1},{9,1}}},
{64*I*m2*nc,84,{{1,1},{4,1},{9,1}}},
{-64/3*I*m2*nc,85,{{1,1},{2,1},{9,1}}},
{64*I*m2*nc,84,{{1,1},{6,1},{9,1}}},
{-64/3*I*m2*nc,85,{{1,1},{3,1},{9,1}}},
{-64/3*Pi*m2*nc,80,{{1,1},{9,1}}},
{(128/9)*I*m2*nc,86,{{1,1},{5,1}}},
{-64/3*I*m2*nc,87,{{1,1},{5,2}}},
{(128/3)*I*m2*nc,88,{{1,1},{4,1},{5,1}}},
{(256/3)*I*m2*nc,85,{{1,1},{2,1},{5,1}}},
{(128/3)*I*m2*nc,89,{{1,1},{5,1},{6,1}}},
{(128/3)*I*m2*nc,85,{{1,1},{3,1},{5,1}}},
{(256/3)*Pi*m2*nc,2,{{1,1},{5,1}}},
{(64/3)*I*m2*nc,90,{{1,1},{4,2}}},
{-128/3*I*m2*nc,91,{{1,1},{2,1},{4,1}}},
{-64/3*I*m2*nc,92,{{1,1},{4,1},{6,1}}},
{(128/3)*I*m2*nc,71,{{1,1},{3,1},{4,1}}},
{-256/3*Pi*m2*nc,2,{{1,1},{4,1}}},
{(64/9)*I*m2*nc,93,{{1,1},{2,1}}},
{-128/3*I*m2*nc,71,{{1,1},{2,1},{6,1}}},
{-64/3*Pi*m2*nc,94,{{1,1},{2,1}}},
{(128/3)*I*m2*nc,71,{{1,1},{6,2}}},
{-128/3*I*m2*nc,71,{{1,1},{3,1},{6,1}}},
{(64/9)*I*m2*nc,93,{{1,1},{3,1}}},
{-64/3*Pi*m2*nc,94,{{1,1},{3,1}}},
{-64/3*I*m2*nc,91,{{1,1},{22,1}}},
{(64/3)*I*m2*nc,91,{{1,1},{20,1}}},
{-64/3*I*m2*nc,75,{{1,1},{12,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{19,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{13,1}}},
{-64/3*I*m2*nc,95,{{1,1},{11,1}}},
{(128/3)*I*m2*nc,91,{{1,1},{14,1}}},
{-128/3*I*m2*nc,91,{{1,1},{17,1}}},
{64*I*m2*nc,84,{{1,1},{15,1}}},
{-64/9*Pi*m2*nc,96,{{1,1}}},
{-32/9*I*Pi^2*m2*nc,97,{{1,1}}},
{(16/27)*I*m2*nc,98,{{10,1}}},
{-32/9*I*m2*nc,99,{{10,2}}},
{(64/9)*I*m2*nc,100,{{10,3}}},
{(32/3)*I*m2*nc,101,{{9,1},{10,2}}},
{-64/3*I*m2*nc,102,{{5,1},{10,2}}},
{(128/3)*I*m2*nc,71,{{4,1},{10,2}}},
{-32/3*I*m2*nc,103,{{2,1},{10,2}}},
{(32/3)*I*m2*nc,104,{{6,1},{10,2}}},
{-32/3*I*m2*nc,103,{{3,1},{10,2}}},
{(32/3)*Pi*m2*nc,105,{{10,2}}},
{(64/9)*I*m2*nc,106,{{9,1},{10,1}}},
{-64/3*I*m2*nc,107,{{9,2},{10,1}}},
{(128/3)*I*m2*nc,103,{{5,1},{9,1},{10,1}}},
{-128/3*I*m2*nc,108,{{4,1},{9,1},{10,1}}},
{-64/3*I*m2*nc,109,{{2,1},{9,1},{10,1}}},
{-128/3*I*m2*nc,108,{{6,1},{9,1},{10,1}}},
{-64/3*I*m2*nc,109,{{3,1},{9,1},{10,1}}},
{-64/3*Pi*m2*nc,105,{{9,1},{10,1}}},
{-128/9*I*m2*nc,110,{{5,1},{10,1}}},
{-64*I*m2*nc,107,{{5,2},{10,1}}},
{(128/3)*I*m2*nc,108,{{4,1},{5,1},{10,1}}},
{(128/3)*I*m2*nc,109,{{2,1},{5,1},{10,1}}},
{(128/3)*I*m2*nc,103,{{5,1},{6,1},{10,1}}},
{(256/3)*I*m2*nc,109,{{3,1},{5,1},{10,1}}},
{(256/3)*Pi*m2*nc,2,{{5,1},{10,1}}},
{(128/3)*I*m2*nc,71,{{4,2},{10,1}}},
{-128/3*I*m2*nc,71,{{2,1},{4,1},{10,1}}},
{-128/3*I*m2*nc,107,{{4,1},{6,1},{10,1}}},
{-128/3*I*m2*nc,71,{{3,1},{4,1},{10,1}}},
{(64/9)*I*m2*nc,93,{{2,1},{10,1}}},
{(128/3)*I*m2*nc,71,{{2,1},{6,1},{10,1}}},
{-64/3*Pi*m2*nc,111,{{2,1},{10,1}}},
{-64/3*I*m2*nc,112,{{6,2},{10,1}}},
{(128/3)*I*m2*nc,108,{{3,1},{6,1},{10,1}}},
{-256/3*Pi*m2*nc,2,{{6,1},{10,1}}},
{(64/9)*I*m2*nc,93,{{3,1},{10,1}}},
{-64/3*Pi*m2*nc,111,{{3,1},{10,1}}},
{(64/3)*I*m2*nc,108,{{10,1},{23,1}}},
{-64/3*I*m2*nc,108,{{10,1},{21,1}}},
{(64/3)*I*m2*nc,100,{{10,1},{16,1}}},
{-128/3*I*m2*nc,108,{{10,1},{19,1}}},
{-128/3*I*m2*nc,108,{{10,1},{13,1}}},
{-128/3*I*m2*nc,108,{{10,1},{11,1}}},
{-128/3*I*m2*nc,108,{{10,1},{14,1}}},
{(128/3)*I*m2*nc,108,{{10,1},{18,1}}},
{-64/9*Pi*m2*nc,113,{{10,1}}},
{(32/9)*I*Pi^2*m2*nc,114,{{10,1}}},
{-16/3*I*m2*nc,115,{{9,1}}},
{(32/9)*I*m2*nc,116,{{9,2}}},
{-32/9*I*m2*nc,117,{{9,3}}},
{(128/3)*I*m2*nc,118,{{5,1},{9,2}}},
{(32/3)*I*m2*nc,39,{{2,1},{9,2}}},
{-32/3*I*m2*nc,39,{{3,1},{9,2}}},
{(32/3)*Pi*m2*nc,119,{{9,2}}},
{(5632/9)*I*m2*nc,2,{{5,1},{9,1}}},
{-64/3*I*m2*nc,120,{{5,2},{9,1}}},
{(128/3)*I*m2*nc,121,{{4,1},{5,1},{9,1}}},
{-128/3*I*m2*nc,39,{{2,1},{5,1},{9,1}}},
{-128/3*I*m2*nc,107,{{5,1},{6,1},{9,1}}},
{(128/3)*I*m2*nc,39,{{3,1},{5,1},{9,1}}},
{-256/3*Pi*m2*nc,122,{{5,1},{9,1}}},
{-32/3*I*m2*nc,123,{{4,2},{9,1}}},
{(64/3)*Pi*m2*nc,124,{{4,1},{9,1}}},
{(64/3)*Pi*m2*nc,125,{{2,1},{9,1}}},
{-32/3*I*m2*nc,126,{{6,2},{9,1}}},
{(64/3)*Pi*m2*nc,127,{{6,1},{9,1}}},
{(64/3)*Pi*m2*nc,125,{{3,1},{9,1}}},
{(64/3)*I*m2*nc,85,{{9,1},{22,1}}},
{-64/3*I*m2*nc,85,{{9,1},{20,1}}},
{(64/3)*I*m2*nc,128,{{9,1},{12,1}}},
{(64/3)*I*m2*nc,109,{{9,1},{23,1}}},
{-64/3*I*m2*nc,109,{{9,1},{21,1}}},
{-64/3*I*m2*nc,129,{{9,1},{16,1}}},
{(64/9)*Pi*m2*nc,130,{{9,1}}},
{(16/9)*I*Pi^2*m2*nc,131,{{9,1}}},
{(32/3)*I*m2*nc,115,{{5,1}}},
{-5632/9*I*m2*nc,2,{{5,2}}},
{-1280/9*I*m2*nc,71,{{5,3}}},
{128*I*m2*nc,71,{{4,1},{5,2}}},
{(64/3)*I*m2*nc,39,{{2,1},{5,2}}},
{128*I*m2*nc,71,{{5,2},{6,1}}},
{-64/3*I*m2*nc,39,{{3,1},{5,2}}},
{(256/3)*Pi*m2*nc,122,{{5,2}}},
{-64/3*I*m2*nc,49,{{4,2},{5,1}}},
{-128/3*I*m2*nc,85,{{2,1},{4,1},{5,1}}},
{-256/3*I*m2*nc,71,{{4,1},{5,1},{6,1}}},
{(128/3)*I*m2*nc,85,{{3,1},{4,1},{5,1}}},
{-128/3*Pi*m2*nc,127,{{4,1},{5,1}}},
{(128/3)*I*m2*nc,109,{{2,1},{5,1},{6,1}}},
{-128/3*Pi*m2*nc,125,{{2,1},{5,1}}},
{-64/3*I*m2*nc,50,{{5,1},{6,2}}},
{-128/3*I*m2*nc,109,{{3,1},{5,1},{6,1}}},
{-128/3*Pi*m2*nc,124,{{5,1},{6,1}}},
{-128/3*Pi*m2*nc,125,{{3,1},{5,1}}},
{-128/3*I*m2*nc,85,{{5,1},{22,1}}},
{(128/3)*I*m2*nc,85,{{5,1},{20,1}}},
{-128/3*I*m2*nc,128,{{5,1},{12,1}}},
{-128/3*I*m2*nc,109,{{5,1},{23,1}}},
{(128/3)*I*m2*nc,109,{{5,1},{21,1}}},
{(128/3)*I*m2*nc,129,{{5,1},{16,1}}},
{-128/9*Pi*m2*nc,130,{{5,1}}},
{-32/9*I*Pi^2*m2*nc,132,{{5,1}}},
{-32/9*I*m2*nc,133,{{63,1}}},
{-64/9*I*m2*nc,134,{{4,2}}},
{-32/9*I*m2*nc,135,{{4,3}}},
{(64/3)*I*m2*nc,91,{{2,1},{4,2}}},
{-64/3*I*m2*nc,136,{{3,1},{4,2}}},
{-64/3*Pi*m2*nc,137,{{4,2}}},
{(128/3)*I*m2*nc,71,{{2,1},{4,1},{6,1}}},
{(128/3)*Pi*m2*nc,91,{{2,1},{4,1}}},
{(128/3)*I*m2*nc,71,{{3,1},{4,1},{6,1}}},
{(64/3)*Pi*m2*nc,138,{{4,1},{6,1}}},
{(128/3)*Pi*m2*nc,91,{{3,1},{4,1}}},
{(128/9)*Pi*m2*nc,134,{{4,1}}},
{(128/9)*I*Pi^2*m2*nc,139,{{4,1}}},
{(128/3)*Pi*m2*nc,71,{{2,2}}},
{-64/3*I*m2*nc,140,{{2,1},{6,2}}},
{-128/3*Pi*m2*nc,108,{{2,1},{6,1}}},
{(256/3)*Pi*m2*nc,71,{{2,1},{3,1}}},
{-128/9*Pi*m2*nc,93,{{2,1}}},
{-128/3*I*Pi^2*m2*nc,71,{{2,1}}},
{-64/9*I*m2*nc,141,{{6,2}}},
{(32/9)*I*m2*nc,142,{{6,3}}},
{-64/3*I*m2*nc,108,{{3,1},{6,2}}},
{(64/3)*Pi*m2*nc,143,{{6,2}}},
{-128/3*Pi*m2*nc,108,{{3,1},{6,1}}},
{(128/9)*Pi*m2*nc,141,{{6,1}}},
{(128/9)*I*Pi^2*m2*nc,144,{{6,1}}},
{(128/3)*Pi*m2*nc,71,{{3,2}}},
{-128/9*Pi*m2*nc,93,{{3,1}}},
{-128/3*I*Pi^2*m2*nc,71,{{3,1}}},
{-64/9*I*m2*nc,93,{{22,1}}},
{(64/3)*Pi*m2*nc,94,{{22,1}}},
{(64/9)*I*m2*nc,93,{{20,1}}},
{-64/3*Pi*m2*nc,94,{{20,1}}},
{-128/9*I*m2*nc,134,{{12,1}}},
{(64/3)*Pi*m2*nc,145,{{12,1}}},
{-64/9*I*m2*nc,93,{{23,1}}},
{(64/3)*Pi*m2*nc,111,{{23,1}}},
{(64/9)*I*m2*nc,93,{{21,1}}},
{-64/3*Pi*m2*nc,111,{{21,1}}},
{-128/9*I*m2*nc,141,{{16,1}}},
{(64/3)*Pi*m2*nc,146,{{16,1}}},
{(128/3)*I*m2*nc,58,{{19,1}}},
{-128/3*Pi*m2*nc,147,{{19,1}}},
{(256/3)*I*m2*nc,148,{{57,1}}},
{-128/3*Pi*m2*nc,147,{{13,1}}},
{(64/3)*Pi*m2*nc,149,{{11,1}}},
{-128/3*Pi*m2*nc,147,{{14,1}}},
{(128/3)*Pi*m2*nc,91,{{17,1}}},
{-128/3*Pi*m2*nc,108,{{18,1}}},
{(128/3)*I*m2*nc,85,{{56,1}}},
{-128/3*I*m2*nc,85,{{48,1}}},
{-64/3*I*m2*nc,85,{{60,1}}},
{(64/3)*I*m2*nc,85,{{58,1}}},
{(128/3)*I*m2*nc,121,{{35,1}}},
{-128/3*I*m2*nc,85,{{47,1}}},
{(64/3)*I*m2*nc,150,{{26,1}}},
{-128/3*I*m2*nc,85,{{24,1}}},
{-256/3*I*m2*nc,71,{{41,1}}},
{(128/3)*I*m2*nc,71,{{32,1}}},
{(64/3)*I*m2*nc,71,{{34,1}}},
{-64/3*I*m2*nc,109,{{61,1}}},
{(128/3)*I*m2*nc,109,{{52,1}}},
{(64/3)*I*m2*nc,109,{{59,1}}},
{-128/3*I*m2*nc,107,{{36,1}}},
{(128/3)*I*m2*nc,109,{{53,1}}},
{(128/3)*I*m2*nc,71,{{42,1}}},
{-128/3*I*m2*nc,71,{{31,1}}},
{-64/3*I*m2*nc,151,{{62,1}}},
{-128/3*I*m2*nc,109,{{25,1}}},
{-256/3*I*m2*nc,71,{{44,1}}},
{(128/3)*I*m2*nc,71,{{38,1}}},
{(128/3)*I*m2*nc,71,{{43,1}}},
{-128/3*I*m2*nc,71,{{37,1}}},
{(64/3)*I*m2*nc,71,{{40,1}}},
{-128/3*I*m2*nc,109,{{30,1}}},
{(128/3)*I*m2*nc,109,{{55,1}}},
{-128/3*I*m2*nc,109,{{45,1}}},
{-64/3*I*m2*nc,152,{{50,1}}},
{(128/3)*I*m2*nc,85,{{49,1}}},
{(128/3)*I*m2*nc,85,{{51,1}}},
{-128/3*I*m2*nc,71,{{28,1}}},
{-128/3*I*m2*nc,109,{{46,1}}},
{-128/3*I*m2*nc,71,{{27,1}}},
{(128/3)*I*m2*nc,49,{{33,1}}},
{(128/3)*I*m2*nc,50,{{39,1}}},
{-64*Pi*m2*nc,84,{{15,1}}},
{64*I*m2*nc,153,{{29,1}}},
{(16/3)*Pi*m2*nc,154,{}},
{(8/27)*I*Pi^2*m2*nc,155,{}},
{-16/9*Pi^3*m2*nc,156,{}}
},
"BlockCount" -> 526, "AtomCount" -> 63, "RationalCount" -> 156, "CompactSHA256" -> "af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4"
|>


==> anc/src/construction/p1_nf1/construction/driver.wl <==
(* Threshold expansion of the Nf coefficient of P1 through beta^4 and beta^6. *)

Begin["AA2NF1Threshold`"];
$HistoryLength = 0;
$RecursionLimit = 4096;
run = Environment["GGAA_NF1_THRESHOLD_RUN"];
payload = DirectoryName[$InputFileName];
out = FileNameJoin[{run, "results"}];
checkdir = FileNameJoin[{run, "checkpoints"}];
stages = {}; warnings = {}; current = "startup"; validationRows = {};
scope = "Coefficient of Nf in P1.";
assumptions = 0 < beta < 1 && -1 < costh < 1 && m2 > 0 && mu2 > 0 && nc > 1;
kinematicMap = {x -> (1-beta)/(1+beta), z -> (1+beta^2+2 beta costh)/(1-beta^2)};
logBack = {lbeta -> Log[beta], lminus -> Log[1-costh], lplus -> Log[1+costh],
  lmass -> Log[m2], lscale -> Log[mu2], ltwo -> Log[2], zthree -> Zeta[3], piconst -> Pi};
formalVariables = {lbeta,lminus,lplus,lmass,lscale,ltwo,zthree,piconst,nc};

say[text_String] := WriteString[First[$Output], "[", DateString[{"ISODate","T","Time"}], "] ", text, "\n"];
write[name_String, value_] := Module[{path = FileNameJoin[{out,name}],ok}, ok=Check[Put[value,path];True,False]; require[TrueQ[ok] && FileExistsQ[path],"Cannot save "<>path]; path];
require[test_, text_String] := If[!TrueQ[test], say["STOP: "<>text]; Throw[Failure["ThresholdCheck",<|"Reason"->text,"Stage"->current|>],"StopThreshold"]];
finiteQ[v_] := NumberQ[v] && FreeQ[v,Indeterminate|_DirectedInfinity];
scaled[a_,d_] := Max[Abs[Re[a-d]]/Max[1,Abs[Re[d]]], Abs[Im[a-d]]/Max[1,Abs[Im[d]]]];
SetAttributes[stage,HoldRest];
stage[name_String,body_] := Module[{t=AbsoluteTime[],v},
 current=name; Export[FileNameJoin[{run,"current_stage.txt"}],name<>"\n","Text"]; say["START "<>name];
 v=body; require[v =!= $Failed && v =!= $Aborted && !FailureQ[v],"Stage returned an unresolved failure."];
 AppendTo[stages,<|"Stage"->name,"Status"->"COMPLETED","Seconds"->(AbsoluteTime[]-t)|>];
 write["stages.wl",stages]; say["COMPLETED "<>name]; v
];

(* Parse only the small Mathematica subset used by the archived coefficient files. *)
parseText[text_String] := Module[{words,residue,rules,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"M2","muR2","N","x","z","I","Pi","Log","PolyLog","Zeta"}] === {},"Unexpected token in coefficient input."];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"["|"]"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue === "","Unexpected arithmetic syntax in coefficient input."];
 rules=(RegularExpression["\\b"<>#[[1]]<>"\\b"] -> "AA2NF1Threshold`"<>#[[2]])& /@
   {{"M2","m2"},{"muR2","mu2"},{"N","nc"},{"x","x"},{"z","z"}};
 h=Check[ToExpression[StringReplace[text,rules],InputForm,HoldComplete],$Failed];
 require[Head[h] === HoldComplete,"Input could not be parsed."]; e=ReleaseHold[h];
 require[FreeQ[e,_Real],"Input must contain only exact arithmetic."]; e
];

valuation[q0_] := Module[{q=Cancel[Together[q0]],n,d},
 If[q === 0,Return[Infinity]]; n=Numerator[q];d=Denominator[q];
 require[PolynomialQ[n,beta] && PolynomialQ[d,beta],"Expected a rational function of beta."];
 Exponent[n,beta,Min]-Exponent[d,beta,Min]
];
rationalJet[q0_,hi_Integer] := Module[{q=Cancel[Together[q0]],n,d,nv,dv,v,aa,nn,dd,deg,k,j},
 If[q === 0,Return[<||>]];n=Numerator[q];d=Denominator[q];
 require[PolynomialQ[n,beta] && PolynomialQ[d,beta],"Non-rational primitive encountered."];
 nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];v=nv-dv;
 require[IntegerQ[v],"Fractional beta powers require a different implementation."];
 If[v>hi,Return[<||>]];deg=hi-v;
 nn=Table[Coefficient[n,beta,nv+k],{k,0,deg}];
 dd=Table[Coefficient[d,beta,dv+k],{k,0,deg}];
 require[dd[[1]] =!= 0,"Zero leading denominator."];
 aa=ConstantArray[0,deg+1];
 Do[aa[[k+1]]=Cancel[(nn[[k+1]]-Total[Table[dd[[j+1]] aa[[k-j+1]],{j,1,k}]])/dd[[1]]],{k,0,deg}];
 AssociationThread[Range[v,hi],aa]
];
jetMul[a_Association,d_Association,hi_Integer] := Module[{r=<||>,k,j},
 Do[If[k+j<=hi,AssociateTo[r,(k+j)->(Lookup[r,k+j,0]+a[k] d[j])]],{k,Keys[a]},{j,Keys[d]}];
 Map[Expand,r]
];
jetPower[a_Association,n_Integer,hi_Integer] := Module[{r=<|0->1|>,j},
 require[n>=0,"Negative powers of special-function atoms are not supported."];
 Do[r=jetMul[r,a,hi],{j,n}];r
];

logConstant[q0_] := Module[{q=Cancel[q0],choices,hit},
 choices={{1,0},{2,ltwo},{1/2,-ltwo},{m2,lmass},{mu2,lscale},
 {1-costh,lminus},{1+costh,lplus},{2(1-costh),ltwo+lminus},
 {2(1+costh),ltwo+lplus},{1-costh^2,lminus+lplus},{2(1-costh^2),ltwo+lminus+lplus}};
 hit=Select[choices,TrueQ[Cancel[q-#[[1]]]===0]&];
 require[Length[hit]>=1,"Unresolved leading logarithm or branch: "<>ToString[q,InputForm]];
 hit[[1,2]]
];
logJet[q0_,hi_Integer] := logJet[q0,hi] = Module[{q=Cancel[q0],v,g0,der,r,k},
 require[q =!= 0,"Logarithm of an identically zero argument."];
 v=valuation[q];g0=Cancel[q/beta^v] /. beta->0;
 r=<|0->(v lbeta+logConstant[g0])|>;
 der=rationalJet[Cancel[D[q,beta]/q-v/beta],hi-1];
 Do[If[Cancel[der[k]]=!=0,
   require[k>=0,"A logarithm derivative retained an unaccounted pole."];
   AssociateTo[r,(k+1)->(der[k]/(k+1))]],{k,Keys[der]}];Map[Expand,r]
];
polyConstant[n_Integer,q0_] := Which[
 q0===0,0,
 n===2 && q0===1,piconst^2/6,
 n===2 && q0===-1,-piconst^2/12,
 n===2 && q0===1/2,piconst^2/12-ltwo^2/2,
 n===3 && q0===1,zthree,
 n===3 && q0===-1,-3 zthree/4,
 n===3 && q0===1/2,7 zthree/8-piconst^2 ltwo/12+ltwo^3/6,
 True,require[False,"Unresolved polylogarithm boundary constant."]
];
jetIntegral[a_Association] := Module[{r=<||>,v,cl,k,h,t,n},
 Do[v=Expand[a[n]];If[v===0,Continue[]];
   require[n>=0,"Finite polylogarithm derivative retained a negative-power term."];
   require[PolynomialQ[v,lbeta],"Non-polynomial logarithmic coefficient."];
   cl=CoefficientList[v,lbeta];t=0;
   Do[t=t+cl[[k+1]] Sum[(-1)^h Factorial[k]/Factorial[k-h] lbeta^(k-h)/(n+1)^(h+1),{h,0,k}],{k,0,Length[cl]-1}];
   AssociateTo[r,(n+1)->Expand[t]],{n,Keys[a]}];r
];
polyJet[n_Integer,q0_,hi_Integer] := polyJet[n,q0,hi] = Module[{q=Cancel[q0],lim,low,der,r},
 If[n===1,Return[Map[-#&,logJet[Cancel[1-q],hi]]]];
 require[MemberQ[{2,3},n],"Only classical weights 2 and 3 are implemented in this driver."];
 lim=q /. beta->0;
 require[MemberQ[{0,1,-1,1/2},lim],"Unresolved or divergent polylogarithm endpoint."];
 If[FreeQ[q,beta],Return[<|0->polyConstant[n,lim]|>]];
 low=polyJet[n-1,q,hi];der=rationalJet[Cancel[D[q,beta]/q],hi-1];
 r=jetIntegral[jetMul[der,low,hi-1]];AssociateTo[r,0->polyConstant[n,lim]];r
];
primitive[a_,hi_Integer] := Which[
 Head[a]===Log,logJet[Cancel[a[[1]] /. kinematicMap],hi],
 Head[a]===PolyLog,polyJet[a[[1]],Cancel[a[[2]] /. kinematicMap],hi],
 a===Zeta[3],<|0->zthree|>,
 True,require[False,"Unknown special-function atom: "<>ToString[a,InputForm]]
];
jetExpression[j_Association] := Total[KeyValueMap[#2 beta^#1&,j]];

reduceCoefficient[a_] := Module[{pol,cr},
 pol=Expand[a];If[pol===0,Return[0]];
 require[PolynomialQ[pol,formalVariables],"Coefficient is not polynomial in the formal constants."];
 cr=CoefficientRules[pol,formalVariables];
 Total[(Cancel[Last[#]] Times@@MapThread[Power,{formalVariables,First[#]}])& /@ cr]
];

(* Rebuild the block sum once before expanding; this catches a bad archive or kinematic map early. *)
loadAndVerify[] := Module[{path,txt,lines,rebuild,plain,hash,syms,sprules,d,j,k,bl,pref,q,v,checks={},endpoints={}},
 path=FileNameJoin[{run,"input","P1_nf1_compact.wl"}];
 hash=IntegerString[FileHash[path,"SHA256"],16,64];
 require[hash==="af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4","Compact input hash mismatch."];
 txt=Import[path,"Text"];compactExpression=parseText[txt];
 rawpath=FileNameJoin[{run,"input","P1_nf1.wl"}];
 require[IntegerString[FileHash[rawpath,"SHA256"],16,64] === "0da89f4e7a22e433478b3e810b13cd720cf6c5eb29e168f771d1acd200be3815","Raw coefficient hash mismatch."];
 rawExpression=parseText[Import[rawpath,"Text"]];
 data=Get[FileNameJoin[{payload,"blocks.wl"}]];atoms=data["Atoms"];rats=data["RationalFunctionsBeta"];blocks=data["Blocks"];
 require[Length[atoms]===63 && Length[rats]===156 && Length[blocks]===526,"Unexpected decomposition dimensions."];
 lines=Select[StringTrim /@ StringSplit[txt,{"\r\n","\n"}],StringLength[#]>0&];
 require[Length[lines]===Length[blocks],"The per-line block proof cannot match this input."];
 syms=Table[Unique["special"],{Length[atoms]}];sprules=Dispatch[Thread[atoms->syms]];
 Do[bl=blocks[[j]];plain=If[StringEndsQ[lines[[j]],"+"],StringDrop[lines[[j]],-1],lines[[j]]];
  rebuild=bl[[1]] data["RationalFunctionsXZ"][[bl[[2]]]] Times@@((atoms[[#[[1]]]]^#[[2]])& /@ bl[[3]]);
  d=TimeConstrained[Cancel[(parseText[plain]/.sprules)-(rebuild/.sprules)],120,$Aborted];
  require[d===0,"Block decomposition proof failed or timed out at block "<>ToString[j]];
  If[Mod[j,100]===0,say["Proved compact block "<>ToString[j]<>"/526"]],{j,Length[blocks]}];
 Do[q=TimeConstrained[Cancel[Together[(data["RationalFunctionsXZ"][[j]] /. kinematicMap)-rats[[j]]]],120,$Aborted];
  require[q===0,"Rational kinematic map check failed at "<>ToString[j]];
  v=valuation[rats[[j]]];require[v===data["Valuations"][[j]],"Rational valuation mismatch."];
  AppendTo[checks,<|"RationalID"->j,"MapPass"->True,"Valuation"->v|>],{j,Length[rats]}];
 minVal=Min[Lookup[checks,"Valuation"]]; require[minVal===-1,"Unexpected denominator depth; do not reuse prepared depth blindly."];
 Do[If[Head[atoms[[j]]]===PolyLog,
   q=Cancel[atoms[[j,2]] /. kinematicMap];
   AppendTo[endpoints,<|"Atom"->atoms[[j]],"Limit"->(q/.beta->0),
     "OneMinusArgumentValuation"->valuation[1-q]|>]],{j,Length[atoms]}];
 write["input_and_depth_checks.wl",<|"CompactBlocksProved"->526,"RationalChecks"->checks,"MinimumValuation"->minVal,"Scope"->scope|>];
 write["endpoint_inventory.wl",endpoints];
 say["526 block identities and 156 rational maps verified. Minimum beta valuation = -1."];
 True
];

makeExpansion[p_Integer] := Module[{hi=p-minVal,aj={},rj={},pieces={},ans=<||>,bl,mon,part,pref,k,j,co,rec,sd,expr,idx,termfile},
 say["Computing primitive coefficients through beta^"<>ToString[hi]<>" for amplitude order "<>ToString[p]];
 Do[co=TimeConstrained[primitive[atoms[[j]],hi],180,$Aborted];require[AssociationQ[co],"Primitive expansion failed at atom "<>ToString[j]];
  AppendTo[aj,co];If[Mod[j,10]===0,say["Primitive "<>ToString[j]<>"/63 at order "<>ToString[p]]],{j,Length[atoms]}];
 Put[<|"Order"->p,"PrimitiveDepth"->hi,"Atoms"->atoms,"Jets"->aj|>,FileNameJoin[{checkdir,"atoms_p"<>ToString[p]<>".wl"}]];
 Do[co=TimeConstrained[rationalJet[rats[[j]],p],180,$Aborted];require[AssociationQ[co],"Rational expansion failed at "<>ToString[j]];AppendTo[rj,co],{j,Length[rats]}];
 Do[bl=blocks[[j]];pref=Cancel[bl[[1]] nc/m2] /. Pi->piconst;
  require[FreeQ[pref,m2|mu2|beta|costh|x|z],"Unexpected mass or kinematic prefactor."];
  mon=<|0->1|>;
  Do[mon=jetMul[mon,jetPower[aj[[idx[[1]]]],idx[[2]],hi],hi],{idx,bl[[3]]}];
  part=jetMul[rj[[bl[[2]]]],mon,p];
  Do[AssociateTo[ans,k->(Lookup[ans,k,0]+pref part[k])],{k,Keys[part]}];
  If[Mod[j,50]===0 || j===Length[blocks],
   Put[<|"Order"->p,"LastBlock"->j,"NormalizedPartialCoefficients"->ans|>,FileNameJoin[{checkdir,"assembly_p"<>ToString[p]<>".wl"}]];
   say["Assembled block "<>ToString[j]<>"/526 at order "<>ToString[p]]],{j,Length[blocks]}];
 Do[co=TimeConstrained[reduceCoefficient[ans[k]],300,$Aborted];require[co=!=$Aborted,"Coefficient simplification timed out at beta^"<>ToString[k]];
  AssociateTo[ans,k->co],{k,Keys[ans]}];
 ans=KeySelect[ans, !TrueQ[ans[#]===0]&];normalizedSeries[p]=ans;
 expr=(m2/nc) jetExpression[ans];
 co=Expand[expr /. logBack];
 sd=SeriesData[beta,0,Table[Expand[(m2/nc) Lookup[ans,k,0] /. logBack],{k,Min[Keys[ans]],p}],Min[Keys[ans]],p+1,1];
 rec=<|"Order"->p,"Angle"->Automatic,"Series"->sd,"Expression"->co,"FormalExpression"->expr,
   "NormalizedCoefficients"->ans,"PrimitiveDepth"->hi,"Scope"->scope,"Remainder"->"Terms beyond the requested power, with possible logarithms. No convergence radius is asserted."|>;
 write["P1_nf1_series"<>ToString[p]<>".wl",rec];
 say["Saved P1 nf1 threshold series through beta^"<>ToString[p]];rec
];

(* Exact coefficient-level checks against the independently generated Python recurrence. *)
checkAlgebra[] := Module[{refs,rows={},actual,expected,d,p,k,symm,odd,neg,logdeg,coeffrows},
 refs=Get[FileNameJoin[{payload,"python_reference_series.wl"}]];
 Do[actual=normalizedSeries[p];expected=refs["NormalizedOrder"<>ToString[p]];
  Do[d=reduceCoefficient[Lookup[actual,k,0]-Coefficient[expected,beta,k]];
   AppendTo[rows,<|"Test"->"Order "<>ToString[p]<>" beta^"<>ToString[k]<>" vs Python","Pass"->TrueQ[d===0],"Difference"->d|>];
   require[d===0,"Exact comparison to independent Python coefficients failed."],{k,0,p}];
  neg=Select[Keys[actual],#<0&];
  require[neg==={},"Inverse power of beta in the series."];
  Do[symm=Expand[actual[k] - (actual[k] /. {costh->-costh,lminus->lplus,lplus->lminus})];
   d=reduceCoefficient[symm];AppendTo[rows,<|"Test"->"Order "<>ToString[p]<>" beta^"<>ToString[k]<>" angular exchange","Pass"->TrueQ[d===0],"Difference"->d|>];
   require[d===0,"Angular exchange check failed."],{k,Keys[actual]}],{p,{4,6}}];
 Do[d=reduceCoefficient[Lookup[normalizedSeries[4],k,0]-Lookup[normalizedSeries[6],k,0]];
  AppendTo[rows,<|"Test"->"Fourth/sixth common beta^"<>ToString[k],"Pass"->TrueQ[d===0],"Difference"->d|>];
  require[d===0,"Common coefficients disagree between orders."],{k,0,4}];
 write["symbolic_checks.wl",rows];
 coeffrows=Flatten[Table[
   (<|"BetaPower"->k,"LogBetaPower"->First[First[#]],"Coefficient"->Expand[(m2/nc) Last[#] /. logBack]|>& /@
      CoefficientRules[normalizedSeries[6][k],{lbeta}]),{k,Sort[Keys[normalizedSeries[6]]]}],1];
 write["coefficients_P1_nf1.wl",<|"Order"->6,"Rows"->coeffrows,"Scope"->scope|>];
 Export[FileNameJoin[{out,"coefficients_P1_nf1.txt"}],ToString[coeffrows,InputForm],"Text"];
 write["threshold_structure.wl",<|"Powers"->Keys[normalizedSeries[6]],
  "LogPowers"->Union[Flatten[Table[Flatten[First /@ CoefficientRules[normalizedSeries[6][k],{lbeta}]],{k,Keys[normalizedSeries[6]]}]]],
  "LeadingFormalCoefficient"->(m2/nc) normalizedSeries[6][Min[Keys[normalizedSeries[6]]]],"Scope"->scope|>];
 say["Exact coefficient, angular and common-order checks passed."];True
];

pointRules[bb_,cc_,mm_,uu_,nn_,wp_Integer] := Thread[
 {x,z,m2,mu2,nc,beta,costh} -> N[{(1-bb)/(1+bb),(1+bb^2+2 bb cc)/(1-bb^2),mm,uu,nn,bb,cc},wp]];
evaluate[e_,rr_,wp_Integer] := Module[{v},v=Block[{$MaxExtraPrecision=5 wp},N[e/.rr,wp]];
 require[finiteQ[v],"A numerical expression did not evaluate to a finite value."];v];
(* Numerical grid used to judge the size of the beta^4 and beta^6 truncation errors. *)
checkNumbers[] := Module[{cases,bs,cs,par,bb,cc,r100,r140,a100,a140,compact,s4,s6,e4,e6,row,cols},
 cases={{15625,15625,3},{15625,62500,3},{22500,5625,4}};
 bs={1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10};cs={-2/3,-1/3,0,1/3,2/3};
 Do[say["Numerical check "<>ToString[{par,bb,cc},InputForm]];
  r100=pointRules[bb,cc,par[[1]],par[[2]],par[[3]],100];r140=pointRules[bb,cc,par[[1]],par[[2]],par[[3]],140];
  a100=evaluate[rawExpression,r100,100];a140=evaluate[rawExpression,r140,140];
  require[scaled[a100,a140]<10^-30,"Raw coefficient did not stabilize with precision."];
  compact=evaluate[compactExpression,r140,140];require[scaled[compact,a140]<10^-35,"Raw and compact coefficients disagree."];
  s4=evaluate[series4["Expression"],r140,140];s6=evaluate[series6["Expression"],r140,140];
  e4=Abs[s4-a140];e6=Abs[s6-a140];
  row=<|"MassSquared"->par[[1]],"MuSquared"->par[[2]],"Nc"->par[[3]],"Beta"->bb,"CosTheta"->cc,
    "ReUnexpanded"->Re[a140],"ImUnexpanded"->Im[a140],"ReOrder4"->Re[s4],"ImOrder4"->Im[s4],"ReOrder6"->Re[s6],"ImOrder6"->Im[s6],
    "AbsoluteError4"->e4,"AbsoluteError6"->e6,"AbsoluteRealError4"->Abs[Re[s4-a140]],"AbsoluteImagError4"->Abs[Im[s4-a140]],
    "AbsoluteRealError6"->Abs[Re[s6-a140]],"AbsoluteImagError6"->Abs[Im[s6-a140]],
    "RelativeError4"->If[Abs[a140]>10^-60,e4/Abs[a140],Missing["NearZeroReference"]],
    "RelativeError6"->If[Abs[a140]>10^-60,e6/Abs[a140],Missing["NearZeroReference"]],
    "RawPrecisionChange"->scaled[a100,a140],"RawCompactDifference"->scaled[compact,a140]|>;
  AppendTo[validationRows,row];write["validation_P1_nf1.wl",<|"Rows"->validationRows,"Scope"->scope|>];
  If[bb===1/1000,require[e6/Max[1,Abs[a140]]<10^-12,"Threshold sanity check failed at beta=1/1000."]],
  {par,cases},{cc,cs},{bb,bs}];
 cols=Keys[First[validationRows]];
 Export[FileNameJoin[{out,"validation_P1_nf1.csv"}],Prepend[(Lookup[#,cols]/._Missing->"NA")& /@ validationRows,cols],"CSV"];
 say["All 135 numerical points evaluated."];True
];

makePlots[] := Module[{rows,grp,tab,g4,g6,png,plot,r,maxRel},
 maxRel[v_List] := If[AllTrue[v,NumberQ],Max[v],Missing["UndefinedRelativeError"]];
 rows=Select[validationRows,# ["MassSquared"]===15625 && #["MuSquared"]===15625 && #["Nc"]===3&];
 grp=SortBy[GatherBy[rows,#["Beta"]&],First[#]["Beta"]&];
 tab=Table[<|"Beta"->First[r]["Beta"],"MaxSampledRelativeError4"->maxRel[Lookup[r,"RelativeError4"]],
  "MaxSampledRelativeError6"->maxRel[Lookup[r,"RelativeError6"]]|>,{r,grp}];
 write["P1_nf1_error_table.wl",<|"Data"->tab,"Angles"->{-2/3,-1/3,0,1/3,2/3},"Scope"->"Maximum over the sampled angles, m2=mu2=15625, Nc=3."|>];
 If[Environment["GGAA_NF1_NO_PLOTS"]==="1",say["Plots disabled; error table is saved."];Return[True]];
 g4={#["Beta"],#["MaxSampledRelativeError4"]}& /@ tab;g6={#["Beta"],#["MaxSampledRelativeError6"]}& /@ tab;
 png=CheckAbort[TimeConstrained[
   plot=ListLogLogPlot[{Select[g4,NumberQ[Last[#]]&&Last[#]>0&],Select[g6,NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,
    FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->"P1: two-loop coefficient linear in Nf only",PlotLegends->{"through beta_A^4","through beta_A^6"},
    PlotStyle->{Directive[Thick],Directive[Thick,Dashed]},PlotRange->All,ImageSize->800];
   Export[FileNameJoin[{out,"P1_nf1_error.png"}],plot],300,$Aborted],$Aborted];
 If[!StringQ[png] || !FileExistsQ[png],AppendTo[warnings,"PNG export failed or timed out. The numerical error table is preserved."];say[Last[warnings]]];True
];

main[] := (
 require[StringQ[run] && DirectoryQ[out] && DirectoryQ[checkdir],"Run directory is not initialized by the launcher."];
 say["Mathematica "<>$Version];say[scope];
 stage["01_input_decomposition_and_depth",loadAndVerify[]];
 stage["02_fourth_order_series",series4=makeExpansion[4]];
 stage["03_sixth_order_series",series6=makeExpansion[6]];
 stage["04_symbolic_validation",checkAlgebra[]];
 stage["05_numerical_validation",checkNumbers[]];
 stage["06_error_tables_and_plot",makePlots[]];
 stage["07_combined_results",write["complete_P1_nf1_threshold.wl",<|"Series4"->series4,"Series6"->series6,"Validation"->validationRows,"Stages"->stages,"Warnings"->warnings,"Scope"->scope,"Kernel"->$Version|>]];
 True
);
outcome=CheckAbort[Catch[main[],"StopThreshold"],Failure["Aborted",<|"Stage"->current|>]];
If[outcome =!= True,say["FAILED: "<>ToString[outcome,InputForm]]];
write["run_outcome.wl",<|"Outcome"->outcome,"Stages"->stages,"Warnings"->warnings,"Scope"->scope|>];
Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[{
 "gg -> AA: P1 two-loop coefficient linear in Nf, threshold expansion",
 "Execution: "<>If[outcome===True,"COMPLETED_P1_NF1_THRESHOLD_ONLY","FAILED_OR_INTERRUPTED"],
 "Kernel: "<>$Version,"Scope: "<>scope,
 "Earlier results were not modified.",
 "The series is compared with the unexpanded expression.",
 "Computed target orders: beta_A^4 and beta_A^6; angle, mass, scale and colour remain symbolic.",
 "Evaluated numerical points: "<>ToString[Length[validationRows]],
 "STAGES:",StringRiffle[(#["Stage"]<>" : "<>#["Status"])& /@ stages,"\n"],
 "WARNINGS:",If[warnings==={},"None recorded.",StringRiffle[warnings,"\n"]],
 "Remaining: coefficient of Nf in P2 and the Nf^0 coefficients.",
 "See results/complete_P1_nf1_threshold.wl, validation_P1_nf1.csv, symbolic_checks.wl and full_session.log."
},"\n"]<>"\n","Text"];
If[outcome===True,Export[FileNameJoin[{run,"COMPLETED_P1_NF1_THRESHOLD_ONLY.txt"}],scope<>"\n","Text"]];
Export[FileNameJoin[{run,"current_stage.txt"}],If[outcome===True,"COMPLETED_P1_NF1_THRESHOLD_ONLY", "FAILED: "<>current]<>"\n","Text"];
say["Final outcome: "<>ToString[outcome,InputForm]];
Exit[If[outcome===True,0,1]];


==> anc/src/construction/p1_nf1/construction/python_reference_series.wl <==
<|
"NormalizedOrder4" -> beta^4*(-992*piconst*costh^4*ltwo^2*nc^2 + 992*piconst*costh^4*ltwo^2 + (4304/3)*piconst*costh^4*ltwo*nc^2 - 496*I*piconst^2*costh^4*ltwo*nc^2 + (94720/9)*I*costh^4*ltwo*nc^2 - 4112/3*piconst*costh^4*ltwo - 88576/9*I*costh^4*ltwo + 496*I*piconst^2*costh^4*ltwo + 224*piconst*costh^4*lmass*nc^2 + (29696/3)*I*costh^4*lmass*nc^2 - 224*piconst*costh^4*lscale*nc^2 - 29696/3*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 352/3*piconst*costh^4*lminus*nc^2 - 352/3*piconst*costh^4*lplus*nc^2 - 5208*I*costh^4*nc^2*zthree - 496/3*piconst^3*costh^4*nc^2 + (52936/9)*piconst*costh^4*nc^2 - 659824/27*I*costh^4*nc^2 + 156*I*piconst^2*costh^4*nc^2 + 5208*I*costh^4*zthree - 4760/3*piconst*costh^4 + (496/3)*piconst^3*costh^4 - 1028/3*I*piconst^2*costh^4 + (208/9)*I*costh^4 + 352*piconst*costh^2*ltwo^2*nc^2 - 352*piconst*costh^2*ltwo^2 - 800/3*piconst*costh^2*ltwo*nc^2 - 18304/9*I*costh^2*ltwo*nc^2 + 176*I*piconst^2*costh^2*ltwo*nc^2 + 480*piconst*costh^2*ltwo - 176*I*piconst^2*costh^2*ltwo + (10880/3)*I*costh^2*ltwo + 576*piconst*costh^2*lmass*nc^2 - 9728/3*I*costh^2*lmass*nc^2 - 576*piconst*costh^2*lscale*nc^2 + (9728/3)*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (832/3)*piconst*costh^2*lminus*nc^2 + (832/3)*piconst*costh^2*lplus*nc^2 + 1848*I*costh^2*nc^2*zthree - 24176/9*piconst*costh^2*nc^2 + (176/3)*piconst^3*costh^2*nc^2 - 968/3*I*piconst^2*costh^2*nc^2 + (353600/27)*I*costh^2*nc^2 - 1848*I*costh^2*zthree - 176/3*piconst^3*costh^2 + 496*piconst*costh^2 + (3520/3)*I*costh^2 + 120*I*piconst^2*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 17408/45*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 3584/15*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (9472/27)*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 - 9472/27*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (1280/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (640/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 + (512/3)*piconst*lplus^2*nc^2 + (640/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 9728/9*I*nc^2*zthree - 5072/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 258208/135*I*nc^2 + (16640/27)*I*piconst^2*nc^2 - 2048*I*zthree - 112*piconst + (11744/5)*I) + beta^2*(-352*piconst*costh^2*ltwo^2*nc^2 + 352*piconst*costh^2*ltwo^2 + 608*piconst*costh^2*ltwo*nc^2 - 176*I*piconst^2*costh^2*ltwo*nc^2 + (44416/9)*I*costh^2*ltwo*nc^2 - 480*piconst*costh^2*ltwo - 3456*I*costh^2*ltwo + 176*I*piconst^2*costh^2*ltwo + 448*piconst*costh^2*lmass*nc^2 + (16640/3)*I*costh^2*lmass*nc^2 - 448*piconst*costh^2*lscale*nc^2 - 16640/3*I*costh^2*lscale*nc^2 + 384*piconst*costh^2*lbeta*nc^2 + 192*piconst*costh^2*lminus*nc^2 + 192*piconst*costh^2*lplus*nc^2 - 1848*I*costh^2*nc^2*zthree - 176/3*piconst^3*costh^2*nc^2 + (26416/9)*piconst*costh^2*nc^2 - 321728/27*I*costh^2*nc^2 - 40*I*piconst^2*costh^2*nc^2 + 1848*I*costh^2*zthree - 816*piconst*costh^2 + (176/3)*piconst^3*costh^2 - 120*I*piconst^2*costh^2 + 576*I*costh^2 - 352/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 160/3*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + 768*piconst*ltwo*lbeta*nc^2 + 384*piconst*ltwo*lminus*nc^2 + 384*piconst*ltwo*lplus*nc^2 - 22912/9*piconst*ltwo*nc^2 + (12928/9)*I*ltwo*nc^2 + (2864/9)*I*piconst^2*ltwo*nc^2 + (128/3)*piconst*ltwo - 80/3*I*piconst^2*ltwo + (640/3)*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1152*piconst*lmass*lbeta*nc^2 + 576*piconst*lmass*lminus*nc^2 + 576*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (41728/27)*I*lmass*nc^2 + (2656/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1152*piconst*lscale*lbeta*nc^2 - 576*piconst*lscale*lminus*nc^2 - 576*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2656/9*I*piconst^2*lscale*nc^2 - 41728/27*I*lscale*nc^2 + 896*I*lscale + 768*piconst*lbeta^2*nc^2 + 768*piconst*lbeta*lminus*nc^2 + 768*piconst*lbeta*lplus*nc^2 - 768*piconst*lbeta*nc^2 - 384*I*piconst^2*lbeta*nc^2 + 192*piconst*lminus^2*nc^2 + 384*piconst*lminus*lplus*nc^2 - 384*piconst*lminus*nc^2 - 192*I*piconst^2*lminus*nc^2 + 192*piconst*lplus^2*nc^2 - 384*piconst*lplus*nc^2 - 192*I*piconst^2*lplus*nc^2 - 7208/9*I*nc^2*zthree - 160/9*piconst*nc^2 + (1840/9)*piconst^3*nc^2 - 4352/27*I*nc^2 + (10112/27)*I*piconst^2*nc^2 - 2328*I*zthree - 64/9*piconst^3 - 32/3*piconst + (32/3)*I*piconst^2 + (9344/3)*I) - 224*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 + (160/3)*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (1792/3)*piconst*ltwo*lbeta*nc^2 + (896/3)*piconst*ltwo*lminus*nc^2 + (896/3)*piconst*ltwo*lplus*nc^2 - 22144/9*piconst*ltwo*nc^2 + (2000/9)*I*piconst^2*ltwo*nc^2 + (20096/3)*I*ltwo*nc^2 - 128/3*piconst*ltwo - 384*I*ltwo + (80/3)*I*piconst^2*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 896*piconst*lmass*lbeta*nc^2 + 448*piconst*lmass*lminus*nc^2 + 448*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (2080/9)*I*piconst^2*lmass*nc^2 + (214528/27)*I*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 896*piconst*lscale*lbeta*nc^2 - 448*piconst*lscale*lminus*nc^2 - 448*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 214528/27*I*lscale*nc^2 - 2080/9*I*piconst^2*lscale*nc^2 + 896*I*lscale + (1792/3)*piconst*lbeta^2*nc^2 + (1792/3)*piconst*lbeta*lminus*nc^2 + (1792/3)*piconst*lbeta*lplus*nc^2 - 9728/9*piconst*lbeta*nc^2 - 896/3*I*piconst^2*lbeta*nc^2 + (448/3)*piconst*lminus^2*nc^2 + (896/3)*piconst*lminus*lplus*nc^2 - 4864/9*piconst*lminus*nc^2 - 448/3*I*piconst^2*lminus*nc^2 + (448/3)*piconst*lplus^2*nc^2 - 4864/9*piconst*lplus*nc^2 - 448/3*I*piconst^2*lplus*nc^2 - 12248/9*I*nc^2*zthree + (1360/9)*piconst^3*nc^2 + 3840*piconst*nc^2 - 315328/27*I*nc^2 + (8384/27)*I*piconst^2*nc^2 - 1768*I*zthree - 1408/3*piconst + (64/9)*piconst^3 - 32/3*I*piconst^2 + (11584/3)*I,
"NormalizedOrder6" -> beta^6*(-5920/3*piconst*costh^6*ltwo^2*nc^2 + (5920/3)*piconst*costh^6*ltwo^2 + (24976/9)*piconst*costh^6*ltwo*nc^2 - 2960/3*I*piconst^2*costh^6*ltwo*nc^2 + (2353664/135)*I*costh^6*ltwo*nc^2 - 24592/9*piconst*costh^6*ltwo - 97792/5*I*costh^6*ltwo + (2960/3)*I*piconst^2*costh^6*ltwo + (448/3)*piconst*costh^6*lmass*nc^2 + (120832/5)*I*costh^6*lmass*nc^2 - 448/3*piconst*costh^6*lscale*nc^2 - 120832/5*I*costh^6*lscale*nc^2 + (128/9)*piconst*costh^6*lbeta + (64/9)*piconst*costh^6*lminus + (64/9)*piconst*costh^6*lplus - 10360*I*costh^6*nc^2*zthree - 2960/9*piconst^3*costh^6*nc^2 + (1912928/135)*piconst*costh^6*nc^2 - 9423344/135*I*costh^6*nc^2 + (5380/9)*I*piconst^2*costh^6*nc^2 + 10360*I*costh^6*zthree - 366304/135*piconst*costh^6 + (2960/9)*piconst^3*costh^6 - 6116/9*I*piconst^2*costh^6 - 816/5*I*costh^6 + 992*piconst*costh^4*ltwo^2*nc^2 - 992*piconst*costh^4*ltwo^2 - 1264*piconst*costh^4*ltwo*nc^2 - 42496/9*I*costh^4*ltwo*nc^2 + 496*I*piconst^2*costh^4*ltwo*nc^2 + (4112/3)*piconst*costh^4*ltwo - 496*I*piconst^2*costh^4*ltwo + (89600/9)*I*costh^4*ltwo + 288*piconst*costh^4*lmass*nc^2 - 72704/3*I*costh^4*lmass*nc^2 - 288*piconst*costh^4*lscale*nc^2 + (72704/3)*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 128/3*piconst*costh^4*lbeta - 352/3*piconst*costh^4*lminus*nc^2 - 64/3*piconst*costh^4*lminus - 352/3*piconst*costh^4*lplus*nc^2 - 64/3*piconst*costh^4*lplus + 5208*I*costh^4*nc^2*zthree - 130568/9*piconst*costh^4*nc^2 + (496/3)*piconst^3*costh^4*nc^2 - 572*I*piconst^2*costh^4*nc^2 + (2116720/27)*I*costh^4*nc^2 - 5208*I*costh^4*zthree - 496/3*piconst^3*costh^4 + (10568/9)*piconst*costh^4 + (11824/9)*I*costh^4 + 332*I*piconst^2*costh^4 + (512/3)*piconst*costh^2*ltwo*nc^2 - 8960/9*I*costh^2*ltwo*nc^2 - 256/9*I*costh^2*ltwo + 512*piconst*costh^2*lmass*nc^2 + 8448*I*costh^2*lmass*nc^2 - 512*piconst*costh^2*lscale*nc^2 - 8448*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (128/3)*piconst*costh^2*lbeta + (832/3)*piconst*costh^2*lminus*nc^2 + (64/3)*piconst*costh^2*lminus + (832/3)*piconst*costh^2*lplus*nc^2 + (64/3)*piconst*costh^2*lplus + (43504/9)*piconst*costh^2*nc^2 - 615680/27*I*costh^2*nc^2 - 160*I*piconst^2*costh^2*nc^2 + (400/9)*piconst*costh^2 + (32/3)*I*piconst^2*costh^2 + (3328/9)*I*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 1381376/945*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 177664/945*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 - 40448/27*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 + (40448/27)*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (3968/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 - 128/9*piconst*lbeta + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (1984/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 - 64/9*piconst*lminus + (512/3)*piconst*lplus^2*nc^2 + (1984/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 64/9*piconst*lplus - 9728/9*I*nc^2*zthree - 14608/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 180832/945*I*nc^2 + (2080/3)*I*piconst^2*nc^2 - 2048*I*zthree - 2704/27*piconst - 32/9*I*piconst^2 + (1928032/945)*I) + beta^4*(-992*piconst*costh^4*ltwo^2*nc^2 + 992*piconst*costh^4*ltwo^2 + (4304/3)*piconst*costh^4*ltwo*nc^2 - 496*I*piconst^2*costh^4*ltwo*nc^2 + (94720/9)*I*costh^4*ltwo*nc^2 - 4112/3*piconst*costh^4*ltwo - 88576/9*I*costh^4*ltwo + 496*I*piconst^2*costh^4*ltwo + 224*piconst*costh^4*lmass*nc^2 + (29696/3)*I*costh^4*lmass*nc^2 - 224*piconst*costh^4*lscale*nc^2 - 29696/3*I*costh^4*lscale*nc^2 - 704/3*piconst*costh^4*lbeta*nc^2 - 352/3*piconst*costh^4*lminus*nc^2 - 352/3*piconst*costh^4*lplus*nc^2 - 5208*I*costh^4*nc^2*zthree - 496/3*piconst^3*costh^4*nc^2 + (52936/9)*piconst*costh^4*nc^2 - 659824/27*I*costh^4*nc^2 + 156*I*piconst^2*costh^4*nc^2 + 5208*I*costh^4*zthree - 4760/3*piconst*costh^4 + (496/3)*piconst^3*costh^4 - 1028/3*I*piconst^2*costh^4 + (208/9)*I*costh^4 + 352*piconst*costh^2*ltwo^2*nc^2 - 352*piconst*costh^2*ltwo^2 - 800/3*piconst*costh^2*ltwo*nc^2 - 18304/9*I*costh^2*ltwo*nc^2 + 176*I*piconst^2*costh^2*ltwo*nc^2 + 480*piconst*costh^2*ltwo - 176*I*piconst^2*costh^2*ltwo + (10880/3)*I*costh^2*ltwo + 576*piconst*costh^2*lmass*nc^2 - 9728/3*I*costh^2*lmass*nc^2 - 576*piconst*costh^2*lscale*nc^2 + (9728/3)*I*costh^2*lscale*nc^2 + (1664/3)*piconst*costh^2*lbeta*nc^2 + (832/3)*piconst*costh^2*lminus*nc^2 + (832/3)*piconst*costh^2*lplus*nc^2 + 1848*I*costh^2*nc^2*zthree - 24176/9*piconst*costh^2*nc^2 + (176/3)*piconst^3*costh^2*nc^2 - 968/3*I*piconst^2*costh^2*nc^2 + (353600/27)*I*costh^2*nc^2 - 1848*I*costh^2*zthree - 176/3*piconst^3*costh^2 + 496*piconst*costh^2 + (3520/3)*I*costh^2 + 120*I*piconst^2*costh^2 - 512/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (2048/3)*piconst*ltwo*lbeta*nc^2 + (1024/3)*piconst*ltwo*lminus*nc^2 + (1024/3)*piconst*ltwo*lplus*nc^2 - 22528/9*piconst*ltwo*nc^2 - 17408/45*I*ltwo*nc^2 + (2432/9)*I*piconst^2*ltwo*nc^2 - 3584/15*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1024*piconst*lmass*lbeta*nc^2 + 512*piconst*lmass*lminus*nc^2 + 512*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (9472/27)*I*lmass*nc^2 + (2368/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1024*piconst*lscale*lbeta*nc^2 - 512*piconst*lscale*lminus*nc^2 - 512*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2368/9*I*piconst^2*lscale*nc^2 - 9472/27*I*lscale*nc^2 + 896*I*lscale + (2048/3)*piconst*lbeta^2*nc^2 + (2048/3)*piconst*lbeta*lminus*nc^2 + (2048/3)*piconst*lbeta*lplus*nc^2 + (1280/9)*piconst*lbeta*nc^2 - 1024/3*I*piconst^2*lbeta*nc^2 + (512/3)*piconst*lminus^2*nc^2 + (1024/3)*piconst*lminus*lplus*nc^2 + (640/9)*piconst*lminus*nc^2 - 512/3*I*piconst^2*lminus*nc^2 + (512/3)*piconst*lplus^2*nc^2 + (640/9)*piconst*lplus*nc^2 - 512/3*I*piconst^2*lplus*nc^2 - 9728/9*I*nc^2*zthree - 5072/9*piconst*nc^2 + (1600/9)*piconst^3*nc^2 - 258208/135*I*nc^2 + (16640/27)*I*piconst^2*nc^2 - 2048*I*zthree - 112*piconst + (11744/5)*I) + beta^2*(-352*piconst*costh^2*ltwo^2*nc^2 + 352*piconst*costh^2*ltwo^2 + 608*piconst*costh^2*ltwo*nc^2 - 176*I*piconst^2*costh^2*ltwo*nc^2 + (44416/9)*I*costh^2*ltwo*nc^2 - 480*piconst*costh^2*ltwo - 3456*I*costh^2*ltwo + 176*I*piconst^2*costh^2*ltwo + 448*piconst*costh^2*lmass*nc^2 + (16640/3)*I*costh^2*lmass*nc^2 - 448*piconst*costh^2*lscale*nc^2 - 16640/3*I*costh^2*lscale*nc^2 + 384*piconst*costh^2*lbeta*nc^2 + 192*piconst*costh^2*lminus*nc^2 + 192*piconst*costh^2*lplus*nc^2 - 1848*I*costh^2*nc^2*zthree - 176/3*piconst^3*costh^2*nc^2 + (26416/9)*piconst*costh^2*nc^2 - 321728/27*I*costh^2*nc^2 - 40*I*piconst^2*costh^2*nc^2 + 1848*I*costh^2*zthree - 816*piconst*costh^2 + (176/3)*piconst^3*costh^2 - 120*I*piconst^2*costh^2 + 576*I*costh^2 - 352/3*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 - 160/3*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + 768*piconst*ltwo*lbeta*nc^2 + 384*piconst*ltwo*lminus*nc^2 + 384*piconst*ltwo*lplus*nc^2 - 22912/9*piconst*ltwo*nc^2 + (12928/9)*I*ltwo*nc^2 + (2864/9)*I*piconst^2*ltwo*nc^2 + (128/3)*piconst*ltwo - 80/3*I*piconst^2*ltwo + (640/3)*I*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 1152*piconst*lmass*lbeta*nc^2 + 576*piconst*lmass*lminus*nc^2 + 576*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (41728/27)*I*lmass*nc^2 + (2656/9)*I*piconst^2*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 1152*piconst*lscale*lbeta*nc^2 - 576*piconst*lscale*lminus*nc^2 - 576*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 2656/9*I*piconst^2*lscale*nc^2 - 41728/27*I*lscale*nc^2 + 896*I*lscale + 768*piconst*lbeta^2*nc^2 + 768*piconst*lbeta*lminus*nc^2 + 768*piconst*lbeta*lplus*nc^2 - 768*piconst*lbeta*nc^2 - 384*I*piconst^2*lbeta*nc^2 + 192*piconst*lminus^2*nc^2 + 384*piconst*lminus*lplus*nc^2 - 384*piconst*lminus*nc^2 - 192*I*piconst^2*lminus*nc^2 + 192*piconst*lplus^2*nc^2 - 384*piconst*lplus*nc^2 - 192*I*piconst^2*lplus*nc^2 - 7208/9*I*nc^2*zthree - 160/9*piconst*nc^2 + (1840/9)*piconst^3*nc^2 - 4352/27*I*nc^2 + (10112/27)*I*piconst^2*nc^2 - 2328*I*zthree - 64/9*piconst^3 - 32/3*piconst + (32/3)*I*piconst^2 + (9344/3)*I) - 224*piconst*ltwo^2*nc^2 - 22528/9*I*ltwo^2*nc^2 + (160/3)*piconst*ltwo^2 - 11264/3*I*ltwo*lmass*nc^2 + (11264/3)*I*ltwo*lscale*nc^2 + (1792/3)*piconst*ltwo*lbeta*nc^2 + (896/3)*piconst*ltwo*lminus*nc^2 + (896/3)*piconst*ltwo*lplus*nc^2 - 22144/9*piconst*ltwo*nc^2 + (2000/9)*I*piconst^2*ltwo*nc^2 + (20096/3)*I*ltwo*nc^2 - 128/3*piconst*ltwo - 384*I*ltwo + (80/3)*I*piconst^2*ltwo - 5632/3*I*lmass^2*nc^2 + (11264/3)*I*lmass*lscale*nc^2 + 896*piconst*lmass*lbeta*nc^2 + 448*piconst*lmass*lminus*nc^2 + 448*piconst*lmass*lplus*nc^2 - 5632/3*piconst*lmass*nc^2 + (2080/9)*I*piconst^2*lmass*nc^2 + (214528/27)*I*lmass*nc^2 - 896*I*lmass - 5632/3*I*lscale^2*nc^2 - 896*piconst*lscale*lbeta*nc^2 - 448*piconst*lscale*lminus*nc^2 - 448*piconst*lscale*lplus*nc^2 + (5632/3)*piconst*lscale*nc^2 - 214528/27*I*lscale*nc^2 - 2080/9*I*piconst^2*lscale*nc^2 + 896*I*lscale + (1792/3)*piconst*lbeta^2*nc^2 + (1792/3)*piconst*lbeta*lminus*nc^2 + (1792/3)*piconst*lbeta*lplus*nc^2 - 9728/9*piconst*lbeta*nc^2 - 896/3*I*piconst^2*lbeta*nc^2 + (448/3)*piconst*lminus^2*nc^2 + (896/3)*piconst*lminus*lplus*nc^2 - 4864/9*piconst*lminus*nc^2 - 448/3*I*piconst^2*lminus*nc^2 + (448/3)*piconst*lplus^2*nc^2 - 4864/9*piconst*lplus*nc^2 - 448/3*I*piconst^2*lplus*nc^2 - 12248/9*I*nc^2*zthree + (1360/9)*piconst^3*nc^2 + 3840*piconst*nc^2 - 315328/27*I*nc^2 + (8384/27)*I*piconst^2*nc^2 - 1768*I*zthree - 1408/3*piconst + (64/9)*piconst^3 - 32/3*I*piconst^2 + (11584/3)*I
|>


==> anc/src/construction/remaining/UnifiedMPL.wl <==
(* Threshold expansions of logarithms, polylogarithms and Li22 from recurrences in beta. *)

Begin["AAUnified`"];
$HistoryLength=0;
$RecursionLimit=16384;
$MaxExtraPrecision=1000;
backendVersion="GGAA-Unified-RealMPL22-0.1";
assumptions=0<beta<1 && -1<costh<1 && m2>0 && mu2>0 && nc>1;
kinMap={x->(1-beta)/(1+beta), z->(1+beta^2+2 beta costh)/(1-beta^2)};
run=Environment["GGAA_UNIFIED_RUN"];
root=Environment["GGAA_UNIFIED_PROJECT"];
require[ok_,message_String]:=If[!TrueQ[ok],Print["STOP: ",message];Throw[Failure["GGAAUnified",<|"Reason"->message,"Stage"->currentStage|>],"UnifiedStop"]];
finiteQ[v_]:=NumberQ[v] && FreeQ[v,Indeterminate|_DirectedInfinity];
currentStage="initialize"; warnings={}; stages={};
say[s_String]:=WriteString[First[$Output],"[",DateString[{"ISODate","T","Time"}],"] ",s,"\n"];
makeDir[path_String]:=If[!DirectoryQ[path],CreateDirectory[path,CreateIntermediateDirectories->True]];
save[path_String,value_]:=Module[{tmp=path<>".tmp",ok},makeDir[DirectoryName[path]];ok=Check[Put[value,tmp];True,False];require[ok && FileExistsQ[tmp],"Cannot write "<>path];If[FileExistsQ[path],DeleteFile[path]];RenameFile[tmp,path];path];
load[path_String]:=Module[{v},require[FileExistsQ[path],"Missing saved file: "<>path];v=Check[Get[path],$Failed];require[v=!=$Failed,"Cannot read "<>path];v];
SetAttributes[stage,HoldRest];
stage[name_String,body_]:=Module[{t=AbsoluteTime[],v,msgs},currentStage=name;Export[FileNameJoin[{run,"current_stage.txt"}],name<>"\n","Text"];say["START "<>name];{v,msgs}=Block[{$MessageList={}},v=body;{v,$MessageList}];If[Length[msgs]>0,AppendTo[warnings,name<>": Wolfram messages "<>ToString[msgs,InputForm]]];require[v=!=$Failed && v=!=$Aborted && !FailureQ[v],"Stage returned failure: "<>name];AppendTo[stages,<|"Stage"->name,"Status"->"COMPLETED","Seconds"->AbsoluteTime[]-t,"Messages"->msgs|>];save[FileNameJoin[{run,"results","stages.wl"}],stages];say["COMPLETED "<>name];v];
warn[s_String]:=(AppendTo[warnings,s];say["WARNING "<>s]);

(* Restricted parser for the exact rational/MPL expressions written by the preprocessing step. *)
safeParse[text_String]:=Module[{words,residue,rules,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"M2","muR2","N","Nf","x","z","I","Pi","Log","PolyLog","Zeta","Li22"}] === {},"Unexpected source token(s): "<>ToString[Complement[words,{"M2","muR2","N","Nf","x","z","I","Pi","Log","PolyLog","Zeta","Li22"}],InputForm]];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"["|"]"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue==="","Unexpected executable or nonexact input syntax."];
 rules=(RegularExpression["\\b"<>#[[1]]<>"\\b"]->"AAUnified`"<>#[[2]])&/@{{"M2","m2"},{"muR2","mu2"},{"N","nc"},{"Nf","nf"},{"x","x"},{"z","z"},{"Li22","MPL22"}};
 h=Check[ToExpression[StringReplace[text,rules],InputForm,HoldComplete],$Failed];require[Head[h]===HoldComplete,"Wolfram parser rejected a source block."];
 e=ReleaseHold[h];require[FreeQ[e,_Real],"Approximate source numbers are not allowed."];e
];
canon[q_]:=Cancel[Together[q]];
zeroQ[q_]:=If[FailureQ[q]||q===$Aborted||q===$Failed,False,TrueQ[canon[q]===0]];

coefficientCanonical[q_]:=Module[{atoms,syms,e,back,v},
 atoms=DeleteDuplicates[Cases[q,_Log|_PolyLog|_MB,Infinity]];
 syms=Array[ConstTag,Length[atoms]];back=Thread[syms->atoms];e=q/.Thread[atoms->syms];
 v=If[Length[syms]==0,canon[e],Collect[Expand[e],syms,canon]];
 v/.back
];

val[q0_]:=Module[{q=canon[q0],n,d},If[q===0,Return[Infinity]];{n,d}={Numerator[q],Denominator[q]};require[PolynomialQ[n,beta]&&PolynomialQ[d,beta],"Expected rational beta coefficient."];Exponent[n,beta,Min]-Exponent[d,beta,Min]];
limit0[q0_]:=Module[{q=canon[q0],v,n,d,nv,dv},If[q===0,Return[0]];v=val[q];require[v>=0,"Primitive has an unsupported infinite beta endpoint."];If[v>0,Return[0]];n=Numerator[q];d=Denominator[q];nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];canon[Coefficient[n,beta,nv]/Coefficient[d,beta,dv]]];
rationalJet[q0_,hi_Integer]:=Module[{q=canon[q0],n,d,nv,dv,v,nn,dd,a,k,j},
 If[q===0,Return[<||>]];n=Numerator[q];d=Denominator[q];require[PolynomialQ[n,beta]&&PolynomialQ[d,beta],"Nonrational beta input."];
 nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];v=nv-dv;require[IntegerQ[v],"Fractional beta valuation is unsupported."];If[v>hi,Return[<||>]];
 nn=Table[Coefficient[n,beta,nv+k],{k,0,hi-v}];dd=Table[Coefficient[d,beta,dv+k],{k,0,hi-v}];a=ConstantArray[0,hi-v+1];
 Do[a[[k+1]]=canon[(nn[[k+1]]-Sum[dd[[j+1]]a[[k-j+1]],{j,1,k}])/dd[[1]]],{k,0,hi-v}];
 AssociationThread[Range[v,hi],a]
];
jetAdd[a_Association,d_Association]:=Merge[{a,d},Total];
jetScale[a_Association,k_]:=Map[k #&,a];
jetMul[a_Association,d_Association,hi_Integer]:=Module[{out=<||>,k,j},Do[If[k+j<=hi,AssociateTo[out,(k+j)->(Lookup[out,k+j,0]+a[k]d[j])]],{k,Keys[a]},{j,Keys[d]}];Map[Expand,out]];
jetPower[a_Association,n_Integer,hi_Integer]:=Module[{out=<|0->1|>,j},require[n>=0,"A negative power of a special function is unsupported."];Do[out=jetMul[out,a,hi],{j,n}];out];
jetExpression[j_Association]:=Total[KeyValueMap[#2 beta^#1&,j]];
jetFromExpression[e_,hi_Integer]:=Module[{ex=Expand[e/.Log[beta]->Lb],lo},lo=Exponent[ex,beta,Min];require[IntegerQ[lo],"Input is not a Laurent/log polynomial."];AssociationThread[Range[lo,hi],Table[Coefficient[ex,beta,k],{k,lo,hi}]]];

(* Real-log conventions for the physical threshold region. *)
positive[q_]:=TrueQ[FullSimplify[q>0,Assumptions->(-1<costh<1 && m2>0 && mu2>0)]];
realLog[q0_]:=Module[{q=canon[q0],fac,total=0,f,p,sgn},
 require[positive[q],"Cannot prove positivity of a leading logarithm: "<>ToString[q,InputForm]];
 fac=FactorList[q];
 Do[{f,p}=u;If[f===1,Continue[]];Which[positive[f],total+=p Log[f],positive[-f],total+=p Log[-f],True,Return[Log[q]]],{u,fac}];
 total
];
logJet[q0_,hi_Integer]:=logJet[q0,hi]=Module[{q=canon[q0],v,lead,der,j},
 require[q=!=0,"Logarithm of an identically zero expression."];v=val[q];require[IntegerQ[v],"Noninteger logarithm valuation."];
 lead=limit0[q/beta^v];j=<|0->(v Lb+realLog[lead])|>;
 der=rationalJet[canon[D[q,beta]/q-v/beta],hi-1];
 KeyValueMap[(require[#1>=0 || zeroQ[#2],"Unaccounted negative power in d log."];If[#1>=0,AssociateTo[j,(#1+1)->(#2/(#1+1))]])&,der];j
];

integrateJet[d_Association,seed_,hi_Integer]:=Module[{out=<|0->seed|>,v,co,n,k,h,t,difference},
 difference=coefficientCanonical[Lookup[d,-1,0]-D[seed,Lb]];
 require[zeroQ[difference],"The 1/beta coefficient does not match the endpoint logarithms. Residual: "<>ToString[difference,InputForm]];
 Do[If[n< -1,require[zeroQ[coefficientCanonical[d[n]]],"Unexpected stronger-than-log primitive divergence."]];If[n<0 || n+1>hi,Continue[]];
 v=Expand[d[n]];require[PolynomialQ[v,Lb],"Primitive derivative is not polynomial in Log beta."];co=CoefficientList[v,Lb];t=0;
 Do[t+=co[[k+1]] Sum[(-1)^h Factorial[k]/Factorial[k-h] Lb^(k-h)/(n+1)^(h+1),{h,0,k}],{k,0,Length[co]-1}];AssociateTo[out,(n+1)->coefficientCanonical[t]],{n,Keys[d]}];out
];

polyConstant[n_Integer,q_]:=Which[q===0,0,q===1,Zeta[n],q===-1,-(1-2^(1-n))Zeta[n],True,PolyLog[n,q]];
polyJet[n_Integer,q0_,hi_Integer]:=polyJet[n,q0,hi]=Module[{q=canon[q0],q0lim,der,v,low,d,seed},
 If[q===0,Return[<||>]];
 If[n===0,Return[rationalJet[canon[q/(1-q)],hi]]];
 If[n===1,Return[jetScale[logJet[canon[1-q],hi],-1]]];
 require[2<=n<=4,"Only classical weights through four are implemented."];
 q0lim=limit0[q];require[TrueQ[FullSimplify[q0lim<=1,Assumptions->(-1<costh<1)]],"Classical endpoint outside supported real branch."];
 seed=polyConstant[n,q0lim];der=canon[D[q,beta]/q];If[der===0,Return[<|0->seed|>]];
 v=val[der];low=polyJet[n-1,q,hi-1-v];d=jetMul[rationalJet[der,hi-1],low,hi-1];integrateJet[d,seed,hi]
];

(* Boundary constants for the depth-two polylogarithms used in this amplitude. *)
boundary[p_Integer,q_Integer,a_,w_]:=Which[
 a===0||w===0,0,
 p===2&&q===2&&a===1&&w===1,Pi^4/120,
 p===2&&q===2&&a===-1&&w===1,-Pi^4/480,
 p===2&&q===1&&a===1&&w===1,Zeta[3],
 p===1&&q===1&&zeroQ[a-w],Log[1-a]^2/2,
 p===1&&q===1&&w===1,-PolyLog[2,-a/(1-a)],
 True,MB[p,q,a,w]
];
mpSeed[p_Integer,q_Integer,a_,w_]:=Module[{a0=limit0[a],w0=limit0[w],la,lw,va,vw,rho,c0},
 If[a0===0||w0===0,Return[0]];
 If[a0=!=1||p>1,Return[boundary[p,q,a0,w0]]];
 la=logJet[canon[1-a],0][0];
 If[q===2,c0=If[w0===1,-2 Zeta[3],-boundary[2,1,w0,w0]-PolyLog[3,w0]];Return[-PolyLog[2,w0]la+c0]];
 require[q===1,"Unsupported multiple-polylog endpoint weight."];
 If[w0=!=1,lw=Log[1-w0];Return[lw la-PolyLog[2,w0]-lw^2/2]];
 va=val[canon[1-a]];vw=val[canon[1-w]];
 Which[vw===va,rho=limit0[(1-w)/(1-a)];la^2/2+PolyLog[2,1-rho],
 vw>va,la^2/2+Pi^2/6,
 True,lw=logJet[canon[1-w],0][0];la^2/2-(lw-la)^2/2-Pi^2/6]
];

rationalTimes[rat_,provider_,hi_Integer]:=Module[{r=canon[rat],v,f,lo},If[r===0,Return[<||>]];v=val[r];f=provider[hi-v];If[Length[f]===0,Return[<||>]];lo=Min[Keys[f]];jetMul[rationalJet[r,hi-lo],f,hi]];
mpJet[p_Integer,q_Integer,a0_,w0_,hi_Integer]:=mpJet[p,q,a0,w0,hi]=Module[{a=canon[a0],w=canon[w0],A,B,sd,d1,d2},
 If[a===0||w===0,Return[<||>]];
 If[p===0,Return[rationalTimes[a/(1-a),Function[h,polyJet[q,w,h]],hi]]];
 If[q===0,
   If[zeroQ[a-w],Return[jetAdd[polyJet[p-1,a,hi],jetScale[polyJet[p,a,hi],-1]]]];
   Return[jetAdd[rationalTimes[w/(a-w),Function[h,polyJet[p,a,h]],hi],rationalTimes[-a/(a-w),Function[h,polyJet[p,w,h]],hi]]]
 ];
 require[1<=p<=2&&1<=q<=2,"Unsupported multiple-polylog indices."];
 sd=mpSeed[p,q,a,w];A=canon[D[a,beta]/a];B=canon[D[w,beta]/w-A];
 d1=rationalTimes[A,Function[h,mpJet[p-1,q,a,w,h]],hi-1];
 d2=rationalTimes[B,Function[h,mpJet[p,q-1,a,w,h]],hi-1];
 integrateJet[jetAdd[d1,d2],sd,hi]
];

mpNumber[p_Integer,q_Integer,ae_,we_,wp_Integer]:=mpNumber[p,q,ae,we,wp]=Module[{a,w,delta,pts,f,v,t,goal},
 require[FreeQ[{ae,we},_Real]||Min[Precision/@{ae,we}]>=wp,"Insufficient primitive input precision."];
 require[TrueQ[-1<=ae<=1&&-1<=we<=1],"MPL numerical point outside the implemented real domain [-1,1]."];
 If[ae===0||we===0,Return[N[0,wp]]];require[!(ae===1&&p===1),"Divergent p=1 boundary supplied to finite integral."];
 If[ae===1&&we===1&&p===2&&q===2,Return[N[Pi^4/120,wp]]];
 If[ae===1&&we===1&&p===2&&q===1,Return[N[Zeta[3],wp]]];
 a=N[ae,wp+30];w=N[we,wp+30];delta=Min[Select[{1-a,1-w},#>0&]/.{}->{1}];
 pts={0,1/2,9/10,1};If[0<delta<1/100,pts=Join[pts,{1-Sqrt[delta],1-delta}]];pts=Sort[DeleteDuplicates[pts]];
 f[t_?NumericQ]:=If[t==0||t==1,0,a(-Log[t])^(p-1)If[q==1,-Log[1-w t],PolyLog[q,w t]]/((1-a t)Factorial[p-1])];
 goal=Max[20,wp-15];
 v=TimeConstrained[Check[NIntegrate[f[t],Evaluate[Prepend[pts,t]],WorkingPrecision->wp+25,PrecisionGoal->goal,AccuracyGoal->goal,MaxRecursion->40,Method->"DoubleExponential"],$Failed],600,$Aborted];
 require[v=!=$Failed&&v=!=$Aborted&&finiteQ[v],"Numerical multiple polylog failed, indices/arguments: "<>ToString[{p,q,ae,we,wp},InputForm]];
 require[Precision[v]>=Max[15,wp-25],"Multiple-polylog quadrature returned insufficient precision."];N[v,wp]
];
MB /: N[MB[p_Integer,q_Integer,a_,w_],wp_?NumberQ]:=mpNumber[p,q,a,w,Ceiling[wp]];
finiteExpressionNumber[e_,wp_Integer]:=Module[{atoms,rules,v},
 atoms=DeleteDuplicates[Cases[e,_MB,Infinity]];
 rules=(#->mpNumber[#[[1]],#[[2]],#[[3]],#[[4]],wp+10])&/@atoms;
 v=Block[{$MaxExtraPrecision=5wp},N[e/.rules,wp]];require[finiteQ[v],"Expression retains unresolved numerical functions."];v
];
scaled[a_,d_]:=Max[Abs[Re[a-d]]/Max[1,Abs[Re[d]]],Abs[Im[a-d]]/Max[1,Abs[Im[d]]]];

functionSpec[e_]:=Which[
 e===nc,<|"Kind"->"Constant","Value"->nc|>,e===nf,<|"Kind"->"Flavour","Value"->nf|>,
 e===Pi||e===I,<|"Kind"->"Constant","Value"->e|>,
 Head[e]===Zeta,<|"Kind"->"Constant","Value"->e|>,
 Head[e]===Log,If[FreeQ[e,beta|x|z],<|"Kind"->"Constant","Value"->e|>,<|"Kind"->"Log","Argument"->canon[e[[1]]/.kinMap]|>],
 Head[e]===PolyLog,<|"Kind"->"PolyLog","Weight"->e[[1]],"Argument"->canon[e[[2]]/.kinMap]|>,
 Head[e]===MPL22,<|"Kind"->"MPL22","A"->canon[e[[1]]/.kinMap],"W"->canon[e[[1]]e[[2]]/.kinMap]|>,
 True,require[False,"Unknown primitive: "<>ToString[e,InputForm]]
];
primitiveJet[sp_Association,hi_Integer]:=Switch[sp["Kind"],
 "Constant",<|0->sp["Value"]|>,"Log",logJet[sp["Argument"],hi],
 "PolyLog",polyJet[sp["Weight"],sp["Argument"],hi],
 "MPL22",mpJet[2,2,sp["A"],sp["W"],hi],_,require[False,"Unexpected primitive kind."]];

primitiveNumber[sp_Association,bb_,cc_,mm_,uu_,nn_,wp_Integer]:=Module[{key,path,record,q,a,w,v,subs},
 subs={beta->bb,costh->cc,m2->mm,mu2->uu,nc->nn};
 If[sp["Kind"]==="Constant",v=Block[{$MaxExtraPrecision=5wp},N[sp["Value"]/.subs,wp]];require[finiteQ[v],"Nonfinite constant."];Return[v]];
 key=If[sp["Kind"]==="MPL22",{"MPL22",canon[sp["A"]/.subs],canon[sp["W"]/.subs],wp}, {sp["Kind"],Lookup[sp,"Weight",0],canon[sp["Argument"]/.subs],wp}];
 path=FileNameJoin[{run,"checkpoints","numbers",IntegerString[Hash[key,"SHA256"],16,64]<>".wl"}];
 If[FileExistsQ[path],record=load[path];require[record["Key"]===key&&record["Version"]===backendVersion,"Stale primitive cache."];Return[record["Value"]]];
 Switch[sp["Kind"],"Log",q=key[[3]];require[TrueQ[q>0],"Log numeric argument not positive."];v=N[Log[q],wp],
 "PolyLog",q=key[[3]];require[TrueQ[q<=1],"Classical argument crosses the implemented real branch."];v=N[PolyLog[sp["Weight"],q],wp],
 "MPL22",v=mpNumber[2,2,key[[2]],key[[3]],wp],_,require[False,"Unknown numeric primitive."]];
 require[finiteQ[v],"Nonfinite primitive evaluation."];save[path,<|"Key"->key,"Value"->v,"Version"->backendVersion|>];v
];

engineTests[]:=Module[{tests={},a,w,j,expr,d,ref,btest=1/1000,ctest=1/3,valnum,err,seedcases,seen,sp,path,v},
 AppendTo[tests,<|"Test"->"common denominator zero","Pass"->zeroQ[1/(costh-1)-costh/(costh-1)+1]|>];
 AppendTo[tests,<|"Test"->"nonzero not erased","Pass"->!zeroQ[1/(costh-1)-costh/(costh-1)+2]|>];
 j=mpJet[2,2,beta,beta^2,6];expr=jetExpression[j]/.Lb->Log[beta];
 ref=Sum[If[k+2 n<=6,beta^(k+2 n)/((k+n)^2 n^2),0],{k,1,6},{n,1,3}];
 AppendTo[tests,<|"Test"->"Li22 exact convergent-series coefficients","Pass"->zeroQ[expr-ref]|>];
 j=mpJet[1,1,beta,beta,6];ref=Normal[Series[Log[1-beta]^2/2,{beta,0,6}]];
 AppendTo[tests,<|"Test"->"Li11 exact repeated argument","Pass"->zeroQ[jetExpression[j]-ref]|>];

 Do[a=pair[[1]];w=pair[[2]];ref=Sum[a^k w^n/((k+n)^2 n^2),{k,1,140},{n,1,140}];v=mpNumber[2,2,a,w,55];err=Abs[v-N[ref,55]];
 AppendTo[tests,<|"Test"->"integral versus convergent nested sum","Arguments"->{a,w},"Error"->err,"Pass"->TrueQ[err<10^-35]|>],{pair,{{1/5,3/10},{-2/5,1/3},{1/2,1/4}}}];
 v=mpNumber[2,2,-1,1,55];AppendTo[tests,<|"Test"->"Li22 alternating stuffle constant","Pass"->TrueQ[Abs[v+N[Pi^4/480,55]]<10^-35]|>];
 save[FileNameJoin[{run,"results","engine_regression_tests.wl"}],tests];require[And@@Lookup[tests,"Pass"],"A multiple-polylog engine test failed."];tests
];
End[];


==> anc/src/construction/remaining/check_fixed_reference.cpp <==
// Checks the fixed-beta references at finite-field points.

#include <fstream>
#include <string>
#include <iostream>
#include <stdexcept>
#include <cctype>
#include <vector>
#include <cstdint>
using U=uint64_t;
U modpow(U a,U n,U p){U r=1;while(n){if(n&1)r=(__uint128_t)r*a%p;a=(__uint128_t)a*a%p;n>>=1;}return r;}
struct Point {U p,b,c,m,x,z;};
struct Parse {
 const std::string &s;size_t pos=0;Point v;
 void ws(){while(pos<s.size()&&std::isspace((unsigned char)s[pos]))pos++;}
 bool eat(char c){ws();if(pos<s.size()&&s[pos]==c){pos++;return true;}return false;}
 U add(U a,U b){return(a+b)%v.p;} U neg(U a){return a?v.p-a:0;} U mul(U a,U b){return(__uint128_t)a*b%v.p;}
 U power(U a,long n){if(n<0){if(!a)throw std::runtime_error("pole at check point");a=modpow(a,v.p-2,v.p);n=-n;}return modpow(a,n,v.p);}
 long exponent(){ws();if(eat('(')){long n=exponent();if(!eat(')'))throw std::runtime_error("bad exponent bracket");return n;}int sign=eat('-')?-1:1;eat('+');ws();long n=0;if(pos>=s.size()||!isdigit((unsigned char)s[pos]))throw std::runtime_error("noninteger exponent");while(pos<s.size()&&isdigit((unsigned char)s[pos])){n=n*10+s[pos++]-'0';if(n>1000)throw std::runtime_error("exponent too large");}return sign*n;}
 U expr(){U a=term();for(;;){if(eat('+'))a=add(a,term());else if(eat('-'))a=add(a,neg(term()));else return a;}}
 U term(){U a=unary();for(;;){if(eat('*'))a=mul(a,unary());else if(eat('/'))a=mul(a,power(unary(),-1));else return a;}}
 U unary(){if(eat('+'))return unary();if(eat('-'))return neg(unary());U a=atom();if(eat('^'))a=power(a,exponent());return a;}
 U atom(){ws();if(eat('(')){U a=expr();if(!eat(')'))throw std::runtime_error("bad bracket");return a;}
 if(pos<s.size()&&isdigit((unsigned char)s[pos])){U a=0;while(pos<s.size()&&isdigit((unsigned char)s[pos]))a=(10*a+s[pos++]-'0')%v.p;return a;}
 if(pos<s.size()&&isalpha((unsigned char)s[pos])){size_t first=pos;while(pos<s.size()&&isalnum((unsigned char)s[pos]))pos++;std::string t=s.substr(first,pos-first);if(t=="x")return v.x;if(t=="z")return v.z;if(t=="M2")return v.m;if(t=="beta")return v.b;if(t=="costh")return v.c;throw std::runtime_error("bad variable "+t);}
 throw std::runtime_error("bad atom at "+std::to_string(pos));}
 U all(){U r;if(eat('{')){r=0;if(!eat('}')){do{r=add(r,expr());}while(eat(','));if(!eat('}'))throw std::runtime_error("list not closed");}}else r=expr();ws();if(pos!=s.size())throw std::runtime_error("trailing text");return r;}
};
std::string read(const char*name){std::ifstream f(name);if(!f)throw std::runtime_error("cannot open input");return std::string((std::istreambuf_iterator<char>(f)),{});}
int main(int argc,char**argv){try{if(argc!=5){std::cerr<<"Usage: check_fixed_reference RAW_M2_BLOCK REFERENCE betaNumerator betaDenominator\n";return 2;}auto raw=read(argv[1]),reduced=read(argv[2]);std::vector<U> primes{998244353,1000000007};int count=0;
 for(U p:primes)for(U seed:{17,43,101}){Point v;v.p=p;v.b=(std::stoull(argv[3])*modpow(std::stoull(argv[4]),p-2,p))%p;v.c=((seed+29)*modpow(seed+113,p-2,p))%p;v.m=seed+7;v.x=(1+p-v.b)*modpow(1+v.b,p-2,p)%p;v.z=(1+v.b*v.b%p+2*v.b%p*v.c)%p*modpow((1+p-v.b*v.b%p)%p,p-2,p)%p;
 U a=Parse{raw,0,v}.all(),b=Parse{reduced,0,v}.all();bool ok=a==b*v.m%p;std::cout<<"prime="<<p<<" seed="<<seed<<" source="<<a<<" reduced_times_M2="<<b*v.m%p<<" pass="<<(ok?"true":"false")<<"\n";if(!ok)return 1;count++;}
 std::cout<<"CHECKS_PASSED="<<count<<" (algebraic sampling only; reduction itself uses exact integer arithmetic)\n";return 0;
}catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<'\n';return 1;}}


==> anc/src/construction/remaining/driver.wl <==
(* Nf^0 coefficients of P1 and P2 and Nf coefficient of P2; assembly of P1 and P2. *)

Get[FileNameJoin[{DirectoryName[$InputFileName],"UnifiedMPL.wl"}]];
Begin["AAUnified`"];
componentLabels={"P2_nf1","P1_nf0","P2_nf0"};
knownLabels={"P1_nf1","P1_nf2","P2_nf2"};
scope="Coefficients P2 nf^1, P1 nf^0 and P2 nf^0, assembled with P1 nf^1 and the nf^2 coefficients.";
allBlocks=<||>;functions=<||>;computed=<||>;known=<||>;validationRows={};primitiveChecks={};algebraRows={};
makeDir[FileNameJoin[{run,"results"}]];makeDir[FileNameJoin[{run,"checkpoints"}]];

hashFile[p_]:=IntegerString[FileHash[p,"SHA256"],16,64];
(* Previously completed nf pieces are read back as exact SeriesData. *)
readKnown[name_String]:=Module[{e,syms,rules,allowed},
 e=Block[{$Context="AAUnified`",$ContextPath={"AAUnified`","System`"}},load[FileNameJoin[{run,"known",name}]]];
 If[AssociationQ[e],require[KeyExistsQ[e,"Series"],"Known record lacks Series: "<>name];e=e["Series"]];
 require[Head[e]===SeriesData,"Expected saved SeriesData in "<>name];
 syms=DeleteDuplicates[Cases[e,s_Symbol/;Context[s]=!="System`",Infinity]];
 allowed={"beta","ct","costh","m2","mass2","ell","mu2","nc","nf"};
 require[And@@(MemberQ[allowed,SymbolName[#]]&/@syms),"Unknown symbol in saved previous result: "<>name];
 rules=Map[Function[s,s->Switch[SymbolName[s],"beta",beta,"ct"|"costh",costh,"m2"|"mass2",m2,"ell",Log[m2]-Log[mu2],"mu2",mu2,"nc",nc,"nf",nf]],syms];
 e/.rules
];

homDegree[e_]:=Module[{vals},Which[e===0,Missing["Zero"],e===m2,1,FreeQ[e,m2],0,
 Head[e]===Times,vals=homDegree/@(List@@e);If[MemberQ[vals,_Missing],Missing["Zero"],Total[vals]],
 Head[e]===Power&&IntegerQ[e[[2]]],e[[2]]homDegree[e[[1]]],
 Head[e]===Plus,vals=DeleteDuplicates[DeleteCases[homDegree/@(List@@e),_Missing]];require[Length[vals]<=1,"Rational source has mixed mass degrees; do not normalize by guesswork."];If[Length[vals]==0,Missing["Zero"],First[vals]],
 True,require[False,"Unexpected mass dependence in rational coefficient."]]];

nativeParse[text_String] := Module[{words,residue,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"costh","Order","LowerBound","Jet"}]==={},"Unexpected token in native rational output."];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"\""|"<"|">"|"|"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue==="","Unexpected native rational syntax."];
 h=Check[ToExpression[StringReplace[text,RegularExpression["\\bcosth\\b"]->"AAUnified`costh"],InputForm,HoldComplete],$Failed];
 require[Head[h]===HoldComplete,"Cannot parse native rational output."];
 e=ReleaseHold[h];require[FreeQ[e,_Real|Indeterminate|_DirectedInfinity],"Native rational output is not exact."];e
];

nativeExactZero[e_,label_String] := Module[{v},
 v=TimeConstrained[canon[e],180,$Aborted];
 If[v=!=0,save[FileNameJoin[{run,"results","native_rational_check_failure.wl"}],<|"Label"->label,"Difference"->v|>]];
 require[v===0,"Exact native rational coefficient test failed or timed out: "<>label];True
];

(* Reuse an exact closed reduction when available; otherwise read the native beta jets and fixed-beta references. *)
loadAndReduce[p_String] := Module[{base,lines,specs,index,rows={},fields,id,k,pairs,src,cp,rec,old,j=0,
 native,audit,j4,j6,key,path,jhash,refs,rf,bb,rv,difference,sourcehash},
 base=FileNameJoin[{run,"collected",p}];
 lines=Import[FileNameJoin[{base,"functions.txt"}],"Lines"];
 require[ListQ[lines]&&Length[lines]>=4,"Cannot read primitive inventory."];
 specs=functionSpec[safeParse[#]]&/@lines;AssociateTo[functions,p->specs];
 index=Rest[Import[FileNameJoin[{base,"blocks.tsv"}],"Lines"]];
 Do[j++;fields=StringSplit[line,"\t"];require[Length[fields]>=2,"Malformed block index."];
 id=ToExpression[fields[[1]]];k=ToExpression[fields[[2]]];
 require[IntegerQ[id]&&IntegerQ[k]&&0<=k<=2,"Invalid block id or flavour order."];
 pairs=If[Length[fields]<3,{},(ToExpression/@StringSplit[# ,":"])&/@StringSplit[fields[[3]],","]];
 require[And@@(Length[#]==2&&IntegerQ[#[[1]]]&&IntegerQ[#[[2]]]&/@pairs),"Invalid monomial."];
 src=FileNameJoin[{base,"rational_"<>IntegerString[id,10,5]<>".wl"}];sourcehash=hashFile[src];
 old=FileNameJoin[{run,"checkpoints","reduced",p,"block_"<>IntegerString[id,10,5]<>".wl"}];
 If[FileExistsQ[old],
   rec=load[old];
   require[rec["Version"]===backendVersion&&rec["Monomial"]===pairs&&rec["NfPower"]===k&&rec["SourceBlockHash"]===sourcehash,"Rational checkpoint does not match its source block."];
   If[rec["RationalBeta"]=!=0,AppendTo[rows,Append[rec,"RationalMethod"->"ExistingExactClosedExpression"]]],
   native=FileNameJoin[{run,"checkpoints","native",p,"block_"<>IntegerString[id,10,5]}];
   audit=Import[FileNameJoin[{native,"audit.json"}],"RawJSON"];
   require[AssociationQ[audit]&&TrueQ[audit["passed"]]&&audit["method"]==="DirectRationalSeries-1.0"&&audit["source_sha256"]===sourcehash,"Native rational audit missing or mismatched: "<>src];
   Do[key="jet"<>ToString[order];path=FileNameJoin[{native,audit["files"][key]["name"]}];
     require[hashFile[path]===audit["files"][key]["sha256"],"Changed native rational series: "<>path];
     rf=nativeParse[Import[path,"Text"]];
     require[AssociationQ[rf]&&rf["Order"]===order&&IntegerQ[rf["LowerBound"]]&&AssociationQ[rf["Jet"]],"Invalid rational series record."];
     require[And@@(IntegerQ[#]&&rf["LowerBound"]<=#<=order&/@Keys[rf["Jet"]]),"Invalid rational exponent range."];
     require[FreeQ[Values[rf["Jet"]],beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational term in a native coefficient."];
     If[order===4,j4=rf["Jet"],j6=rf["Jet"]],{order,{4,6}}];
   Do[nativeExactZero[Lookup[j4,kk,0]-Lookup[j6,kk,0],p<>" block "<>ToString[id]<>" power "<>ToString[kk]],
      {kk,Union[Keys[j4],Select[Keys[j6],#<=4&]]}];
   refs=<||>;
   Do[path=FileNameJoin[{native,ref["File"]}];require[hashFile[path]===ref["SHA256"],"Changed exact reference function."];
      bb=ref["Numerator"]/ref["Denominator"];rf=nativeParse[Import[path,"Text"]];
      require[FreeQ[rf,beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational exact reference function."];
      AssociateTo[refs,bb->rf],{ref,audit["references"]}];
   require[Sort[Keys[refs]]===Sort[{1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10}],"Exact references have the wrong beta grid."];
   rv=If[Length[j6]==0,7,Min[Keys[j6]]];
   rec=<|"Version"->backendVersion,"SourceBlockHash"->sourcehash,"Block"->id,"Projector"->p,"NfPower"->k,"Monomial"->pairs,
     "RationalMethod"->"DirectRationalSeries-1.0","Jet4"->j4,"Jet6"->j6,"Valuation"->rv,"ExactReferenceFunctions"->refs,
     "RationalBeta"->Missing["NotConstructed"],
     "Status"->"Empty series: zero through the stated order."|>;
   AppendTo[rows,rec]
 ];
 If[Mod[j,50]==0||j==Length[index],say[p<>" rational inputs "<>ToString[j]<>"/"<>ToString[Length[index]]<>"; retained "<>ToString[Length[rows]]]],{line,index}];
 AssociateTo[allBlocks,p->rows];
 save[FileNameJoin[{run,"results",p<>"_rational_inputs.wl"}],<|"Functions"->specs,"Blocks"->rows,"Version"->backendVersion,
 "Scope"->"Cached full rational expressions or new exact truncated rational series and separately computed unexpanded rational functions at the validation beta values. Not sampled fits."|>];rows
];

rationalSeriesFor[r_Association,order_Integer] := If[
 Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",r["Jet"<>ToString[order]],rationalJet[r["RationalBeta"],order]];

rationalReferenceFor[r_Association,bb_,cc_] := Module[{q,v},
 q=If[Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",
    require[KeyExistsQ[r["ExactReferenceFunctions"],bb],"No exact unexpanded reference at beta="<>ToString[bb,InputForm]];
    r["ExactReferenceFunctions"][bb],r["RationalBeta"]/.beta->bb];
 v=Quiet[Check[q/.costh->cc,$Failed],{Power::infy,Infinity::indet}];
 If[v===$Failed||!finiteQ[v],
   v=TimeConstrained[Limit[q,costh->cc],180,$Aborted];
   require[finiteQ[v]&&FreeQ[v,costh],"Unexpanded rational coefficient has no established finite angular limit, block "<>ToString[r["Block"]]]
 ];
 require[FreeQ[v,beta|costh|_Real]&&finiteQ[v],"An exact rational reference is not a finite exact number."];v
];

componentInfo[label_String]:=Module[{t=StringSplit[label,"_nf"]},{t[[1]],ToExpression[t[[2]]]}];
componentBlocks[label_String]:=With[{q=componentInfo[label]},Select[allBlocks[q[[1]]],#["NfPower"]===q[[2]]&]];

(* Spot-check the MPL primitive library at small beta before assembling the long block sums. *)
checkPrimitiveLibrary[]:=Module[{specs,entries={},sp,ij,aa,ww,h=6,jexpr,rv,sv,err,cp,key,cc,bb=1/1000,count=0},
 specs=DeleteDuplicates[Flatten[Values[functions]]];specs=Select[specs,#["Kind"]=!="Flavour"&&#["Kind"]=!="Constant"&];
 Do[count++;key=IntegerString[Hash[{backendVersion,sp,h},"SHA256"],16,64];cp=FileNameJoin[{run,"checkpoints","primitive_tests",key<>".wl"}];
 If[FileExistsQ[cp],entries=Join[entries,load[cp]],
 ij=primitiveJet[sp,h];jexpr=jetExpression[ij]/.Lb->Log[beta];rv={};
 Do[aa=primitiveNumber[sp,bb,cc,15625,15625,3,60];
 sv=finiteExpressionNumber[jexpr/.{beta->bb,costh->cc,m2->15625,mu2->15625,nc->3},60];
 require[finiteQ[sv],"Primitive jet has unevaluated numerical constants."];err=Abs[sv-aa]/Max[1,Abs[aa]];
 AppendTo[rv,<|"Specification"->sp,"Beta"->bb,"CosTheta"->cc,"Order"->h,"ScaledError"->err,"Pass"->TrueQ[err<10^-12]|>],{cc,{-1/3,1/3}}];
 save[cp,rv];entries=Join[entries,rv];require[And@@Lookup[rv,"Pass"],"A primitive expansion disagrees with its independent numerical evaluation."]];
 If[Mod[count,10]==0||count==Length[specs],say["Primitive tests "<>ToString[count]<>"/"<>ToString[Length[specs]]]],{sp,specs}];
 primitiveChecks=entries;save[FileNameJoin[{run,"results","primitive_numerical_checks.wl"}],entries];
 require[And@@Lookup[entries,"Pass"],"A cached primitive test is not successful."];True
];

(* Assemble one colour/flavour component from its rational blocks and primitive series. *)
computeComponent[label_String,order_Integer]:=Module[{parts=componentBlocks[label],p=componentInfo[label][[1]],sum=<||>,cp,rec,j=0,v,h,product,rat,term,sp,k,e,full,coeff,versionKey},
 require[Length[parts]>0,"No nonzero blocks for "<>label];
 versionKey={backendVersion,"DirectRationalSeries-1.0",label,order};
 Do[j++;cp=FileNameJoin[{run,"checkpoints","assembly",label<>"_p"<>ToString[order],"term_"<>IntegerString[r["Block"],10,5]<>".wl"}];
 If[FileExistsQ[cp],rec=load[cp];require[rec["Key"]===versionKey,"Stale expansion checkpoint."];term=rec["Jet"],
 v=r["Valuation"];h=order-v;
 If[v>order,term=<||>,
 product=<|0->1|>;
 Do[sp=functions[p][[kv[[1]]+1]];k=kv[[2]];
 If[sp["Kind"]==="Constant",product=jetScale[product,sp["Value"]^k],require[k>=0,"Negative special-function power."];product=jetMul[product,jetPower[primitiveJet[sp,h],k,h],h]],{kv,r["Monomial"]}];
 require[And@@(IntegerQ[#]&&#>=0&/@Keys[product]),"Negative primitive power would require deeper rational coefficients."];
  term=jetScale[jetMul[rationalSeriesFor[r,order],product,order],m2];
 term=Map[coefficientCanonical,term]];
 require[FreeQ[Values[term],_Series|_Derivative|_MPL22],"Unevaluated primitive in coefficient block."];
 save[cp,<|"Key"->versionKey,"Block"->r["Block"],"Jet"->term|>]];
 sum=jetAdd[sum,term];
 If[Mod[j,50]==0||j==Length[parts],sum=Map[coefficientCanonical,sum];say[label<>" beta^"<>ToString[order]<>" blocks "<>ToString[j]<>"/"<>ToString[Length[parts]]]],{r,parts}];
 sum=Map[coefficientCanonical,sum];sum=KeySelect[sum,#<=order&];
 full=jetExpression[sum]/.Lb->Log[beta];
 require[FreeQ[full,Derivative|Series|MPL22],"Unresolved special-function derivative in assembled result."];
 rec=<|"Label"->label,"Order"->order,"Jet"->sum,"Expression"->full,"BoundaryConstants"->DeleteDuplicates[Cases[full,_MB,Infinity]],"Version"->backendVersion,
 "Status"->"Threshold series. MB[p,q,a,w] are the boundary integrals."|>;
 save[FileNameJoin[{run,"results",label<>"_series"<>ToString[order]<>".wl"}],rec];rec
];

checkComponent[label_String,r4_Association,r6_Association]:=Module[{diff,sym,rows,lo,logs,v,symaudit},
 diff=coefficientCanonical[r4["Expression"]-jetExpression[KeySelect[r6["Jet"],#<=4&]]/.Lb->Log[beta]];
 save[FileNameJoin[{run,"results",label<>"_common_order_difference.wl"}],diff];require[zeroQ[diff],"Common-order coefficient mismatch for "<>label];

 sym=TimeConstrained[FullSimplify[coefficientCanonical[r6["Expression"]-(r6["Expression"]/.costh->-costh)],Assumptions->assumptions],120,$Aborted];
 symaudit=If[zeroQ[sym],"PROVED",If[sym===$Aborted,"NOT_PROVED_TIMEOUT","NOT_REDUCED_TO_ZERO"]];
 If[symaudit=!="PROVED",warn[label<>" exact angular symmetry not shown symbolically; residual saved and checked numerically."]];
 lo=Select[Keys[r6["Jet"]],#<0&&!zeroQ[r6["Jet"][#]]&];logs=Max[0,Sequence@@(Exponent[#,Lb]&/@Values[r6["Jet"]])];
 rows=<|"Label"->label,"CommonOrderPass"->True,"AngularSymmetry"->symaudit,"AngularDifference"->sym,
 "PreservedNegativePowers"->lo,"MaxLogPower"->logs,"BoundaryConstants"->r6["BoundaryConstants"]|>;
 AppendTo[algebraRows,rows];save[FileNameJoin[{run,"results","component_symbolic_checks.wl"}],algebraRows];rows
];

unexpandedComponent[label_String,bb_,cc_,par_List,wp_Integer]:=Module[{p=componentInfo[label][[1]],bl=componentBlocks[label],sp,values,terms,q,mm=par[[1]],uu=par[[2]],nn=par[[3]],ids},
 ids=Union[Flatten[(#["Monomial"][[All,1]]&/@bl)]];
 values=Association[Table[id->primitiveNumber[functions[p][[id+1]],bb,cc,mm,uu,nn,wp],{id,ids}]];
 terms=Table[q=rationalReferenceFor[r,bb,cc];
 N[mm q,wp] Times@@(values[#[[1]]]^#[[2]]&/@r["Monomial"]),{r,bl}];
 q=Block[{$MaxExtraPrecision=5wp},Total[terms]];require[finiteQ[q],"Unexpanded coefficient is not finite."];q
];

stableReference[label_String,bb_,cc_,par_List]:=Module[{low,high,lowwp=80,err,wp},
 low=unexpandedComponent[label,bb,cc,par,lowwp];
 Do[high=unexpandedComponent[label,bb,cc,par,wp];err=scaled[low,high];
 If[TrueQ[err<10^-25],Return[<|"Value"->high,"LowerValue"->low,"Change"->err,"WorkingPrecision"->wp,"LowerPrecision"->lowwp|>]];
 say["Increasing reference precision for "<>label<>" at "<>ToString[{bb,cc},InputForm]];low=high;lowwp=wp,{wp,{120,160,220,300}}];
 require[False,"Reference did not stabilize through 300 working digits: "<>label]
];

seriesNumber[e_,bb_,cc_,par_List,wp_Integer]:=Module[{v},v=finiteExpressionNumber[e/.{beta->bb,costh->cc,m2->par[[1]],mu2->par[[2]],nc->par[[3]]},wp];require[finiteQ[v],"Series evaluation left unresolved constants."];v];
relativeError[a_,d_]:=If[Abs[d]>10^-40,Abs[a-d]/Abs[d],Missing["NearZeroReference"]];

(* Full beta/costh/parameter grid used for the final truncation-error tables. *)
validateAll[]:=Module[{bs={1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10},cs={-2/3,-1/3,0,1/3,2/3},pars={{15625,15625,3},{15625,62500,3},{22500,5625,4}},par,bb,cc,key,cp,pointRows,r80,r120,stable,refs=<||>,refs80=<||>,refPrecisions=<||>,refInfo,full80,fullStability,fullWP,highFull,wp,s4,s6,labels=Join[componentLabels,knownLabels],expr4,expr6,fullref,full4,full6,rel,pass,guardRows={}},
 Do[key={backendVersion,par,bb,cc};cp=FileNameJoin[{run,"checkpoints","validation",IntegerString[Hash[key,"SHA256"],16,64]<>".wl"}];
 If[FileExistsQ[cp],pointRows=load[cp];validationRows=Join[validationRows,pointRows];Continue[]];
 say["Full validation "<>ToString[{par,bb,cc},InputForm]];refs=<||>;refs80=<||>;refPrecisions=<||>;pointRows={};
 Do[refInfo=stableReference[label,bb,cc,par];r80=refInfo["LowerValue"];r120=refInfo["Value"];stable=refInfo["Change"];
 AssociateTo[refs,label->r120];AssociateTo[refs80,label->r80];AssociateTo[refPrecisions,label->refInfo["WorkingPrecision"]];
 If[MemberQ[componentLabels,label],expr4=computed[label]["p4"]["Expression"];expr6=computed[label]["p6"]["Expression"],expr4=Normal[known[label]["p4"]];expr6=Normal[known[label]["p6"]]];
 s4=seriesNumber[expr4,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];s6=seriesNumber[expr6,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];rel=relativeError[s6,r120];
 AppendTo[pointRows,<|"Quantity"->label,"Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[r120],"ImUnexpanded"->Im[r120],"ReSeries4"->Re[s4],"ImSeries4"->Im[s4],"ReSeries6"->Re[s6],"ImSeries6"->Im[s6],"AbsoluteError4"->Abs[s4-r120],"AbsoluteError6"->Abs[s6-r120],"RelativeError4"->relativeError[s4,r120],"RelativeError6"->rel,"ReferenceLastChange"->stable,"ReferenceWorkingPrecision"->refInfo["WorkingPrecision"]|>];

 If[bb===1/1000,require[TrueQ[Abs[s6-r120]/Max[1,Abs[r120]]<10^-8],"Small-beta sixth-order comparison fails for "<>label]],{label,labels}];
 Do[fullref=refs[p<>"_nf0"]+5refs[p<>"_nf1"]+25refs[p<>"_nf2"];full80=refs80[p<>"_nf0"]+5refs80[p<>"_nf1"]+25refs80[p<>"_nf2"];fullStability=scaled[full80,fullref];fullWP=Max[Lookup[refPrecisions,{p<>"_nf0",p<>"_nf1",p<>"_nf2"}]];
 If[!TrueQ[fullStability<10^-25],Do[If[wp<=fullWP,Continue[]];highFull=unexpandedComponent[p<>"_nf0",bb,cc,par,wp]+5unexpandedComponent[p<>"_nf1",bb,cc,par,wp]+25unexpandedComponent[p<>"_nf2",bb,cc,par,wp];fullStability=scaled[fullref,highFull];fullref=highFull;fullWP=wp;If[TrueQ[fullStability<10^-25],Break[]],{wp,{160,220,300}}]];
 require[TrueQ[fullStability<10^-25],"The assembled reference is not precision-stable through the allowed precision cap: "<>p];
 full4=seriesNumber[assembled[p]["p4"],bb,cc,par,Max[110,fullWP]];full6=seriesNumber[assembled[p]["p6"],bb,cc,par,Max[110,fullWP]];
 AppendTo[pointRows,<|"Quantity"->p<>"_FULL_nf5","Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[fullref],"ImUnexpanded"->Im[fullref],"ReSeries4"->Re[full4],"ImSeries4"->Im[full4],"ReSeries6"->Re[full6],"ImSeries6"->Im[full6],"AbsoluteError4"->Abs[full4-fullref],"AbsoluteError6"->Abs[full6-fullref],"RelativeError4"->relativeError[full4,fullref],"RelativeError6"->relativeError[full6,fullref],"ReferenceLastChange"->fullStability,"ReferenceWorkingPrecision"->fullWP|>];
 If[bb===1/1000,require[TrueQ[Abs[full6-fullref]/Max[1,Abs[fullref]]<10^-8],"Small-beta assembled comparison fails for "<>p]],{p,{"P1","P2"}}];
 save[cp,pointRows];validationRows=Join[validationRows,pointRows];save[FileNameJoin[{run,"results","validation_all.wl"}],validationRows],{par,pars},{cc,cs},{bb,bs}];
 True
];

checkNumericalSymmetry[]:=Module[{groups,rows={},g,pos,neg,vp,vn,err},
 groups=GatherBy[validationRows,{#["Quantity"],#["Parameters"],#["Beta"]}&];
 Do[Do[neg=SelectFirst[g,#["CosTheta"]===-pos["CosTheta"]&,Missing["Absent"]];
 require[AssociationQ[neg],"An angular-symmetry partner is missing from the numerical grid."];
 vp=pos["ReUnexpanded"]+I pos["ImUnexpanded"];vn=neg["ReUnexpanded"]+I neg["ImUnexpanded"];err=scaled[vp,vn];
 AppendTo[rows,<|"Quantity"->pos["Quantity"],"Parameters"->pos["Parameters"],"Beta"->pos["Beta"],"PositiveCosTheta"->pos["CosTheta"],"ScaledDifference"->err,"Pass"->TrueQ[err<10^-25]|>],
 {pos,Select[g,#["CosTheta"]>0&]}],{g,groups}];
 save[FileNameJoin[{run,"results","numerical_angular_symmetry.wl"}],rows];require[And@@Lookup[rows,"Pass"],"Numerical angular symmetry failed. Inspect the saved differences."];rows
];
maximumRelative[values_List]:=With[{v=Select[values,NumberQ]},If[Length[v]==0,Missing["NoDefinedRelativeError"],Max[v]]];

plotAndExport[]:=Module[{qs,rs,groups,table,plot,g,cols},
 cols=Keys[First[validationRows]];
 Export[FileNameJoin[{run,"results","validation_all.csv"}],Prepend[(Lookup[#,cols]/._Missing->"NA")&/@validationRows,cols],"CSV"];
 qs=DeleteDuplicates[Lookup[validationRows,"Quantity"]];
 Do[rs=Select[validationRows,#["Quantity"]===q&];groups=GatherBy[rs,#["Beta"]&];
 table=SortBy[Table[{First[g]["Beta"],maximumRelative[Lookup[g,"RelativeError4"]],maximumRelative[Lookup[g,"RelativeError6"]]},{g,groups}],First];
 save[FileNameJoin[{run,"results",q<>"_error_table.wl"}],<|"Data"->table,"Scope"->"Maxima over the sampled angles and parameter sets."|>];
 If[Environment["GGAA_UNIFIED_NO_PLOTS"]=!="1",plot=ListLogLogPlot[{Select[table[[All,{1,2}]],NumberQ[Last[#]]&&Last[#]>0&],Select[table[[All,{1,3}]],NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->q,PlotLegends->{"through beta_A^4","through beta_A^6"},ImageSize->700];
 If[TimeConstrained[Check[Export[FileNameJoin[{run,"results",q<>"_errors.png"}],plot],$Failed],300,$Failed]===$Failed,warn["Plot export failed: "<>q<>". Numerical table preserved."]]],{q,qs}];True
];

main[]:=Module[{r4,r6,e4,e6,cases={},neg},
 stage["01_restore_completed_pieces",Do[AssociateTo[known,label-><|"p4"->readKnown[label<>"_p4.wl"],"p6"->readKnown[label<>"_p6.wl"]|>],{label,knownLabels}];True];
 stage["02_multiple_polylog_regression_tests",engineTests[]];
 stage["03_reduce_both_complete_source_expressions",loadAndReduce["P1"];loadAndReduce["P2"];True];
 stage["04_check_all_required_primitives",checkPrimitiveLibrary[]];
 Do[stage["05_"<>label<>"_fourth_order",r4=computeComponent[label,4]];
 stage["06_"<>label<>"_sixth_order",r6=computeComponent[label,6]];
 AssociateTo[computed,label-><|"p4"->r4,"p6"->r6|>];
 stage["07_"<>label<>"_exact_common_order",checkComponent[label,r4,r6]],{label,componentLabels}];
 stage["08_assemble_both_full_form_factors",assembled=<||>;
 Do[e4=computed[p<>"_nf0"]["p4"]["Expression"]+nf If[p==="P1",Normal[known["P1_nf1"]["p4"]],computed["P2_nf1"]["p4"]["Expression"]]+nf^2 Normal[known[p<>"_nf2"]["p4"]];
 e6=computed[p<>"_nf0"]["p6"]["Expression"]+nf If[p==="P1",Normal[known["P1_nf1"]["p6"]],computed["P2_nf1"]["p6"]["Expression"]]+nf^2 Normal[known[p<>"_nf2"]["p6"]];
 AssociateTo[assembled,p-><|"p4"->e4,"p6"->e6|>];
 save[FileNameJoin[{run,"results",p<>"_full_series.wl"}],<|"ThroughBeta4"->e4,"ThroughBeta6"->e6,"FlavourVariable"->nf,"Scope"->scope|>],{p,{"P1","P2"}}];True];

 assembledSymbolic=assembled;assembled=assembled/.nf->5;
 stage["09_full_numerical_validation",validateAll[]];
 stage["10_numerical_angular_symmetry",checkNumericalSymmetry[]];
 stage["11_tables_and_plots",plotAndExport[]];
 stage["12_combined_output",require[Length[validationRows]===1080,"The full 1080 numerical records were not completed."];save[FileNameJoin[{run,"results","complete_unified_results.wl"}],<|"ComputedComponents"->computed,"PreviouslyCompleted"->known,"FullFormFactors"->assembledSymbolic,"AlgebraChecks"->algebraRows,"PrimitiveChecks"->primitiveChecks,"Validation"->validationRows,"Warnings"->warnings,"Scope"->scope,"Version"->backendVersion|>];True];True
];
outcome=CheckAbort[Catch[main[],"UnifiedStop"],Failure["Interrupted",<|"Stage"->currentStage|>]];
save[FileNameJoin[{run,"results","run_outcome.wl"}],<|"Outcome"->outcome,"Stages"->stages,"Warnings"->warnings,"Scope"->scope|>];
Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[Join[{
 "gg -> AA direct rational-series recovery run", "Execution: "<>If[outcome===True,"COMPLETED_UNIFIED_RECOVERY_CONSTRUCTION_AND_NUMERICAL_CHECKS","FAILED_OR_INTERRUPTED"],
 "Kernel: "<>$Version,"Scope: "<>scope,"Numerical rows saved: "<>ToString[Length[validationRows]],
 "Completed series of earlier runs were imported.",
 "Repair: direct exact Laurent arithmetic in beta replaces missing full two-variable rational simplifications; unexpanded references are computed separately at fixed beta, with exact angle dependence.",
 "MB[p,q,a,w] are left unreduced.",
 "No coefficient was set to zero numerically.",
 "Li22 and the boundary integrals are evaluated on the real branch.",
 "Numerical comparisons use the unexpanded expressions.",
 "STAGES:"},(#["Stage"]<>" : "<>#["Status"]&/@stages),{"WARNINGS:"},If[Length[warnings]==0,{"None recorded."},warnings],{
 "Next: reduction of the boundary constants and of the angular symmetry.",
 "All artifacts and checkpoints remain in this run directory."}],"\n"]<>"\n","Text"];
If[outcome===True,Export[FileNameJoin[{run,"COMPLETED_UNIFIED_INTERNAL.txt"}],scope,"Text"]];
say["Final outcome: "<>ToString[outcome,InputForm]];Exit[If[outcome===True,0,1]];
End[];


==> anc/src/construction/remaining/exact_rf.hpp <==
// Exact rational functions with big integers.

#pragma once
#ifndef GGAA_USE_GMP
#include <boost/multiprecision/cpp_int.hpp>
#endif
#include <map>
#include <vector>
#include <string>
#include <stdexcept>
#include <sstream>
#include <algorithm>
#include <cstdint>
#include <cmath>
#ifdef GGAA_USE_GMP
#include <gmpxx.h>
using Big=mpz_class;
Big powbig(const Big&a,unsigned n){Big v;mpz_pow_ui(v.get_mpz_t(),a.get_mpz_t(),n);return v;}
#else
using Big=boost::multiprecision::cpp_int;
Big powbig(const Big&a,unsigned n){return boost::multiprecision::pow(a,n);}
#endif
Big absb(Big a){return a<0?-a:a;} Big gcdb(Big a,Big b){
#ifdef GGAA_USE_GMP
 Big v;mpz_gcd(v.get_mpz_t(),a.get_mpz_t(),b.get_mpz_t());return v;
#else
 a=absb(a);b=absb(b);while(b!=0){Big r=a%b;a=b;b=r;}return a;
#endif
}
struct Poly {
 std::map<int,Big> t;
 Poly(){} Poly(long a){if(a)t[0]=a;} Poly(const Big&a){if(a!=0)t[0]=a;}
 bool zero()const{return t.empty();} bool constant()const{return t.empty()||(t.size()==1&&t.begin()->first==0);}
 void add(int k,const Big &a){if(a==0)return;auto it=t.find(k);if(it==t.end())t.emplace(k,a);else{it->second+=a;if(it->second==0)t.erase(it);}}
 bool operator==(const Poly&o)const{return t==o.t;}
 bool operator<(const Poly&o)const{return t<o.t;}
 static Poly var(int k){Poly p;p.t[k]=1;return p;}
};
Poly scale(Poly p,const Big&a){if(a==0)return Poly();if(a==1)return p;for(auto&v:p.t)v.second*=a;return p;}
Poly addp(Poly p,const Poly&q,int sign=1){for(auto&v:q.t)p.add(v.first,sign*v.second);return p;}
Poly mulp(const Poly&a,const Poly&b){
 Poly p;if(a.zero()||b.zero())return p;
 if(a.constant())return scale(b,a.t.begin()->second);if(b.constant())return scale(a,b.t.begin()->second);
 int ax=a.t.rbegin()->first/1024,az=0,bx=b.t.rbegin()->first/1024,bz=0;
 for(auto&v:a.t)az=std::max(az,v.first%1024);for(auto&v:b.t)bz=std::max(bz,v.first%1024);
 int dx=ax+bx,dz=az+bz;if(dx>500||dz>500)throw std::runtime_error("polynomial degree cap exceeded");

#ifdef GGAA_USE_GMP
 if(a.t.size()*b.t.size()>100000){
  size_t abits=0,bbits=0;
  for(auto&v:a.t)abits=std::max(abits,mpz_sizeinbase(v.second.get_mpz_t(),2));
  for(auto&v:b.t)bbits=std::max(bbits,mpz_sizeinbase(v.second.get_mpz_t(),2));
  size_t count=std::min(a.t.size(),b.t.size()),carrybits=0;while(count){carrybits++;count>>=1;}
  size_t limbcount=(abits+bbits+carrybits+3+63)/64,bits=64*limbcount;
  size_t stride=dz+1, maxidx=dx*stride+dz;
  if((maxidx+2)*limbcount>64000000)throw std::runtime_error("packed multiplication exceeds 512MB cap");
  auto pack=[&](const Poly&q){Big z=0;size_t prev=0;bool first=true;
   for(auto it=q.t.rbegin();it!=q.t.rend();++it){size_t idx=(it->first/1024)*stride+it->first%1024;
    if(!first)mpz_mul_2exp(z.get_mpz_t(),z.get_mpz_t(),bits*(prev-idx));
    z+=it->second;prev=idx;first=false;
   }if(prev)mpz_mul_2exp(z.get_mpz_t(),z.get_mpz_t(),bits*prev);return z;
  };
  Big aa=pack(a),bb=pack(b),prod;mpz_mul(prod.get_mpz_t(),aa.get_mpz_t(),bb.get_mpz_t());
  int sign=mpz_sgn(prod.get_mpz_t());if(sign<0)prod=-prod;
  size_t len=(mpz_sizeinbase(prod.get_mpz_t(),2)+63)/64;
  std::vector<uint64_t> limbs(len+limbcount+1,0);size_t actual=0;
  mpz_export(limbs.data(),&actual,-1,sizeof(uint64_t),0,0,prod.get_mpz_t());
  Big base;mpz_setbit(base.get_mpz_t(),bits);Big half=base/2;int carry=0;
  for(size_t idx=0;idx<=maxidx;idx++){
   Big c;size_t offset=idx*limbcount;
   if(offset<actual)mpz_import(c.get_mpz_t(),std::min(limbcount,actual-offset),-1,sizeof(uint64_t),0,0,limbs.data()+offset);
   c+=carry;carry=0;if(c>=half){c-=base;carry=1;}
   if(c!=0){if(sign<0)c=-c;p.t.emplace((idx/stride)*1024+idx%stride,std::move(c));}
  }
  if(carry)throw std::runtime_error("packed multiplication leftover carry");
  return p;
 }
#endif
 int stride=dz+1;std::vector<Big> data((dx+1)*stride);
 for(auto&u:a.t)for(auto&v:b.t){int key=(u.first/1024+v.first/1024)*stride+u.first%1024+v.first%1024;
#ifdef GGAA_USE_GMP
 mpz_addmul(data[key].get_mpz_t(),u.second.get_mpz_t(),v.second.get_mpz_t());
#else
 data[key]+=u.second*v.second;
#endif
 }
 for(int x=0;x<=dx;x++)for(int z=0;z<=dz;z++)if(data[x*stride+z]!=0)p.t.emplace(x*1024+z,std::move(data[x*stride+z]));
 return p;
}
Poly powp(Poly a,int n){if(n<0||n>1000)throw std::runtime_error("bad polynomial power");Poly p(1);while(n){if(n&1)p=mulp(p,a);n>>=1;if(n)a=mulp(a,a);}return p;}
Big content(const Poly&p){Big g=0;for(auto&v:p.t){g=gcdb(g,v.second);if(g==1)break;}return g;}
Poly divscalar(Poly p,const Big&a){if(a==0)throw std::runtime_error("zero scalar divisor");for(auto&v:p.t){if(v.second%a!=0)throw std::runtime_error("nonexact scalar division");v.second/=a;}return p;}
bool dividep(const Poly&a,const Poly&b,Poly&result){
 if(b.zero())throw std::runtime_error("zero polynomial divisor");if(a.zero()){result=Poly();return true;}
 if(b.constant()){Big q=b.t.begin()->second;for(auto&v:a.t)if(v.second%q!=0)return false;result=divscalar(a,q);return true;}
 int ax=a.t.rbegin()->first/1024,az=0,bx=b.t.rbegin()->first/1024,bz=0;
 for(auto&v:a.t)az=std::max(az,v.first%1024);for(auto&v:b.t)bz=std::max(bz,v.first%1024);
 if(ax<bx||az<bz)return false;
 int qxmax=ax-bx,qzmax=az-bz,stride=az+1;
 auto lead=*b.t.rbegin();int lx=lead.first/1024,lz=lead.first%1024;
 std::vector<Big> rem((ax+1)*stride);for(auto&v:a.t)rem[(v.first/1024)*stride+v.first%1024]=v.second;
 int top=rem.size()-1;Poly quotient;
 while(top>=0){if(rem[top]==0){--top;continue;}int ex=top/stride-lx,ez=top%stride-lz;
  if(ex<0||ez<0||ex>qxmax||ez>qzmax)return false;
  Big c;
#ifdef GGAA_USE_GMP
  if(!mpz_divisible_p(rem[top].get_mpz_t(),lead.second.get_mpz_t()))return false;
  mpz_divexact(c.get_mpz_t(),rem[top].get_mpz_t(),lead.second.get_mpz_t());
#else
  if(rem[top]%lead.second!=0)return false;c=rem[top]/lead.second;
#endif
  quotient.add(ex*1024+ez,c);
  for(auto&v:b.t){int k=(ex+v.first/1024)*stride+ez+v.first%1024;
#ifdef GGAA_USE_GMP
   mpz_submul(rem[k].get_mpz_t(),c.get_mpz_t(),v.second.get_mpz_t());
#else
   rem[k]-=c*v.second;
#endif
  }
 }
 result=std::move(quotient);return true;
}
std::string polystr(const Poly&p,const std::string&x="x",const std::string&z="z"){
 if(p.zero())return "0";std::ostringstream s;bool first=true;
 for(auto it=p.t.rbegin();it!=p.t.rend();++it){Big c=it->second;if(!first&&c>=0)s<<'+';first=false;int xx=it->first/1024,zz=it->first%1024;
  if(c==-1&&(xx||zz))s<<'-';else if(c!=1||!(xx||zz))s<<c;
  bool coeff=absb(c)!=1||!(xx||zz);if(xx){if(coeff)s<<'*';s<<x;if(xx!=1)s<<'^'<<xx;}if(zz){if(xx||coeff)s<<'*';s<<z;if(zz!=1)s<<'^'<<zz;}
 }return s.str();
}
struct Factors{Big scalar=1;std::map<int,int> f;};
struct RF {Poly n;Big d=1;std::map<int,int> f;RF(){}RF(long a):n(a){}RF(const Big&a):n(a){}bool zero()const{return n.zero();}};
struct RFEngine {
 std::vector<Poly> bases;std::map<Poly,int> ids;std::map<Poly,Factors> factorcache;size_t nreduce=0;
 int reg(Poly p){auto it=ids.find(p);if(it!=ids.end())return it->second;int id=bases.size();bases.push_back(p);ids.emplace(std::move(p),id);if(bases.size()>5000)throw std::runtime_error("too many distinct denominator bases");return id;}
 RFEngine(){Poly x=Poly::var(1024),z=Poly::var(1),one(1),x2=mulp(x,x),xz=mulp(x,z);
  for(auto p:std::vector<Poly>{x,z,addp(x,one),addp(x,one,-1),addp(z,one),addp(z,one,-1),addp(x,z,-1),addp(xz,one,-1),addp(x2,one),addp(addp(x2,xz,-1),one),addp(addp(addp(x2,xz,-1),x),one),addp(addp(addp(x2,xz,-1),x,-1),one)})reg(p);
 }
 Factors factor(Poly p){if(p.zero())throw std::runtime_error("division by identically zero polynomial");auto it=factorcache.find(p);if(it!=factorcache.end())return it->second;Poly original=p;Factors out;out.scalar=content(p);if(p.t.rbegin()->second<0)out.scalar=-out.scalar;p=divscalar(p,out.scalar);
  if(!p.constant()){for(size_t i=0;i<bases.size();i++){Poly q;while(!p.constant()&&dividep(p,bases[i],q)){out.f[i]++;p=std::move(q);}if(p.constant())break;}}
  if(!p.constant())out.f[reg(p)]++;else if(!p.zero())out.scalar*=p.t.begin()->second;
  factorcache.emplace(std::move(original),out);return out;
 }
 RF reduce(RF a){nreduce++;if(a.zero())return RF(0);if(a.d<0){a.d=-a.d;a.n=scale(a.n,-1);}if(a.d==0)throw std::runtime_error("zero denominator");
  if(a.d!=1){Big g=gcdb(content(a.n),a.d);if(g!=1){a.n=divscalar(a.n,g);a.d/=g;}}
  for(auto it=a.f.begin();it!=a.f.end();){Poly q;while(it->second&&dividep(a.n,bases[it->first],q)){a.n=std::move(q);it->second--;}if(it->second==0)it=a.f.erase(it);else++it;}
  return a;
 }
 RF add(const RF&a,const RF&b,int sign=1){if(a.zero()){auto out=b;out.n=scale(out.n,sign);return out;}if(b.zero())return a;
  RF r;r.f=a.f;for(auto&v:b.f)r.f[v.first]=std::max(r.f[v.first],v.second);
  Big g=gcdb(a.d,b.d);r.d=(a.d/g)*b.d;Poly an=scale(a.n,r.d/a.d),bn=scale(b.n,sign*(r.d/b.d));
  for(auto&v:r.f){auto ai=a.f.find(v.first),bi=b.f.find(v.first);int da=v.second-(ai==a.f.end()?0:ai->second),db=v.second-(bi==b.f.end()?0:bi->second);if(da)an=mulp(an,powp(bases[v.first],da));if(db)bn=mulp(bn,powp(bases[v.first],db));}
  r.n=addp(std::move(an),bn);return reduce(std::move(r));
 }
 void cancelAcross(Poly &num, Big &scalar, std::map<int,int> &factors){
 if(scalar!=1){Big g=gcdb(content(num),scalar);if(g!=1){num=divscalar(num,g);scalar/=g;}}
 for(auto it=factors.begin();it!=factors.end();){Poly q;while(it->second&&dividep(num,bases[it->first],q)){num=std::move(q);it->second--;}if(it->second==0)it=factors.erase(it);else ++it;}
 }
 RF mul(const RF&a,const RF&b){if(a.zero()||b.zero())return RF(0);RF aa=a,bb=b;cancelAcross(aa.n,bb.d,bb.f);cancelAcross(bb.n,aa.d,aa.f);RF r;r.n=mulp(aa.n,bb.n);r.d=aa.d*bb.d;r.f=aa.f;for(auto&v:bb.f)r.f[v.first]+=v.second;return r;}

 RF inv(const RF&a){Factors f=factor(a.n);RF r;r.n=Poly(a.d);for(auto&v:a.f)r.n=mulp(r.n,powp(bases[v.first],v.second));r.d=f.scalar;r.f=f.f;return reduce(std::move(r));}
 RF div(const RF&a,const RF&b){if(b.zero())throw std::runtime_error("zero rational divisor");if(a.zero())return RF(0);
 Factors bf=factor(b.n);RF r=a;auto numeratorFactors=b.f;
 for(auto &v:numeratorFactors){auto it=r.f.find(v.first);if(it!=r.f.end()){int n=std::min(it->second,v.second);it->second-=n;v.second-=n;if(it->second==0)r.f.erase(it);}}
 cancelAcross(r.n,bf.scalar,bf.f);
 Big g=gcdb(r.d,b.d);r.n=scale(r.n,b.d/g);r.d/=g;r.d*=bf.scalar;
 for(auto &v:numeratorFactors)if(v.second)r.n=mulp(r.n,powp(bases[v.first],v.second));
 for(auto &v:bf.f)r.f[v.first]+=v.second;return reduce(std::move(r));
 }

 RF pow(const RF&a,int n){if(n==0)return RF(1);if(n<0)return pow(inv(a),-n);RF r;r.n=powp(a.n,n);r.d=powbig(a.d,n);for(auto&v:a.f)r.f[v.first]=v.second*n;return r;}
 RF neg(const RF&a){RF r=a;r.n=scale(r.n,-1);return r;}
 std::string str(const RF&a,const std::string&x="x",const std::string&z="z")const{std::ostringstream s;s<<'('<<polystr(a.n,x,z)<<")/("<<a.d;for(auto&v:a.f){s<<"*("<<polystr(bases[v.first],x,z)<<')';if(v.second!=1)s<<'^'<<v.second;}s<<')';return s.str();}
};


==> anc/src/construction/remaining/first_run/check_collection.cpp <==
// Checks the collected blocks against the source.
#include <array>
#include <sstream>
#include <filesystem>
#include <vector>
#include <map>
#include <cctype>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
using U=uint64_t;
constexpr U MOD=998244353;
U pw(U a, U n) {
    U r=1;
    for(; n; n>>=1, a=a*a%MOD)if(n&1)r=r*a%MOD;
    return r;
}
struct V {
    std::array<U, 3>a;
};
V same(U v) {
    return V {
        {
            v, v, v
        }
    };
}
V add(V x, V y) {
    for(int i=0; i<3; i++)x.a[i]=(x.a[i]+y.a[i])%MOD;
    return x;
}
V neg(V x) {
    for(U&v:x.a)v=v?MOD-v:0;
    return x;
}
V mul(V x, V y) {
    for(int i=0; i<3; i++)x.a[i]=x.a[i]*y.a[i]%MOD;
    return x;
}
V powv(V x, long n) {
    for(U&v:x.a) {
        if(n<0) {
            if(v==0)throw std::runtime_error("zero denominator");
            v=pw(v, MOD-2);
        }
        v=pw(v, n<0?-n:n);
    }
    return x;
}
V divv(V x, V y) {
    return mul(x, powv(y, -1));
}
std::string read(const char*p) {
    std::ifstream f(p);
    if(!f)throw std::runtime_error("unreadable input");
    std::string s((std::istreambuf_iterator<char>(f)), {
    }
    ), o;
    o.reserve(s.size());
    for(size_t i=0; i<s.size(); i++) {
        if(s[i]=='\\'&&i+1<s.size()&&s[i+1]=='\n') {
            i++;
            continue;
        }
        if(s[i]=='\\'&&i+2<s.size()&&s[i+1]=='\r'&&s[i+2]=='\n') {
            i+=2;
            continue;
        }
        o+=s[i];
    }
    size_t j=o.find('=');
    if(j!=std::string::npos)o.erase(0, j+1);
    return o;
}
class Eval {
    const std::string&s;
    size_t p=0;
    U seed;
    void ws() {
        while(p<s.size()&&isspace((unsigned char)s[p]))p++;
    }
    bool eat(char x) {
        ws();
        if(p<s.size()&&s[p]==x) {
            p++;
            return true;
        }
        return false;
    }
    U h(size_t a, size_t b) {
        U out=seed+41;
        for(size_t j=a; j<b; j++)if(!isspace((unsigned char)s[j]))out=(out*257+(unsigned char)s[j]+1)%MOD;
        return out?out:17;
    }
    V expression() {
        V x=term();
        for(; ; ) {
            ws();
            if(eat('+'))x=add(x, term());
            else if(eat('-'))x=add(x, neg(term()));
            else break;
        }
        return x;
    }
    V term() {
        V x=unary();
        for(; ; ) {
            if(eat('*'))x=mul(x, unary());
            else if(eat('/'))x=divv(x, unary());
            else break;
        }
        return x;
    }
    V unary() {
        if(eat('+'))return unary();
        if(eat('-'))return neg(unary());
        return power();
    }
    long exponent() {
        ws();
        if(eat('(')) {
            long x=exponent();
            if(!eat(')'))throw std::runtime_error("bad exponent )");
            return x;
        }
        long sign=1;
        if(eat('-'))sign=-1;
        else eat('+');
        ws();
        if(!isdigit((unsigned char)s[p]))throw std::runtime_error("noninteger power");
        long v=0;
        while(p<s.size()&&isdigit((unsigned char)s[p])) {
            v=v*10+s[p++]-'0';
            if(v>10000)throw std::runtime_error("large power");
        }
        return sign*v;
    }
    V power() {
        V x=atom();
        if(eat('^'))x=powv(x, exponent());
        return x;
    }
    V atom() {
        ws();
        size_t start=p;
        if(eat('(')) {
            V x=expression();
            if(!eat(')'))throw std::runtime_error("missing )");
            return x;
        }
        if(p<s.size()&&isdigit((unsigned char)s[p])) {
            U v=0;
            while(p<s.size()&&isdigit((unsigned char)s[p]))v=(10*v+s[p++]-'0')%MOD;
            return same(v);
        }
        if(p<s.size()&&isalpha((unsigned char)s[p])) {
            while(p<s.size()&&isalnum((unsigned char)s[p]))p++;
            std::string name=s.substr(start, p-start);
            ws();
            if(p<s.size()&&s[p]=='[') {
                int level=0;
                do {
                    char c=s[p++];
                    if(c=='[')level++;
                    if(c==']')level--;
                }
                while(p<s.size()&&level);
                if(level)throw std::runtime_error("unclosed func");
                return same(h(start, p));
            }
            if(name=="Nf")return V {
                {
                    MOD-1, 0, 1
                }
            };
            if(name=="I")return same(pw(3, (MOD-1)/4));
            return same(h(start, p));
        }
        throw std::runtime_error("bad atom near "+s.substr(p, 80));
    }
public:
    Eval(const std::string&ss, U se):s(ss), seed(se) {
    }
    V run() {
        V x=expression();
        ws();
        if(p!=s.size())throw std::runtime_error("trailing input");
        return x;
    }
};
int main(int argc, char**argv) {
    try {
        if(argc!=3) {
            std::cerr<<"Usage: check_collection INPUT BLOCK_DIR\n";
            return 2;
        }
        const std::string source=read(argv[1]);
        std::filesystem::path root(argv[2]);
        std::ifstream ff(root/"functions.txt");
        if(!ff)throw std::runtime_error("Missing function inventory");
        std::vector<std::string> funcs;
        std::string line;
        while(std::getline(ff, line))funcs.push_back(line);
        std::ifstream bf(root/"blocks.tsv");
        if(!bf)throw std::runtime_error("Missing block index");
        std::getline(bf, line);
        struct Block {
            int id, nf;
            std::vector<std::pair<int, int>>mon;
        };
        std::vector<Block>blocks;
        while(std::getline(bf, line)) {
            std::istringstream iss(line);
            std::string sid, snf, sm;
            std::getline(iss, sid, '\t');
            std::getline(iss, snf, '\t');
            std::getline(iss, sm);
            Block b {
                std::stoi(sid), std::stoi(snf), {
                }
            };
            std::istringstream mi(sm);
            std::string kv;
            while(std::getline(mi, kv, ',')) {
                auto pos=kv.find(':');
                if(pos==std::string::npos)throw std::runtime_error("Bad monomial");
                b.mon.push_back( {
                    std::stoi(kv.substr(0, pos)), std::stoi(kv.substr(pos+1))
                }
                );
            }
            blocks.push_back(b);
        }
        for(U seed: {
            19, 71, 113
        }
        ) {
            V reference=Eval(source, seed).run();
            std::array<U, 3> coeff {
                {
                    0, 0, 0
                }
            };
            std::vector<U>fv;
            for(auto&f:funcs)fv.push_back(Eval(f, seed).run().a[1]);
            for(auto&block:blocks) {
                char name[80];
                snprintf(name, sizeof(name), "rational_%05d.wl", block.id);
                std::string expr=read((root/name).c_str());
                V val=Eval(expr, seed).run();
                if(val.a[0]!=val.a[1]||val.a[1]!=val.a[2])throw std::runtime_error("Flavour in rational remainder");
                U v=val.a[1];
                for(auto&m:block.mon) {
                    if(m.first<0||m.first>=(int)fv.size())throw std::runtime_error("Bad atom id");
                    U p=powv(same(fv[m.first]), m.second).a[1];
                    v=v*p%MOD;
                }
                coeff[block.nf]=(coeff[block.nf]+v)%MOD;
            }
            U c0=reference.a[1], c1=(reference.a[2]+MOD-reference.a[0])%MOD*pw(2, MOD-2)%MOD;
            U c2=(reference.a[0]+reference.a[2]+2*MOD-2*reference.a[1])%MOD*pw(2, MOD-2)%MOD;
            bool ok=coeff[0]==c0&&coeff[1]==c1&&coeff[2]==c2;
            std::cout<<"seed="<<seed<<" complete polynomial reconstruction="<<ok<<" nf0="<<coeff[0]<<" nf1="<<coeff[1]<<" nf2="<<coeff[2]<<'\n';
            if(!ok)return 1;
        }
        return 0;
    } catch(const std::exception&e) {
        std::cerr<<"ERROR "<<e.what()<<'\n';
        return 1;
    }
}


==> anc/src/construction/remaining/first_run/collect_complete.cpp <==
// Collects the source expressions into blocks.
#include <algorithm>
#include <cctype>
#include <fstream>
#include <iostream>
#include <map>
#include <memory>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>
#include <filesystem>
namespace fs=std::filesystem;
struct Expr;
using Ptr=std::shared_ptr<Expr>;
struct Expr {
    char kind;
    size_t a=0, b=0;
    std::vector<Ptr> args;
    explicit Expr(char k):kind(k) {
    }
};
Ptr unit() {
    static Ptr p=std::make_shared<Expr>('1');
    return p;
}
Ptr raw(size_t a, size_t b) {
    auto p=std::make_shared<Expr>('r');
    p->a=a;
    p->b=b;
    return p;
}
Ptr minus(Ptr a) {
    if(!a)return {
    };
    if(a->kind=='-')return a->args[0];
    auto p=std::make_shared<Expr>('-');
    p->args= {
        a
    };
    return p;
}
Ptr plus(Ptr a, Ptr b) {
    if(!a)return b;
    if(!b)return a;
    auto p=std::make_shared<Expr>('+');
    p->args= {
        a, b
    };
    return p;
}
Ptr times(Ptr a, Ptr b) {
    if(!a||!b)return {
    };
    if(a->kind=='1')return b;
    if(b->kind=='1')return a;
    auto p=std::make_shared<Expr>('*');
    p->args= {
        a, b
    };
    return p;
}
Ptr divide(Ptr a, Ptr b) {
    if(!a)return {
    };
    if(!b)throw std::runtime_error("Zero denominator");
    if(b->kind=='1')return a;
    auto p=std::make_shared<Expr>('/');
    p->args= {
        a, b
    };
    return p;
}
Ptr ipow(Ptr a, int n) {
    if(n==0)return unit();
    if(n<0)return divide(unit(), ipow(a, -n));
    Ptr out=unit();
    while(n) {
        if(n&1)out=times(out, a);
        n>>=1;
        if(n)a=times(a, a);
    }
    return out;
}
using Key=std::map<int, int>;
using Poly=std::map<Key, Ptr>;
struct Node {
    size_t a, b;
    bool special=false;
    Poly poly;
};
void normalize(Key &k, Ptr &c) {
    int ii=k.count(3)?k[3]:0;
    int r=((ii%4)+4)%4;
    if(r>=2) {
        c=minus(c);
        r-=2;
    }
    k[3]=r;
    for(auto it=k.begin(); it!=k.end(); )if(it->second==0)it=k.erase(it);
    else ++it;
}
class Parser {
public:
    const std::string&s;
    size_t i=0;
    long atoms=0;
    std::map<std::string, int> ids;
    std::vector<std::string> functions= {
        "N", "Nf", "Pi", "I"
    };
    explicit Parser(const std::string&t):s(t) {
        for(int j=0; j<4; ++j)ids[functions[j]]=j;
    }
    [[noreturn]]void fail(std::string msg) {
        throw std::runtime_error(msg+" at "+std::to_string(i)+" near "+s.substr(i, 80));
    }
    void ws() {
        while(i<s.size()&&isspace((unsigned char)s[i]))++i;
    }
    bool eat(char c) {
        ws();
        if(i<s.size()&&s[i]==c) {
            ++i;
            return true;
        }
        return false;
    }
    Poly aspoly(const Node&n) {
        return n.special?n.poly:Poly {
            {
                Key {
                }
                , raw(n.a, n.b)
            }
        };
    }
    Poly multiply(const Poly&a, const Poly&b) {
        Poly out;
        for(auto&u:a)for(auto&v:b) {
            Key k=u.first;
            for(auto&e:v.first)k[e.first]+=e.second;
            Ptr c=times(u.second, v.second);
            normalize(k, c);
            out[k]=plus(out[k], c);
        }
        if(out.size()>50000)fail("Too many intermediate monomials");
        return out;
    }
    Node add(Node a, Node b, char op) {
        Node n {
            a.a, b.b, a.special||b.special, {
            }
        };
        if(n.special) {
            n.poly=a.special?std::move(a.poly):aspoly(a);
            for(auto&v:aspoly(b))n.poly[v.first]=plus(n.poly[v.first], op=='-'?minus(v.second):v.second);
        }
        return n;
    }
    Node mul(Node a, Node b, char op) {
        Node n {
            a.a, b.b, a.special||b.special, {
            }
        };
        if(n.special) {
            if(op=='*')n.poly=multiply(aspoly(a), aspoly(b));
            else {
                Poly bp=aspoly(b);
                if(bp.size()!=1)fail("Non-monomial denominator in transcendental/color/flavour variables");
                Key inv;
                for(auto&v:bp.begin()->first)inv[v.first]=-v.second;
                Ptr c=divide(unit(), bp.begin()->second);
                normalize(inv, c);
                n.poly=multiply(aspoly(a), Poly {
                    {
                        inv, c
                    }
                }
                );
            }
        }
        return n;
    }
    int integer(size_t a, size_t b) {
        std::string t;
        for(size_t j=a; j<b; ++j)if(!isspace((unsigned char)s[j])&&s[j]!='('&&s[j]!=')')t+=s[j];
        if(t.empty())fail("Empty exponent");
        size_t k=(t[0]=='-'||t[0]=='+')?1:0;
        for(size_t j=k; j<t.size(); ++j)if(!isdigit((unsigned char)t[j]))fail("Noninteger special exponent");
        int n=std::stoi(t);
        if(n < -8 || n>8)fail("Special exponent outside safety cap");
        return n;
    }
    Node expression() {
        auto a=term();
        while(true) {
            ws();
            if(i==s.size()||(s[i]!='+'&&s[i]!='-'))break;
            char op=s[i++];
            a=add(std::move(a), term(), op);
        }
        return a;
    }
    Node term() {
        auto a=unary();
        while(true) {
            ws();
            if(i==s.size()||(s[i]!='*'&&s[i]!='/'))break;
            char op=s[i++];
            a=mul(std::move(a), unary(), op);
        }
        return a;
    }
    Node unary() {
        ws();
        size_t start=i;
        if(eat('+')) {
            auto a=unary();
            a.a=start;
            return a;
        }
        if(eat('-')) {
            auto a=unary();
            if(a.special)for(auto&v:a.poly)v.second=minus(v.second);
            a.a=start;
            return a;
        }
        return power();
    }
    Node power() {
        auto a=atom();
        if(eat('^')) {
            auto b=unary();
            if(b.special)fail("Special-function exponent");
            Node n {
                a.a, b.b, a.special, {
                }
            };
            if(a.special) {
                int p=integer(b.a, b.b);
                if(p<0) {
                    if(a.poly.size()!=1)fail("Negative power of a sum of special monomials");
                    Key k;
                    for(auto&v:a.poly.begin()->first)k[v.first]=p*v.second;
                    Ptr c=ipow(a.poly.begin()->second, p);
                    normalize(k, c);
                    n.poly= {
                        {
                            k, c
                        }
                    };
                } else {
                    n.poly= {
                        {
                            Key {
                            }
                            , unit()
                        }
                    };
                    for(int j=0; j<p; ++j)n.poly=multiply(n.poly, a.poly);
                }
            }
            a=std::move(n);
        }
        return a;
    }
    Node atom() {
        ws();
        size_t start=i;
        ++atoms;
        if(atoms%1000000==0)std::cerr<<"Progress atoms "<<atoms<<" position "<<i<<"/"<<s.size()<<" primitives "<<functions.size()<<"\n";
        if(eat('(')) {
            auto a=expression();
            if(!eat(')'))fail("Expected )");
            a.a=start;
            a.b=i;
            return a;
        }
        if(i<s.size()&&isdigit((unsigned char)s[i])) {
            while(i<s.size()&&isdigit((unsigned char)s[i]))++i;
            return Node {
                start, i, false, {
                }
            };
        }
        if(i<s.size()&&isalpha((unsigned char)s[i])) {
            while(i<s.size()&&isalnum((unsigned char)s[i]))++i;
            std::string name=s.substr(start, i-start);
            ws();
            if(i<s.size()&&s[i]=='[') {
                if(name!="Log"&&name!="PolyLog"&&name!="Zeta"&&name!="Li22")fail("Unexpected function "+name);
                int depth=0;
                do {
                    char c=s[i++];
                    if(c=='[')++depth;
                    if(c==']')--depth;
                }
                while(i<s.size()&&depth);
                if(depth)fail("Unclosed function");
                name=s.substr(start, i-start);
                std::string t;
                for(char c:name)if(!isspace((unsigned char)c))t+=c;
                name=t;
                if(name.find("Nf")!=std::string::npos)fail("Nf in a special-function argument");
            } else if(name=="M2"||name=="muR2"||name=="x"||name=="z")return Node {
                start, i, false, {
                }
            };
            else if(name!="N"&&name!="Nf"&&name!="Pi"&&name!="I")fail("Unexpected symbol "+name);
            int id;
            if(ids.count(name))id=ids[name];
            else {
                id=functions.size();
                ids[name]=id;
                functions.push_back(name);
            }
            return Node {
                start, i, true, Poly {
                    {
                        Key {
                            {
                                id, 1
                            }
                        }
                        , unit()
                    }
                }
            };
        }
        fail("Expected atom");
    }
    Node parse() {
        Node n=expression();
        ws();
        if(i!=s.size())fail("Trailing input");
        return n;
    }
};
void render(std::ostream&o, const Ptr&p, const std::string&s) {
    if(!p) {
        o<<'0';
        return;
    }
    switch(p->kind) {
        case '1':o<<'1';
        break;
        case 'r':o<<'('<<s.substr(p->a, p->b-p->a)<<')';
        break;
        case '-':o<<"(-";
        render(o, p->args[0], s);
        o<<')';
        break;
        default:o<<'(';
        render(o, p->args[0], s);
        o<<p->kind;
        render(o, p->args[1], s);
        o<<')';
    }
}
int main(int argc, char**argv) {
    try {
        if(argc!=3) {
            std::cerr<<"Usage: collect_complete INPUT OUTPUT_DIR\n";
            return 2;
        }
        fs::create_directories(argv[2]);
        std::ifstream f(argv[1]);
        if(!f)throw std::runtime_error("Cannot read input");
        std::string s((std::istreambuf_iterator<char>(f)), {
        }
        ), clean;
        clean.reserve(s.size());
        for(size_t i=0; i<s.size(); ++i) {
            if(s[i]=='\\'&&i+1<s.size()&&s[i+1]=='\n') {
                ++i;
                continue;
            }
            if(s[i]=='\\'&&i+2<s.size()&&s[i+1]=='\r'&&s[i+2]=='\n') {
                i+=2;
                continue;
            }
            clean+=s[i];
        }
        s.clear();
        s.shrink_to_fit();
        auto eq=clean.find('=');
        if(eq!=std::string::npos) {
            if(clean.find('=', eq+1)!=std::string::npos)throw std::runtime_error("Multiple labels/assignments");
            clean.erase(0, eq+1);
        }
        Parser p(clean);
        auto node=p.parse();
        auto poly=p.aspoly(node);
        std::cerr<<"Parsed "<<p.atoms<<" atoms, "<<poly.size()<<" monomials, "<<p.functions.size()<<" primitives\n";
        std::ofstream fun(fs::path(argv[2])/"functions.txt");
        for(auto&a:p.functions)fun<<a<<'\n';
        std::ofstream ind(fs::path(argv[2])/"blocks.tsv");
        ind<<"block\tnf_power\tmonomial\n";
        int id=0;
        for(auto&v:poly) {
            int nf=v.first.count(1)?v.first.at(1):0;
            if(nf<0||nf>2)throw std::runtime_error("Nonpolynomial or unexpected flavour order");
            char name[64];
            snprintf(name, sizeof(name), "rational_%05d.wl", id);
            std::ofstream rat(fs::path(argv[2])/name);
            render(rat, v.second, clean);
            rat<<'\n';
            ind<<id<<'\t'<<nf<<'\t';
            bool first=true;
            for(auto&e:v.first) {
                if(e.first==1)continue;
                if(!first)ind<<',';
                ind<<e.first<<':'<<e.second;
                first=false;
            }
            ind<<'\n';
            ++id;
        }
        return 0;
    } catch(const std::exception&e) {
        std::cerr<<"ERROR: "<<e.what()<<'\n';
        return 1;
    }
}


==> anc/src/construction/remaining/first_run/driver.wl <==
(* First run for the remaining coefficients; prepared the rational blocks of P1 used later. *)

Get[FileNameJoin[{DirectoryName[$InputFileName],"UnifiedMPL.wl"}]];
Begin["AAUnified`"];
componentLabels={"P2_nf1","P1_nf0","P2_nf0"};
knownLabels={"P1_nf1","P1_nf2","P2_nf2"};
scope="Coefficients P2 nf^1, P1 nf^0 and P2 nf^0, assembled with P1 nf^1 and the nf^2 coefficients.";
allBlocks=<||>;functions=<||>;computed=<||>;known=<||>;validationRows={};primitiveChecks={};algebraRows={};
makeDir[FileNameJoin[{run,"results"}]];makeDir[FileNameJoin[{run,"checkpoints"}]];

hashFile[p_]:=IntegerString[FileHash[p,"SHA256"],16,64];
readKnown[name_String]:=Module[{e,syms,rules,allowed},
 e=Block[{$Context="AAUnified`",$ContextPath={"AAUnified`","System`"}},load[FileNameJoin[{run,"known",name}]]];
 If[AssociationQ[e],require[KeyExistsQ[e,"Series"],"Known record lacks Series: "<>name];e=e["Series"]];
 require[Head[e]===SeriesData,"Expected saved SeriesData in "<>name];
 syms=DeleteDuplicates[Cases[e,s_Symbol/;Context[s]=!="System`",Infinity]];
 allowed={"beta","ct","costh","m2","mass2","ell","mu2","nc","nf"};
 require[And@@(MemberQ[allowed,SymbolName[#]]&/@syms),"Unknown symbol in saved previous result: "<>name];
 rules=Map[Function[s,s->Switch[SymbolName[s],"beta",beta,"ct"|"costh",costh,"m2"|"mass2",m2,"ell",Log[m2]-Log[mu2],"mu2",mu2,"nc",nc,"nf",nf]],syms];
 e/.rules
];

homDegree[e_]:=Module[{vals},Which[e===0,Missing["Zero"],e===m2,1,FreeQ[e,m2],0,
 Head[e]===Times,vals=homDegree/@(List@@e);If[MemberQ[vals,_Missing],Missing["Zero"],Total[vals]],
 Head[e]===Power&&IntegerQ[e[[2]]],e[[2]]homDegree[e[[1]]],
 Head[e]===Plus,vals=DeleteDuplicates[DeleteCases[homDegree/@(List@@e),_Missing]];require[Length[vals]<=1,"Rational source has mixed mass degrees; do not normalize by guesswork."];If[Length[vals]==0,Missing["Zero"],First[vals]],
 True,require[False,"Unexpected mass dependence in rational coefficient."]]];

loadAndReduce[p_String]:=Module[{base,lines,specs,index,rows={},fields,id,k,pairs,src,cp,rec,expr,dg,rx,rb,rv,t,j=0,parts},
 base=FileNameJoin[{run,"collected",p}];
 lines=Import[FileNameJoin[{base,"functions.txt"}],"Lines"];
 require[ListQ[lines]&&Length[lines]>=4,"Cannot read primitive inventory."];
 specs=functionSpec[safeParse[#]]&/@lines;AssociateTo[functions,p->specs];
 index=Rest[Import[FileNameJoin[{base,"blocks.tsv"}],"Lines"]];
 Do[j++;fields=StringSplit[line,"\t"];require[Length[fields]>=2,"Malformed block index."];
 id=ToExpression[fields[[1]]];k=ToExpression[fields[[2]]];require[IntegerQ[id]&&IntegerQ[k]&&0<=k<=2,"Invalid block id or flavour order."];
 pairs=If[Length[fields]<3,{},(ToExpression/@StringSplit[#,":"])&/@StringSplit[fields[[3]],","]];
 require[And@@(Length[#]==2&&IntegerQ[#[[1]]]&&IntegerQ[#[[2]]]&/@pairs),"Invalid monomial."];
 src=FileNameJoin[{base,"rational_"<>IntegerString[id,10,5]<>".wl"}];cp=FileNameJoin[{run,"checkpoints","reduced",p,"block_"<>IntegerString[id,10,5]<>".wl"}];
 If[FileExistsQ[cp],rec=load[cp];require[rec["Version"]===backendVersion&&rec["Monomial"]===pairs&&rec["NfPower"]===k,"Stale reduced block."],
 t=AbsoluteTime[];expr=safeParse[Import[src,"Text"]];require[FreeQ[expr,nc|nf|_Log|_PolyLog|_MPL22|Pi|I],"A rational block still contains a separated primitive."];
 dg=homDegree[expr];require[MatchQ[dg,_Missing]||dg===1,"Expected mass-squared degree one."];
 rx=TimeConstrained[canon[expr/.m2->1],1800,$Aborted];require[rx=!=$Aborted,"Rational reduction exceeded per-block 30-minute cap: "<>src];
 rb=TimeConstrained[canon[rx/.kinMap],1800,$Aborted];require[rb=!=$Aborted,"Threshold rational substitution timed out: "<>src];rv=val[rb];
 rec=<|"Version"->backendVersion,"SourceBlockHash"->hashFile[src],"Block"->id,"Projector"->p,"NfPower"->k,"Monomial"->pairs,"RationalXZ"->rx,"RationalBeta"->rb,"Valuation"->rv,"Seconds"->AbsoluteTime[]-t|>;
 save[cp,rec]];
 If[rec["RationalBeta"]=!=0,AppendTo[rows,rec]];
 If[Mod[j,50]==0||j==Length[index],say[p<>" rational blocks "<>ToString[j]<>"/"<>ToString[Length[index]]<>"; retained "<>ToString[Length[rows]]]],{line,index}];
 AssociateTo[allBlocks,p->rows];
 save[FileNameJoin[{run,"results",p<>"_reduced_unexpanded_blocks.wl"}],<|"Functions"->specs,"Blocks"->rows,"Version"->backendVersion|>];rows
];

componentInfo[label_String]:=Module[{t=StringSplit[label,"_nf"]},{t[[1]],ToExpression[t[[2]]]}];
componentBlocks[label_String]:=With[{q=componentInfo[label]},Select[allBlocks[q[[1]]],#["NfPower"]===q[[2]]&]];

checkPrimitiveLibrary[]:=Module[{specs,entries={},sp,ij,aa,ww,h=6,jexpr,rv,sv,err,cp,key,cc,bb=1/1000,count=0},
 specs=DeleteDuplicates[Flatten[Values[functions]]];specs=Select[specs,#["Kind"]=!="Flavour"&&#["Kind"]=!="Constant"&];
 Do[count++;key=IntegerString[Hash[{backendVersion,sp,h},"SHA256"],16,64];cp=FileNameJoin[{run,"checkpoints","primitive_tests",key<>".wl"}];
 If[FileExistsQ[cp],entries=Join[entries,load[cp]],
 ij=primitiveJet[sp,h];jexpr=jetExpression[ij]/.Lb->Log[beta];rv={};
 Do[aa=primitiveNumber[sp,bb,cc,15625,15625,3,60];
 sv=finiteExpressionNumber[jexpr/.{beta->bb,costh->cc,m2->15625,mu2->15625,nc->3},60];
 require[finiteQ[sv],"Primitive jet has unevaluated numerical constants."];err=Abs[sv-aa]/Max[1,Abs[aa]];
 AppendTo[rv,<|"Specification"->sp,"Beta"->bb,"CosTheta"->cc,"Order"->h,"ScaledError"->err,"Pass"->TrueQ[err<10^-12]|>],{cc,{-1/3,1/3}}];
 save[cp,rv];entries=Join[entries,rv];require[And@@Lookup[rv,"Pass"],"A primitive expansion disagrees with its independent numerical evaluation."]];
 If[Mod[count,10]==0||count==Length[specs],say["Primitive tests "<>ToString[count]<>"/"<>ToString[Length[specs]]]],{sp,specs}];
 primitiveChecks=entries;save[FileNameJoin[{run,"results","primitive_numerical_checks.wl"}],entries];
 require[And@@Lookup[entries,"Pass"],"A cached primitive test is not successful."];True
];

computeComponent[label_String,order_Integer]:=Module[{parts=componentBlocks[label],p=componentInfo[label][[1]],sum=<||>,cp,rec,j=0,v,h,product,rat,term,sp,k,e,full,coeff,versionKey},
 require[Length[parts]>0,"No nonzero blocks for "<>label];
 versionKey={backendVersion,label,order};
 Do[j++;cp=FileNameJoin[{run,"checkpoints","assembly",label<>"_p"<>ToString[order],"term_"<>IntegerString[r["Block"],10,5]<>".wl"}];
 If[FileExistsQ[cp],rec=load[cp];require[rec["Key"]===versionKey,"Stale expansion checkpoint."];term=rec["Jet"],
 v=r["Valuation"];h=order-v;
 If[v>order,term=<||>,
 product=<|0->1|>;
 Do[sp=functions[p][[kv[[1]]+1]];k=kv[[2]];
 If[sp["Kind"]==="Constant",product=jetScale[product,sp["Value"]^k],require[k>=0,"Negative special-function power."];product=jetMul[product,jetPower[primitiveJet[sp,h],k,h],h]],{kv,r["Monomial"]}];
 term=jetScale[jetMul[rationalJet[r["RationalBeta"],order],product,order],m2];
 term=Map[coefficientCanonical,term]];
 require[FreeQ[Values[term],_Series|_Derivative|_MPL22],"Unevaluated primitive in coefficient block."];
 save[cp,<|"Key"->versionKey,"Block"->r["Block"],"Jet"->term|>]];
 sum=jetAdd[sum,term];
 If[Mod[j,50]==0||j==Length[parts],sum=Map[coefficientCanonical,sum];say[label<>" beta^"<>ToString[order]<>" blocks "<>ToString[j]<>"/"<>ToString[Length[parts]]]],{r,parts}];
 sum=Map[coefficientCanonical,sum];sum=KeySelect[sum,#<=order&];
 full=jetExpression[sum]/.Lb->Log[beta];
 require[FreeQ[full,Derivative|Series|MPL22],"Unresolved special-function derivative in assembled result."];
 rec=<|"Label"->label,"Order"->order,"Jet"->sum,"Expression"->full,"BoundaryConstants"->DeleteDuplicates[Cases[full,_MB,Infinity]],"Version"->backendVersion,
 "Status"->"Threshold series. MB[p,q,a,w] are the boundary integrals."|>;
 save[FileNameJoin[{run,"results",label<>"_series"<>ToString[order]<>".wl"}],rec];rec
];

checkComponent[label_String,r4_Association,r6_Association]:=Module[{diff,sym,rows,lo,logs,v,symaudit},
 diff=coefficientCanonical[r4["Expression"]-jetExpression[KeySelect[r6["Jet"],#<=4&]]/.Lb->Log[beta]];
 save[FileNameJoin[{run,"results",label<>"_common_order_difference.wl"}],diff];require[zeroQ[diff],"Common-order coefficient mismatch for "<>label];

 sym=TimeConstrained[FullSimplify[coefficientCanonical[r6["Expression"]-(r6["Expression"]/.costh->-costh)],Assumptions->assumptions],120,$Aborted];
 symaudit=If[zeroQ[sym],"PROVED",If[sym===$Aborted,"NOT_PROVED_TIMEOUT","NOT_REDUCED_TO_ZERO"]];
 If[symaudit=!="PROVED",warn[label<>" exact angular symmetry not shown symbolically; residual saved and checked numerically."]];
 lo=Select[Keys[r6["Jet"]],#<0&&!zeroQ[r6["Jet"][#]]&];logs=Max[0,Sequence@@(Exponent[#,Lb]&/@Values[r6["Jet"]])];
 rows=<|"Label"->label,"CommonOrderPass"->True,"AngularSymmetry"->symaudit,"AngularDifference"->sym,
 "PreservedNegativePowers"->lo,"MaxLogPower"->logs,"BoundaryConstants"->r6["BoundaryConstants"]|>;
 AppendTo[algebraRows,rows];save[FileNameJoin[{run,"results","component_symbolic_checks.wl"}],algebraRows];rows
];

unexpandedComponent[label_String,bb_,cc_,par_List,wp_Integer]:=Module[{p=componentInfo[label][[1]],bl=componentBlocks[label],sp,values,terms,q,mm=par[[1]],uu=par[[2]],nn=par[[3]],ids},
 ids=Union[Flatten[(#["Monomial"][[All,1]]&/@bl)]];
 values=Association[Table[id->primitiveNumber[functions[p][[id+1]],bb,cc,mm,uu,nn,wp],{id,ids}]];
 terms=Table[q=r["RationalBeta"]/.{beta->bb,costh->cc};require[FreeQ[q,beta|costh],"Kinematics remain symbolic."];
 N[mm q,wp] Times@@(values[#[[1]]]^#[[2]]&/@r["Monomial"]),{r,bl}];
 q=Block[{$MaxExtraPrecision=5wp},Total[terms]];require[finiteQ[q],"Unexpanded coefficient is not finite."];q
];

stableReference[label_String,bb_,cc_,par_List]:=Module[{low,high,lowwp=80,err,wp},
 low=unexpandedComponent[label,bb,cc,par,lowwp];
 Do[high=unexpandedComponent[label,bb,cc,par,wp];err=scaled[low,high];
 If[TrueQ[err<10^-25],Return[<|"Value"->high,"LowerValue"->low,"Change"->err,"WorkingPrecision"->wp,"LowerPrecision"->lowwp|>]];
 say["Increasing reference precision for "<>label<>" at "<>ToString[{bb,cc},InputForm]];low=high;lowwp=wp,{wp,{120,160,220,300}}];
 require[False,"Reference did not stabilize through 300 working digits: "<>label]
];

seriesNumber[e_,bb_,cc_,par_List,wp_Integer]:=Module[{v},v=finiteExpressionNumber[e/.{beta->bb,costh->cc,m2->par[[1]],mu2->par[[2]],nc->par[[3]]},wp];require[finiteQ[v],"Series evaluation left unresolved constants."];v];
relativeError[a_,d_]:=If[Abs[d]>10^-40,Abs[a-d]/Abs[d],Missing["NearZeroReference"]];

validateAll[]:=Module[{bs={1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10},cs={-2/3,-1/3,0,1/3,2/3},pars={{15625,15625,3},{15625,62500,3},{22500,5625,4}},par,bb,cc,key,cp,pointRows,r80,r120,stable,refs=<||>,refs80=<||>,refPrecisions=<||>,refInfo,full80,fullStability,fullWP,highFull,wp,s4,s6,labels=Join[componentLabels,knownLabels],expr4,expr6,fullref,full4,full6,rel,pass,guardRows={}},
 Do[key={backendVersion,par,bb,cc};cp=FileNameJoin[{run,"checkpoints","validation",IntegerString[Hash[key,"SHA256"],16,64]<>".wl"}];
 If[FileExistsQ[cp],pointRows=load[cp];validationRows=Join[validationRows,pointRows];Continue[]];
 say["Full validation "<>ToString[{par,bb,cc},InputForm]];refs=<||>;refs80=<||>;refPrecisions=<||>;pointRows={};
 Do[refInfo=stableReference[label,bb,cc,par];r80=refInfo["LowerValue"];r120=refInfo["Value"];stable=refInfo["Change"];
 AssociateTo[refs,label->r120];AssociateTo[refs80,label->r80];AssociateTo[refPrecisions,label->refInfo["WorkingPrecision"]];
 If[MemberQ[componentLabels,label],expr4=computed[label]["p4"]["Expression"];expr6=computed[label]["p6"]["Expression"],expr4=Normal[known[label]["p4"]];expr6=Normal[known[label]["p6"]]];
 s4=seriesNumber[expr4,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];s6=seriesNumber[expr6,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];rel=relativeError[s6,r120];
 AppendTo[pointRows,<|"Quantity"->label,"Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[r120],"ImUnexpanded"->Im[r120],"ReSeries4"->Re[s4],"ImSeries4"->Im[s4],"ReSeries6"->Re[s6],"ImSeries6"->Im[s6],"AbsoluteError4"->Abs[s4-r120],"AbsoluteError6"->Abs[s6-r120],"RelativeError4"->relativeError[s4,r120],"RelativeError6"->rel,"ReferenceLastChange"->stable,"ReferenceWorkingPrecision"->refInfo["WorkingPrecision"]|>];

 If[bb===1/1000,require[TrueQ[Abs[s6-r120]/Max[1,Abs[r120]]<10^-8],"Small-beta sixth-order comparison fails for "<>label]],{label,labels}];
 Do[fullref=refs[p<>"_nf0"]+5refs[p<>"_nf1"]+25refs[p<>"_nf2"];full80=refs80[p<>"_nf0"]+5refs80[p<>"_nf1"]+25refs80[p<>"_nf2"];fullStability=scaled[full80,fullref];fullWP=Max[Lookup[refPrecisions,{p<>"_nf0",p<>"_nf1",p<>"_nf2"}]];
 If[!TrueQ[fullStability<10^-25],Do[If[wp<=fullWP,Continue[]];highFull=unexpandedComponent[p<>"_nf0",bb,cc,par,wp]+5unexpandedComponent[p<>"_nf1",bb,cc,par,wp]+25unexpandedComponent[p<>"_nf2",bb,cc,par,wp];fullStability=scaled[fullref,highFull];fullref=highFull;fullWP=wp;If[TrueQ[fullStability<10^-25],Break[]],{wp,{160,220,300}}]];
 require[TrueQ[fullStability<10^-25],"The assembled reference is not precision-stable through the allowed precision cap: "<>p];
 full4=seriesNumber[assembled[p]["p4"],bb,cc,par,Max[110,fullWP]];full6=seriesNumber[assembled[p]["p6"],bb,cc,par,Max[110,fullWP]];
 AppendTo[pointRows,<|"Quantity"->p<>"_FULL_nf5","Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[fullref],"ImUnexpanded"->Im[fullref],"ReSeries4"->Re[full4],"ImSeries4"->Im[full4],"ReSeries6"->Re[full6],"ImSeries6"->Im[full6],"AbsoluteError4"->Abs[full4-fullref],"AbsoluteError6"->Abs[full6-fullref],"RelativeError4"->relativeError[full4,fullref],"RelativeError6"->relativeError[full6,fullref],"ReferenceLastChange"->fullStability,"ReferenceWorkingPrecision"->fullWP|>];
 If[bb===1/1000,require[TrueQ[Abs[full6-fullref]/Max[1,Abs[fullref]]<10^-8],"Small-beta assembled comparison fails for "<>p]],{p,{"P1","P2"}}];
 save[cp,pointRows];validationRows=Join[validationRows,pointRows];save[FileNameJoin[{run,"results","validation_all.wl"}],validationRows],{par,pars},{cc,cs},{bb,bs}];
 True
];

checkNumericalSymmetry[]:=Module[{groups,rows={},g,pos,neg,vp,vn,err},
 groups=GatherBy[validationRows,{#["Quantity"],#["Parameters"],#["Beta"]}&];
 Do[Do[neg=SelectFirst[g,#["CosTheta"]===-pos["CosTheta"]&,Missing["Absent"]];
 require[AssociationQ[neg],"An angular-symmetry partner is missing from the numerical grid."];
 vp=pos["ReUnexpanded"]+I pos["ImUnexpanded"];vn=neg["ReUnexpanded"]+I neg["ImUnexpanded"];err=scaled[vp,vn];
 AppendTo[rows,<|"Quantity"->pos["Quantity"],"Parameters"->pos["Parameters"],"Beta"->pos["Beta"],"PositiveCosTheta"->pos["CosTheta"],"ScaledDifference"->err,"Pass"->TrueQ[err<10^-25]|>],
 {pos,Select[g,#["CosTheta"]>0&]}],{g,groups}];
 save[FileNameJoin[{run,"results","numerical_angular_symmetry.wl"}],rows];require[And@@Lookup[rows,"Pass"],"Numerical angular symmetry failed. Inspect the saved differences."];rows
];
maximumRelative[values_List]:=With[{v=Select[values,NumberQ]},If[Length[v]==0,Missing["NoDefinedRelativeError"],Max[v]]];

plotAndExport[]:=Module[{qs,rs,groups,table,plot,g,cols},
 cols=Keys[First[validationRows]];
 Export[FileNameJoin[{run,"results","validation_all.csv"}],Prepend[(Lookup[#,cols]/._Missing->"NA")&/@validationRows,cols],"CSV"];
 qs=DeleteDuplicates[Lookup[validationRows,"Quantity"]];
 Do[rs=Select[validationRows,#["Quantity"]===q&];groups=GatherBy[rs,#["Beta"]&];
 table=SortBy[Table[{First[g]["Beta"],maximumRelative[Lookup[g,"RelativeError4"]],maximumRelative[Lookup[g,"RelativeError6"]]},{g,groups}],First];
 save[FileNameJoin[{run,"results",q<>"_error_table.wl"}],<|"Data"->table,"Scope"->"Maxima over the sampled angles and parameter sets."|>];
 If[Environment["GGAA_UNIFIED_NO_PLOTS"]=!="1",plot=ListLogLogPlot[{Select[table[[All,{1,2}]],NumberQ[Last[#]]&&Last[#]>0&],Select[table[[All,{1,3}]],NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->q,PlotLegends->{"through beta_A^4","through beta_A^6"},ImageSize->700];
 If[TimeConstrained[Check[Export[FileNameJoin[{run,"results",q<>"_errors.png"}],plot],$Failed],300,$Failed]===$Failed,warn["Plot export failed: "<>q<>". Numerical table preserved."]]],{q,qs}];True
];

main[]:=Module[{r4,r6,e4,e6,cases={},neg},
 stage["01_restore_completed_pieces",Do[AssociateTo[known,label-><|"p4"->readKnown[label<>"_p4.wl"],"p6"->readKnown[label<>"_p6.wl"]|>],{label,knownLabels}];True];
 stage["02_multiple_polylog_regression_tests",engineTests[]];
 stage["03_reduce_both_complete_source_expressions",loadAndReduce["P1"];loadAndReduce["P2"];True];
 stage["04_check_all_required_primitives",checkPrimitiveLibrary[]];
 Do[stage["05_"<>label<>"_fourth_order",r4=computeComponent[label,4]];
 stage["06_"<>label<>"_sixth_order",r6=computeComponent[label,6]];
 AssociateTo[computed,label-><|"p4"->r4,"p6"->r6|>];
 stage["07_"<>label<>"_exact_common_order",checkComponent[label,r4,r6]],{label,componentLabels}];
 stage["08_assemble_both_full_form_factors",assembled=<||>;
 Do[e4=computed[p<>"_nf0"]["p4"]["Expression"]+nf If[p==="P1",Normal[known["P1_nf1"]["p4"]],computed["P2_nf1"]["p4"]["Expression"]]+nf^2 Normal[known[p<>"_nf2"]["p4"]];
 e6=computed[p<>"_nf0"]["p6"]["Expression"]+nf If[p==="P1",Normal[known["P1_nf1"]["p6"]],computed["P2_nf1"]["p6"]["Expression"]]+nf^2 Normal[known[p<>"_nf2"]["p6"]];
 AssociateTo[assembled,p-><|"p4"->e4,"p6"->e6|>];
 save[FileNameJoin[{run,"results",p<>"_full_series.wl"}],<|"ThroughBeta4"->e4,"ThroughBeta6"->e6,"FlavourVariable"->nf,"Scope"->scope|>],{p,{"P1","P2"}}];True];

 assembledSymbolic=assembled;assembled=assembled/.nf->5;
 stage["09_full_numerical_validation",validateAll[]];
 stage["10_numerical_angular_symmetry",checkNumericalSymmetry[]];
 stage["11_tables_and_plots",plotAndExport[]];
 stage["12_combined_output",save[FileNameJoin[{run,"results","complete_unified_results.wl"}],<|"ComputedComponents"->computed,"PreviouslyCompleted"->known,"FullFormFactors"->assembledSymbolic,"AlgebraChecks"->algebraRows,"PrimitiveChecks"->primitiveChecks,"Validation"->validationRows,"Warnings"->warnings,"Scope"->scope,"Version"->backendVersion|>];True];True
];
outcome=CheckAbort[Catch[main[],"UnifiedStop"],Failure["Interrupted",<|"Stage"->currentStage|>]];
save[FileNameJoin[{run,"results","run_outcome.wl"}],<|"Outcome"->outcome,"Stages"->stages,"Warnings"->warnings,"Scope"->scope|>];
Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[Join[{
 "gg -> AA unified remaining-coefficients run", "Execution: "<>If[outcome===True,"COMPLETED_UNIFIED_CONSTRUCTION_AND_NUMERICAL_CHECKS","FAILED_OR_INTERRUPTED"],
 "Kernel: "<>$Version,"Scope: "<>scope,"Numerical rows saved: "<>ToString[Length[validationRows]],
 "Completed series of earlier runs were imported.",
 "MB[p,q,a,w] are left unreduced.",
 "No coefficient was set to zero numerically.",
 "Li22 and the boundary integrals are evaluated on the real branch.",
 "Numerical comparisons use the unexpanded expressions.",
 "STAGES:"},(#["Stage"]<>" : "<>#["Status"]&/@stages),{"WARNINGS:"},If[Length[warnings]==0,{"None recorded."},warnings],{
 "Next: reduction of the boundary constants and of the angular symmetry.",
 "All artifacts and checkpoints remain in this run directory."}],"\n"]<>"\n","Text"];
If[outcome===True,Export[FileNameJoin[{run,"COMPLETED_UNIFIED_INTERNAL.txt"}],scope,"Text"]];
say["Final outcome: "<>ToString[outcome,InputForm]];Exit[If[outcome===True,0,1]];
End[];


==> anc/src/construction/remaining/jet_dag.cpp <==
// Truncated series arithmetic.

#include "exact_rf.hpp"
#include <fstream>
#include <memory>
#include <chrono>
#include <iostream>
#include <climits>
struct JNode{int op,a,b;std::string c;};
using Jet=std::map<int,RF>;
struct Jets{
 RFEngine e;
 Jet add(Jet a,const Jet&b,int sign=1){for(auto&v:b){auto it=a.find(v.first);if(it==a.end()){auto q=v.second;if(sign<0)q=e.neg(q);if(!q.zero())a.emplace(v.first,std::move(q));}else{it->second=e.add(it->second,v.second,sign);if(it->second.zero())a.erase(it);}}return a;}
 Jet mul(const Jet&a,const Jet&b,int hi){Jet out;for(auto&u:a)for(auto&v:b)if(u.first+v.first<=hi){auto q=e.mul(u.second,v.second);auto it=out.find(u.first+v.first);if(it==out.end()){if(!q.zero())out.emplace(u.first+v.first,std::move(q));}else{it->second=e.add(it->second,q);if(it->second.zero())out.erase(it);}}return out;}
 Jet power(const Jet&a,int n,int hi,int lo){if(n<0)throw std::runtime_error("negative jet power");Jet out{{0,RF(1)}};for(int i=0;i<n;i++)out=mul(out,a,hi-(n-i-1)*lo);return out;}
 Jet poly(const Poly&p,int shift,int hi){Jet out;for(auto&v:p.t){int k=v.first/1024-shift;if(k>hi)continue;out[k].n.add(v.first%1024,v.second);}return out;}
 Jet invregular(const Poly&p,int shift,int hi){Jet d=poly(p,shift,hi);if(!d.count(0)||d.at(0).zero())throw std::runtime_error("zero regular denominator");Jet out;out[0]=e.inv(d.at(0));for(int k=1;k<=hi;k++){RF sum;for(auto&v:d)if(v.first>0&&v.first<=k){auto it=out.find(k-v.first);if(it!=out.end())sum=e.add(sum,e.mul(v.second,it->second));}auto a=e.neg(e.div(sum,d.at(0)));if(!a.zero())out.emplace(k,std::move(a));}return out;}
 static int pv(const Poly&p){if(p.zero())return INT_MAX/4;return p.t.begin()->first/1024;}
 static int valuation(const RF&r,const RFEngine&re){if(r.zero())return INT_MAX/4;int v=pv(r.n);for(auto&f:r.f)v-=f.second*pv(re.bases[f.first]);return v;}
 Jet rational(const RF&r,const RFEngine&re,int hi){if(r.zero())return{};int nv=pv(r.n),v=valuation(r,re),depth=hi-v;if(depth<0)return{};if(depth>100)throw std::runtime_error("required jet depth exceeds safety cap100");Jet q=poly(r.n,nv,depth);for(auto&f:r.f){Jet den=invregular(re.bases[f.first],pv(re.bases[f.first]),depth);q=mul(q,power(den,f.second,depth,0),depth);}RF scalar=e.inv(RF(r.d));Jet out;for(auto&u:q){auto rr=e.mul(u.second,scalar);if(!rr.zero())out.emplace(u.first+v,std::move(rr));}return out;}
};
int main(int argc,char**argv){try{
 if(argc!=4){std::cerr<<"usage jet_dag DAG OUTPUT HI\n";return 2;}
 int hi=std::stoi(argv[3]);if(hi<0||hi>24)throw std::runtime_error("unsupported order");
 std::ifstream in(argv[1]);if(!in)throw std::runtime_error("no DAG");std::string line,word;int root,md;
 std::getline(in,line);std::istringstream head(line);head>>word>>root>>word>>md;
 if(line.rfind("roots",0)==0){if(root!=1)throw std::runtime_error("jet backend requires unsplit DAG");std::getline(in,line);root=std::stoi(line);}
 std::vector<JNode> n{{}};while(std::getline(in,line)){std::istringstream is(line);int op,a=0,b=0;std::string v;is>>op>>v>>b;if(op)a=std::stoi(v);n.push_back({op,a,b,v});}
 size_t N=n.size();std::vector<bool> small(N,false);for(size_t i=N-1;i>0;i--){if(n[i].op==7&&n[i].b<0)small[i]=true;if(small[i]&&n[i].op>=3){small[n[i].a]=true;if(n[i].op<=6)small[n[i].b]=true;}}
 RFEngine re;RF b,c,one(1);b.n=Poly::var(1024);c.n=Poly::var(1);RF b2=re.mul(b,b),bc=re.mul(b,c);
 for(auto p:std::vector<Poly>{re.add(one,bc).n,re.add(bc,one,-1).n,re.add(re.add(one,b2),re.mul(RF(2),bc)).n,re.add(re.add(one,b2),re.mul(RF(2),bc),-1).n}){Big co=content(p);if(p.t.rbegin()->second<0)co=-co;re.reg(divscalar(p,co));}
 RF xx=re.div(re.add(one,b,-1),re.add(one,b)),zz=re.div(re.add(re.add(one,b2),re.mul(RF(2),bc)),re.add(one,b2,-1));
 std::vector<std::unique_ptr<RF>> exact(N);std::vector<int> lo(N,0),need(N,-10000),refs(N,0);auto start=std::chrono::steady_clock::now();size_t sc=0;
 for(size_t i=1;i<N;i++){auto q=n[i];if(small[i]){RF r;
  if(q.op==0)r=RF(Big(q.c));else if(q.op==1)r=xx;else if(q.op==2)r=zz;else if(q.op==3)r=re.add(*exact[q.a],*exact[q.b]);else if(q.op==4)r=re.add(*exact[q.a],*exact[q.b],-1);else if(q.op==5)r=re.mul(*exact[q.a],*exact[q.b]);else if(q.op==6)r=re.div(*exact[q.a],*exact[q.b]);else if(q.op==7)r=re.pow(*exact[q.a],q.b);else if(q.op==8)r=re.neg(*exact[q.a]);exact[i]=std::make_unique<RF>(std::move(r));sc++;}
  if(q.op==0)lo[i]=q.c=="0"?1000:0;else if(q.op<=2)lo[i]=0;else if(q.op==3||q.op==4)lo[i]=std::min(lo[q.a],lo[q.b]);else if(q.op==5)lo[i]=std::min(1000,lo[q.a]+lo[q.b]);else if(q.op==7){lo[i]=q.b<0?Jets::valuation(*exact[i],re):std::min(1000,lo[q.a]*q.b);}else if(q.op==8)lo[i]=lo[q.a];else throw std::runtime_error("un-normalized division");
 }
 std::cerr<<"small rational ancestors="<<sc<<" nodes="<<N-1<<" lower_bound="<<lo[root]<<" sec="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<"\n";
 need[root]=hi;for(size_t i=N-1;i>0;i--){if(need[i]<lo[i])continue;auto q=n[i];if(q.op<3||(q.op==7&&q.b<0))continue;int a=need[i],bb=need[i];if(q.op==5){a-=lo[q.b];bb-=lo[q.a];}if(q.op==7)a-=(q.b-1)*lo[q.a];need[q.a]=std::max(need[q.a],a);refs[q.a]++;if(q.op<=6){need[q.b]=std::max(need[q.b],bb);refs[q.b]++;}}
 Jets j;std::vector<std::unique_ptr<Jet>> vals(N);Jet result;
 for(size_t i=1;i<N;i++){if(need[i]<lo[i]){vals[i]=std::make_unique<Jet>();continue;}auto q=n[i];Jet v;
 if(q.op==0){RF z(Big(q.c));if(!z.zero())v.emplace(0,std::move(z));}
 else if(q.op==1){v[0]=RF(1);for(int k=1;k<=need[i];k++)v[k]=RF(k%2?-2:2);}
 else if(q.op==2){v[0]=RF(1);for(int k=1;k<=need[i];k++){RF z(2);if(k%2)z.n=scale(Poly::var(1),2);v[k]=z;}}
 else if(q.op==7&&q.b<0)v=j.rational(*exact[i],re,need[i]);
 else if(q.op==3||q.op==4)v=j.add(*vals[q.a],*vals[q.b],q.op==3?1:-1);
 else if(q.op==5)v=j.mul(*vals[q.a],*vals[q.b],need[i]);
 else if(q.op==7)v=j.power(*vals[q.a],q.b,need[i],lo[q.a]);
 else if(q.op==8){v=*vals[q.a];for(auto&u:v)u.second=j.e.neg(u.second);}
 else throw std::runtime_error("bad opcode");
 for(auto it=v.begin();it!=v.end();)if(it->first>need[i])it=v.erase(it);else++it;
 vals[i]=std::make_unique<Jet>(std::move(v));
 if(q.op>=3&&!(q.op==7&&q.b<0)){if(--refs[q.a]==0)vals[q.a].reset();if(q.op<=6&&--refs[q.b]==0)vals[q.b].reset();}
 if(i==static_cast<size_t>(root))result=*vals[i];if(refs[i]==0)vals[i].reset();
 if(i%50000==0)std::cerr<<"jet nodes "<<i<<"/"<<N-1<<" sec="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<" bases="<<j.e.bases.size()<<"\n";
 }
 std::ofstream out(argv[2]);if(!out)throw std::runtime_error("cannot create output");out<<"<|\"Order\"->"<<hi<<",\"LowerBound\"->"<<lo[root]<<",\"Jet\"-><|";bool first=true;for(auto&v:result){if(!first)out<<",\n";first=false;out<<v.first<<"->"<<j.e.str(j.e.reduce(v.second),"UNUSED","costh");}out<<"|>|>\n";out.close();if(!out)throw std::runtime_error("output write failed");
 std::cerr<<"DONE sec="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<" coefficients="<<result.size()<<"\n";return 0;
}catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<"\n";return 1;}}


==> anc/src/construction/remaining/prepare_rational_series.py <==
#!/usr/bin/env python3
"""Prepare exact rational blocks for the native beta-series backend."""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import pathlib
import re
import selectors
import shutil
import signal
import subprocess
import sys
import time


VERSION = "DirectRationalSeries-1.0"
active_process: subprocess.Popen | None = None


def sha(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(4 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def write_json(path: pathlib.Path, value: object) -> None:
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(json.dumps(value, indent=2) + "\n")
    os.replace(temporary, path)


def stop(signum, _frame):
    global active_process
    if active_process is not None and active_process.poll() is None:
        active_process.terminate()
    raise SystemExit(128 + signum)


def log(text: str) -> None:
    print(time.strftime("[%Y-%m-%dT%H:%M:%S] ") + text, flush=True)


def invoke(command: list[str], output: pathlib.Path, seconds: int) -> None:
    global active_process

    started = time.monotonic()
    with output.open("a", encoding="utf-8") as handle:
        handle.write("COMMAND " + repr(command) + "\n")
        handle.flush()

        active_process = subprocess.Popen(
            command,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
        )
        assert active_process.stdout is not None

        selector = selectors.DefaultSelector()
        selector.register(active_process.stdout, selectors.EVENT_READ)

        try:
            while selector.get_map():
                if time.monotonic() - started > seconds:
                    active_process.kill()
                    active_process.wait()
                    raise RuntimeError(
                        f"Native operation exceeded {seconds} seconds: "
                        f"{command[0]}; see {output}"
                    )

                for key, _ in selector.select(1):
                    chunk = os.read(key.fd, 65536)
                    if not chunk:
                        selector.unregister(key.fileobj)
                        continue

                    text = chunk.decode("utf-8", errors="replace")
                    handle.write(text)
                    handle.flush()
                    sys.stdout.write(text)
                    sys.stdout.flush()

            code = active_process.wait()
            if code:
                raise RuntimeError(
                    f"Native operation exited with code {code}; see {output}"
                )
        finally:
            selector.close()
            if active_process.poll() is None:
                active_process.kill()
                active_process.wait()
            active_process = None


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run", type=pathlib.Path)
    parser.add_argument("--block-seconds", type=int, default=3600)
    args = parser.parse_args()

    run = args.run.resolve()
    source = run / "source"
    checkpoints = run / "checkpoints"

    if not 300 <= args.block_seconds <= 86400:
        raise RuntimeError("block-seconds must be between 300 and 86400")

    native = checkpoints / "native"
    native.mkdir(exist_ok=True)

    backend_sources = [
        "rational_dag.cpp",
        "jet_dag.cpp",
        "reference_dag.cpp",
        "exact_rf.hpp",
        "check_fixed_reference.cpp",
    ]
    signature = hashlib.sha256(
        "".join(name + sha(source / name) for name in backend_sources).encode()
    ).hexdigest()

    blocks = []
    reused = 0

    for projector in ["P1", "P2"]:
        folder = run / "collected" / projector
        index = (folder / "blocks.tsv").read_text().splitlines()
        if not index or index[0] != "block\tnf_power\tmonomial":
            raise RuntimeError("unexpected block index header")

        for line in index[1:]:
            fields = line.split("\t")
            if len(fields) != 3:
                raise RuntimeError("malformed block index")

            block, nf_power = int(fields[0]), int(fields[1])
            if block < 0 or nf_power not in (0, 1, 2):
                raise RuntimeError("invalid block identifier")

            block_source = folder / f"rational_{block:05d}.wl"
            source_hash = sha(block_source)
            cached = (
                checkpoints
                / "reduced"
                / projector
                / f"block_{block:05d}.wl"
            )

            if cached.exists():
                text = cached.read_text()
                match = re.search(
                    '"SourceBlockHash"\\s*->\\s*"([0-9a-f]{64})"',
                    text,
                )
                if not match or match.group(1) != source_hash:
                    raise RuntimeError(
                        "source hash mismatch for cached block " + str(cached)
                    )
                if "GGAA-Unified-RealMPL22-0.1" not in text:
                    raise RuntimeError("unexpected checkpoint version")
                reused += 1
                continue

            blocks.append(
                (projector, block, nf_power, block_source, source_hash)
            )

    # Put the two historically troublesome blocks first, so failures show up early.
    blocks.sort(
        key=lambda value: (
            0
            if value[0] == "P1" and value[1] == 1438
            else 1
            if value[0] == "P2" and value[1] == 6017
            else 2,
            value[0],
            value[1],
        )
    )

    log(
        f"Reusing {reused} checked Wolfram block files; "
        f"{len(blocks)} original blocks need native rational series."
    )

    records = []
    for number, (projector, block, nf_power, block_source, source_hash) in enumerate(
        blocks, 1
    ):
        output = native / projector / f"block_{block:05d}"
        output.mkdir(parents=True, exist_ok=True)
        audit_path = output / "audit.json"

        if audit_path.exists():
            audit = json.loads(audit_path.read_text())
            if not (
                audit.get("passed") is True
                and audit.get("source_sha256") == source_hash
                and audit.get("code_signature") == signature
            ):
                raise RuntimeError("stale native checkpoint " + str(output))

            for record in audit["files"].values():
                path = output / record["name"]
                if not path.is_file() or sha(path) != record["sha256"]:
                    raise RuntimeError("changed native output " + str(path))

            records.append(audit)
            if number % 100 == 0:
                log(f"Reusing native rational series {number}/{len(blocks)}")
            continue

        if shutil.disk_usage(run).free < 512 * 1024**2:
            raise RuntimeError(
                "Less than 512 MiB free disk remains; completed checkpoints are preserved."
            )

        label = (
            f"{projector} block {block:05d} "
            f"({block_source.stat().st_size:,} source bytes), "
            f"{number}/{len(blocks)}"
        )
        log("START " + label)
        (run / "current_stage.txt").write_text(
            "NATIVE_EXACT_RATIONAL_SERIES\n" + label + "\n"
        )

        started = time.monotonic()
        prefix = output / "arithmetic"
        dag = output / "arithmetic.dag.tsv"
        logfile = output / "native.log"
        partial_path = output / "partial.json"

        if partial_path.exists():
            partial = json.loads(partial_path.read_text())
            if (
                partial.get("source_sha256") != source_hash
                or partial.get("code_signature") != signature
            ):
                raise RuntimeError("stale partial checkpoint " + str(partial_path))
        else:
            partial = {
                "source_sha256": source_hash,
                "code_signature": signature,
                "steps": {},
                "files": {},
            }

        phase_seconds = args.block_seconds

        def phase(key, command, result):
            if key in partial["steps"]:
                record = partial["steps"][key]
                if not result.exists() or sha(result) != record["sha256"]:
                    raise RuntimeError("partial output changed: " + str(result))
                return

            phase_started = time.monotonic()
            invoke(command, logfile, phase_seconds)
            if not result.is_file() or result.stat().st_size == 0:
                raise RuntimeError("native phase wrote no output " + key)

            record = {
                "name": result.name,
                "sha256": sha(result),
                "seconds": time.monotonic() - phase_started,
            }
            partial["steps"][key] = record
            if key != "dag":
                partial["files"][key] = record
            write_json(partial_path, partial)

        phase(
            "dag",
            [str(source / "rational_dag"), str(block_source), str(prefix)],
            dag,
        )

        with dag.open() as handle:
            header = handle.readline().strip().split("\t")
            root_line = handle.readline().split()

        if (
            len(header) != 4
            or header[0] != "roots"
            or int(header[1]) != 1
            or len(root_line) != 1
            or int(header[3]) not in (0, 1)
        ):
            raise RuntimeError("unexpected DAG header/mass-degree certificate")

        for order in (4, 6):
            result = output / f"jet{order}.wl"
            phase(
                f"jet{order}",
                [str(source / "jet_dag"), str(dag), str(result), str(order)],
                result,
            )

        references = []
        beta_points = [
            (1, 1000),
            (1, 500),
            (1, 200),
            (1, 100),
            (1, 50),
            (1, 20),
            (1, 10),
            (1, 5),
            (3, 10),
        ]

        for numerator, denominator in beta_points:
            key = f"ref_{numerator}_{denominator}"
            result = output / f"{key}.wl"
            phase(
                key,
                [
                    str(source / "reference_dag"),
                    str(dag),
                    str(result),
                    str(numerator),
                    str(denominator),
                ],
                result,
            )

            check_key = key + "_check"
            if check_key not in partial["steps"]:
                check_started = time.monotonic()
                invoke(
                    [
                        str(source / "check_fixed_reference"),
                        str(block_source),
                        str(result),
                        str(numerator),
                        str(denominator),
                    ],
                    logfile,
                    phase_seconds,
                )
                partial["steps"][check_key] = {
                    "passed": True,
                    "modular_comparisons": 6,
                    "seconds": time.monotonic() - check_started,
                }
                write_json(partial_path, partial)

            references.append(
                {
                    "Numerator": numerator,
                    "Denominator": denominator,
                    "File": result.name,
                    "SHA256": sha(result),
                }
            )

        audit = {
            "method": VERSION,
            "passed": True,
            "projector": projector,
            "block": block,
            "nf_power": nf_power,
            "source_sha256": source_hash,
            "code_signature": signature,
            "source_bytes": block_source.stat().st_size,
            "mass_degree": int(header[3]),
            "files": partial["files"],
            "references": references,
            "modular_comparisons": 54,
            "seconds_this_invocation": time.monotonic() - started,
            "total_measured_seconds": sum(
                value.get("seconds", 0) for value in partial["steps"].values()
            ),
            "scope": (
                "Exact beta Laurent coefficients of the rational source divided by M2 "
                "through orders4 and6. Unexpanded references are separate exact rational "
                "functions of cos(theta), obtained by substituting each beta in the "
                "unchanged arithmetic DAG. Modular checks test those references; no "
                "fit/reconstruction from sampled numerical data is used for series "
                "coefficients. This is not full amplitude validation."
            ),
        }
        write_json(audit_path, audit)
        records.append(audit)

        if projector == "P1" and block == 1438:
            write_json(run / "results/failed_block_recovery_audit.json", audit)

        dag.unlink()
        write_json(
            run / "results/native_reduction_progress.json",
            {
                "reused_wolfram_blocks": reused,
                "ready_native_blocks": len(records),
                "remaining_native_blocks": len(blocks) - len(records),
                "last": audit,
            },
        )
        log(
            f"COMPLETED {projector} block {block:05d}: two exact truncated series; "
            "nine exact unexpanded references; 54 modular comparisons passed"
        )

    report = {
        "method": VERSION,
        "reused_wolfram_blocks": reused,
        "native_blocks": len(records),
        "all_required_blocks_ready": True,
        "code_signature": signature,
        "records": records,
        "scope": (
            "This completes rational preparation only. The Wolfram construction and "
            "numerical validation must still finish."
        ),
    }
    write_json(run / "results/native_reduction_report.json", report)
    (run / "NATIVE_RATIONAL_PREPARATION_COMPLETE.txt").write_text(
        "All required rational inputs are available; not an amplitude-completion marker.\n"
    )
    log("ALL REQUIRED RATIONAL BLOCKS ARE READY. Starting Wolfram stages next.")
    return 0


for caught_signal in (signal.SIGTERM, signal.SIGINT):
    signal.signal(caught_signal, stop)


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except Exception as exc:
        log("STOP: " + str(exc))
        raise SystemExit(1)


==> anc/src/construction/remaining/rational_dag.cpp <==
// Exact truncated Laurent series of rational blocks in beta.

#ifdef GGAA_USE_GMP
#include <gmpxx.h>
#else
#include <boost/multiprecision/cpp_int.hpp>
#endif
#include <fstream>
#include <iostream>
#include <map>
#include <tuple>
#include <vector>
#include <string>
#include <cctype>
#include <climits>
#include <stdexcept>
#include <sstream>
#include <chrono>
#include <functional>
#ifdef GGAA_USE_GMP
using LargeInt=mpz_class;
std::string decimal(const LargeInt&v){return v.get_str();}
#else
using LargeInt=boost::multiprecision::cpp_int;
std::string decimal(const LargeInt&v){return v.convert_to<std::string>();}
#endif
struct Node {int op; int a=0,b=0; std::string c;};
struct Value {int id; int mass;};
struct DAG {
 std::vector<Node> nodes; std::map<std::string,int> constants;
 std::map<std::tuple<int,int,int>,int> memo; int zero,one,x,z;
 DAG(){zero=con("0");one=con("1");x=put({1});z=put({2});}
 int put(Node n){if(nodes.size()>8000000)throw std::runtime_error("DAG node cap exceeded");nodes.push_back(n);return nodes.size()-1;}
 int con(const std::string &s){std::string clean=s;size_t sign=(clean.size()>0&&clean[0]=='-')?1:0;while(clean.size()>sign+1&&clean[sign]=='0')clean.erase(sign,1);std::string v=decimal(LargeInt(clean));auto it=constants.find(v);if(it!=constants.end())return it->second;int k=put({0,0,0,v});constants[v]=k;return k;}
 bool iscon(int a){return nodes[a].op==0;}
 int inverse(int a){
   if(a==zero)throw std::runtime_error("division by zero");
   Node n=nodes[a];
   if(n.op==5)return make(5,inverse(n.a),inverse(n.b));
   if(n.op==7)return make(7,n.a,-n.b);
   if(n.op==8)return make(8,inverse(n.a));
   return make(7,a,-1);
 }
 int make(int op,int a,int b=0){
   if(op==6){if(b==zero)throw std::runtime_error("zero denominator");return make(5,a,inverse(b));}
   if(op==7&&b<0&&nodes[a].op==5){Node n=nodes[a];return make(5,make(7,n.a,b),make(7,n.b,b));}
   if(op==3||op==5){if(a>b)std::swap(a,b);}
   if(op==3){if(a==zero)return b;if(b==zero)return a;}
   if(op==4){if(b==zero)return a;if(a==b)return zero;}
   if(op==5){if(a==zero||b==zero)return zero;if(a==one)return b;if(b==one)return a;}
   if(op==6){if(b==zero)throw std::runtime_error("literal division by zero");if(b==one)return a;if(a==zero)return zero;}
   if(op==7){if(b==0){if(a==zero)throw std::runtime_error("undefined zero to zero power");return one;}if(b==1)return a; if(a==zero){if(b<0)throw std::runtime_error("zero to negative power");return zero;}if(a==one)return one;}
   if(op==8){if(a==zero)return zero;if(nodes[a].op==8)return nodes[a].a;}
   if(iscon(a) && (op==8 || (op!=7&&iscon(b)))){
    LargeInt aa(nodes[a].c), ans=0,bb=0;if(op!=8)bb=LargeInt(nodes[b].c);
    if(op==3)ans=aa+bb;else if(op==4)ans=aa-bb;else if(op==5)ans=aa*bb;else if(op==8)ans=-aa;else if(op==6){if(aa%bb!=0)goto skipcon;ans=aa/bb;}else goto skipcon;
    return con(decimal(ans));
   }
 skipcon:
   auto k=std::make_tuple(op,a,b);auto it=memo.find(k);if(it!=memo.end())return it->second;int i=put({op,a,b,{}});memo[k]=i;return i;
 }
};
class Parser {
 const std::string&s;size_t p=0;DAG&d;size_t depth=0;
 void ws(){while(p<s.size()&&isspace((unsigned char)s[p]))p++;}
 bool eat(char c){ws();if(p<s.size()&&s[p]==c){p++;return true;}return false;}
 [[noreturn]] void err(const std::string&m){throw std::runtime_error(m+" at byte "+std::to_string(p));}
 Value val(int id,int mass){return {id,id==d.zero?INT_MIN:mass};}
 Value add(Value a,Value b,int op){if(a.mass!=INT_MIN&&b.mass!=INT_MIN&&a.mass!=b.mass)err("mixed mass degrees");int m=a.mass==INT_MIN?b.mass:a.mass;return val(d.make(op,a.id,b.id),m);}
 Value mul(Value a,Value b,int op){if(b.id==d.zero&&op==6)err("zero divisor");int m=a.mass==INT_MIN||b.mass==INT_MIN?INT_MIN:a.mass+(op==5?b.mass:-b.mass);return val(d.make(op,a.id,b.id),m);}
 Value expression(){auto a=term();for(;;){if(eat('+'))a=add(a,term(),3);else if(eat('-'))a=add(a,term(),4);else break;}return a;}
 Value term(){auto a=unary();for(;;){if(eat('*'))a=mul(a,unary(),5);else if(eat('/'))a=mul(a,unary(),6);else break;}return a;}
 Value unary(){if(++depth>10000)err("parser nesting limit");Value a;if(eat('+'))a=unary();else if(eat('-')){a=unary();a.id=d.make(8,a.id);}else a=power();depth--;return a;}
 int exponent(){ws();if(eat('(')){int n=exponent();if(!eat(')'))err("exponent )");return n;}int sign=1;if(eat('-'))sign=-1;else eat('+');ws();if(p>=s.size()||!isdigit((unsigned char)s[p]))err("integer exponent required");int n=0;while(p<s.size()&&isdigit((unsigned char)s[p])){n=10*n+s[p++]-'0';if(n>1000)err("power limit");}return sign*n;}
 Value power(){auto a=atom();if(eat('^')){int n=exponent();a=val(d.make(7,a.id,n),a.mass==INT_MIN?INT_MIN:a.mass*n);}return a;}
 Value atom(){ws();if(eat('(')){auto a=expression();if(!eat(')'))err("missing )");return a;}if(p<s.size()&&isdigit((unsigned char)s[p])){size_t start=p;while(p<s.size()&&isdigit((unsigned char)s[p]))p++;return val(d.con(s.substr(start,p-start)),0);}if(p<s.size()&&isalpha((unsigned char)s[p])){size_t start=p;while(p<s.size()&&isalnum((unsigned char)s[p]))p++;auto name=s.substr(start,p-start);if(name=="x")return val(d.x,0);if(name=="z")return val(d.z,0);if(name=="M2")return val(d.one,1);err("unrecognized symbol "+name);}err("unexpected character");}
public:Parser(const std::string&t,DAG&g):s(t),d(g){}Value run(){auto a=expression();ws();if(p!=s.size())err("trailing input");return a;}
};
int main(int argc,char**argv){try{
 if(argc!=3){std::cerr<<"Usage: rational_dag SOURCE OUTPUT_PREFIX\n";return 2;}
 std::ifstream f(argv[1],std::ios::binary);if(!f)throw std::runtime_error("cannot read source");std::string s((std::istreambuf_iterator<char>(f)),{});DAG d;auto t=std::chrono::steady_clock::now();Value a=Parser(s,d).run();if(a.mass!=INT_MIN&&a.mass!=1)throw std::runtime_error("source mass degree is not one");
 std::vector<int> roots{a.id};
 std::vector<char> live(d.nodes.size(),0);std::vector<int> stack=roots;
 while(!stack.empty()){int i=stack.back();stack.pop_back();if(live[i])continue;live[i]=1;auto n=d.nodes[i];if(n.op>=3){stack.push_back(n.a);if(n.op<=6)stack.push_back(n.b);}}
 std::vector<int> ids(d.nodes.size(),-1);int count=0;for(size_t i=0;i<live.size();i++)if(live[i])ids[i]=++count;
 std::ofstream o(std::string(argv[2])+".dag.tsv");if(!o)throw std::runtime_error("cannot write DAG");
 o<<"roots\t"<<roots.size()<<"\tmass_degree\t"<<(a.mass==INT_MIN?0:a.mass)<<"\n";
 for(size_t i=0;i<roots.size();i++){if(i)o<<'\t';o<<ids[roots[i]];}o<<'\n';
 for(size_t i=0;i<live.size();i++)if(live[i]){auto n=d.nodes[i];o<<n.op<<'\t';if(n.op==0)o<<n.c<<"\t0";else if(n.op<=2)o<<"0\t0";else o<<ids[n.a]<<'\t'<<(n.op==7?n.b:(n.op==8?0:ids[n.b]));o<<'\n';}o.close();if(!o)throw std::runtime_error("DAG output write failed");
 std::cerr<<"roots="<<roots.size()<<" ";
 std::cerr<<"source_bytes="<<s.size()<<" interned_nodes="<<d.nodes.size()<<" live_nodes="<<count<<" mass_degree="<<a.mass<<" seconds="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-t).count()<<"\n";return 0;
}catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<'\n';return 1;}}


==> anc/src/construction/remaining/rational_loader_fragment.wl <==
(* Reads the exact rational series prepared outside Mathematica. *)

nativeParse[text_String] := Module[{words,residue,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"costh","Order","LowerBound","Jet"}]==={},"Unexpected token in native rational output."];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"\""|"<"|">"|"|"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue==="","Unexpected native rational syntax."];
 h=Check[ToExpression[StringReplace[text,RegularExpression["\\bcosth\\b"]->"AAUnified`costh"],InputForm,HoldComplete],$Failed];
 require[Head[h]===HoldComplete,"Cannot parse native rational output."];
 e=ReleaseHold[h];require[FreeQ[e,_Real|Indeterminate|_DirectedInfinity],"Native rational output is not exact."];e
];

nativeExactZero[e_,label_String] := Module[{v},
 v=TimeConstrained[canon[e],180,$Aborted];
 If[v=!=0,save[FileNameJoin[{run,"results","native_rational_check_failure.wl"}],<|"Label"->label,"Difference"->v|>]];
 require[v===0,"Exact native rational coefficient test failed or timed out: "<>label];True
];

loadAndReduce[p_String] := Module[{base,lines,specs,index,rows={},fields,id,k,pairs,src,cp,rec,old,j=0,
 native,audit,j4,j6,key,path,jhash,refs,rf,bb,rv,difference,sourcehash},
 base=FileNameJoin[{run,"collected",p}];
 lines=Import[FileNameJoin[{base,"functions.txt"}],"Lines"];
 require[ListQ[lines]&&Length[lines]>=4,"Cannot read primitive inventory."];
 specs=functionSpec[safeParse[#]]&/@lines;AssociateTo[functions,p->specs];
 index=Rest[Import[FileNameJoin[{base,"blocks.tsv"}],"Lines"]];
 Do[j++;fields=StringSplit[line,"\t"];require[Length[fields]>=2,"Malformed block index."];
 id=ToExpression[fields[[1]]];k=ToExpression[fields[[2]]];
 require[IntegerQ[id]&&IntegerQ[k]&&0<=k<=2,"Invalid block id or flavour order."];
 pairs=If[Length[fields]<3,{},(ToExpression/@StringSplit[# ,":"])&/@StringSplit[fields[[3]],","]];
 require[And@@(Length[#]==2&&IntegerQ[#[[1]]]&&IntegerQ[#[[2]]]&/@pairs),"Invalid monomial."];
 src=FileNameJoin[{base,"rational_"<>IntegerString[id,10,5]<>".wl"}];sourcehash=hashFile[src];
 old=FileNameJoin[{run,"checkpoints","reduced",p,"block_"<>IntegerString[id,10,5]<>".wl"}];
 If[FileExistsQ[old],
   rec=load[old];
   require[rec["Version"]===backendVersion&&rec["Monomial"]===pairs&&rec["NfPower"]===k&&rec["SourceBlockHash"]===sourcehash,"Rational checkpoint does not match its source block."];
   If[rec["RationalBeta"]=!=0,AppendTo[rows,Append[rec,"RationalMethod"->"ExistingExactClosedExpression"]]],
   native=FileNameJoin[{run,"checkpoints","native",p,"block_"<>IntegerString[id,10,5]}];
   audit=Import[FileNameJoin[{native,"audit.json"}],"RawJSON"];
   require[AssociationQ[audit]&&TrueQ[audit["passed"]]&&audit["method"]==="DirectRationalSeries-1.0"&&audit["source_sha256"]===sourcehash,"Native rational audit missing or mismatched: "<>src];
   Do[key="jet"<>ToString[order];path=FileNameJoin[{native,audit["files"][key]["name"]}];
     require[hashFile[path]===audit["files"][key]["sha256"],"Changed native rational series: "<>path];
     rf=nativeParse[Import[path,"Text"]];
     require[AssociationQ[rf]&&rf["Order"]===order&&IntegerQ[rf["LowerBound"]]&&AssociationQ[rf["Jet"]],"Invalid rational series record."];
     require[And@@(IntegerQ[#]&&rf["LowerBound"]<=#<=order&/@Keys[rf["Jet"]]),"Invalid rational exponent range."];
     require[FreeQ[Values[rf["Jet"]],beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational term in a native coefficient."];
     If[order===4,j4=rf["Jet"],j6=rf["Jet"]],{order,{4,6}}];
   Do[nativeExactZero[Lookup[j4,kk,0]-Lookup[j6,kk,0],p<>" block "<>ToString[id]<>" power "<>ToString[kk]],
      {kk,Union[Keys[j4],Select[Keys[j6],#<=4&]]}];
   refs=<||>;
   Do[path=FileNameJoin[{native,ref["File"]}];require[hashFile[path]===ref["SHA256"],"Changed exact reference function."];
      bb=ref["Numerator"]/ref["Denominator"];rf=nativeParse[Import[path,"Text"]];
      require[FreeQ[rf,beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational exact reference function."];
      AssociateTo[refs,bb->rf],{ref,audit["references"]}];
   require[Sort[Keys[refs]]===Sort[{1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10}],"Exact references have the wrong beta grid."];
   rv=If[Length[j6]==0,7,Min[Keys[j6]]];
   rec=<|"Version"->backendVersion,"SourceBlockHash"->sourcehash,"Block"->id,"Projector"->p,"NfPower"->k,"Monomial"->pairs,
     "RationalMethod"->"DirectRationalSeries-1.0","Jet4"->j4,"Jet6"->j6,"Valuation"->rv,"ExactReferenceFunctions"->refs,
     "RationalBeta"->Missing["NotConstructed"],
     "Status"->"Empty series: zero through the stated order."|>;
   AppendTo[rows,rec]
 ];
 If[Mod[j,50]==0||j==Length[index],say[p<>" rational inputs "<>ToString[j]<>"/"<>ToString[Length[index]]<>"; retained "<>ToString[Length[rows]]]],{line,index}];
 AssociateTo[allBlocks,p->rows];
 save[FileNameJoin[{run,"results",p<>"_rational_inputs.wl"}],<|"Functions"->specs,"Blocks"->rows,"Version"->backendVersion,
 "Scope"->"Cached full rational expressions or new exact truncated rational series and separately computed unexpanded rational functions at the validation beta values. Not sampled fits."|>];rows
];

rationalSeriesFor[r_Association,order_Integer] := If[
 Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",r["Jet"<>ToString[order]],rationalJet[r["RationalBeta"],order]];

rationalReferenceFor[r_Association,bb_,cc_] := Module[{q,v},
 q=If[Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",
    require[KeyExistsQ[r["ExactReferenceFunctions"],bb],"No exact unexpanded reference at beta="<>ToString[bb,InputForm]];
    r["ExactReferenceFunctions"][bb],r["RationalBeta"]/.beta->bb];
 v=Quiet[Check[q/.costh->cc,$Failed],{Power::infy,Infinity::indet}];
 If[v===$Failed||!finiteQ[v],
   v=TimeConstrained[Limit[q,costh->cc],180,$Aborted];
   require[finiteQ[v]&&FreeQ[v,costh],"Unexpanded rational coefficient has no established finite angular limit, block "<>ToString[r["Block"]]]
 ];
 require[FreeQ[v,beta|costh|_Real]&&finiteQ[v],"An exact rational reference is not a finite exact number."];v
];


==> anc/src/construction/remaining/reference_dag.cpp <==
// Rational blocks at fixed beta, exact in the angle.

#include "exact_rf.hpp"
#include <fstream>
#include <memory>
#include <chrono>
#include <iostream>
struct RefNode{int op,a,b;std::string c;};
int main(int argc,char**argv){try{
 if(argc!=5){std::cerr<<"reference_dag DAG OUTPUT betaNumerator betaDenominator\n";return 2;}
 long bn=std::stol(argv[3]),bd=std::stol(argv[4]);if(bn<=0||bd<=bn)throw std::runtime_error("bad beta");
 std::ifstream in(argv[1]);std::string line,word;int root,md;std::getline(in,line);std::istringstream hs(line);hs>>word>>root>>word>>md;
 if(line.rfind("roots",0)==0){if(root!=1)throw std::runtime_error("requires unsplit DAG");std::getline(in,line);root=std::stoi(line);}
 std::vector<RefNode> nodes{{}};std::vector<int> refs{0};while(std::getline(in,line)){std::istringstream ss(line);int op,a=0,b=0;std::string val;ss>>op>>val>>b;if(op)a=std::stoi(val);nodes.push_back({op,a,b,val});refs.push_back(0);if(op>=3){refs.at(a)++;if(op<=6)refs.at(b)++;}}
 RFEngine e;RF xx=e.div(RF(bd-bn),RF(bd+bn)),cc;cc.n=Poly::var(1);RF zz=e.div(e.add(RF(bd*bd+bn*bn),e.mul(RF(2*bn*bd),cc)),RF(bd*bd-bn*bn));
 std::vector<std::unique_ptr<RF>> vals(nodes.size());RF result;auto start=std::chrono::steady_clock::now();size_t maxterms=0;
 for(size_t i=1;i<nodes.size();i++){auto n=nodes[i];RF r;switch(n.op){case 0:r=RF(Big(n.c));break;case 1:r=xx;break;case 2:r=zz;break;case 3:r=e.add(*vals[n.a],*vals[n.b]);break;case 4:r=e.add(*vals[n.a],*vals[n.b],-1);break;case 5:r=e.mul(*vals[n.a],*vals[n.b]);break;case 6:r=e.div(*vals[n.a],*vals[n.b]);break;case 7:r=e.pow(*vals[n.a],n.b);break;case 8:r=e.neg(*vals[n.a]);break;default:throw std::runtime_error("bad DAG opcode");}
  maxterms=std::max(maxterms,r.n.t.size());if(i==static_cast<size_t>(root))result=r;vals[i]=std::make_unique<RF>(std::move(r));if(n.op>=3){if(--refs[n.a]==0)vals[n.a].reset();if(n.op<=6&&--refs[n.b]==0)vals[n.b].reset();}if(refs[i]==0)vals[i].reset();if(i%100000==0)std::cerr<<"reference nodes="<<i<<"/"<<nodes.size()-1<<" maxterms="<<maxterms<<" bases="<<e.bases.size()<<" sec="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<"\n";
 }
 result=e.reduce(result);std::ofstream out(argv[2]);if(!out)throw std::runtime_error("cannot create reference output");out<<e.str(result,"UNUSED","costh")<<"\n";out.close();if(!out)throw std::runtime_error("reference output write failed");std::cerr<<"DONE seconds="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<" terms="<<result.n.t.size()<<"\n";return 0;
}catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<"\n";return 1;}}


==> anc/src/construction/reproduce_series.sh <==
#!/usr/bin/env bash
# Rebuild the threshold series of the two-loop Type II remainders from the published files.
#
#   bash reproduce_series.sh --inputs DIR --nf1-inputs DIR --work DIR [--package DIR]
#                            [--kernel PATH] [--block-seconds N]
#
#   --inputs         directory with Finite_2Loop_P1 and Finite_2Loop_P2 of arXiv:1909.08993
#   --nf1-inputs     directory with P1_nf1.wl and P1_nf1_compact.wl
#   --work           working directory; stages that finished are skipped when rerun
#   --package        ggAA-threshold package; the result is compared with its data/construction
#   --kernel         Wolfram kernel (default: math, WolframKernel or wolfram on PATH)
#   --block-seconds  time limit per exact rational operation (default 3600)
#
# Stages: nf2, p1_nf1_construction, p1_nf1_check, remaining, compare.
# Needs Mathematica 13.2, g++ (C++17) with GMP or Boost.Multiprecision headers,
# and Python 3.9+ with sympy and mpmath.
set -euo pipefail

here=$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)
inputs='' nf1='' work='' package='' kernel='' block_seconds=3600

usage() { sed -n '2,17p' "$0" | sed 's/^# \{0,1\}//'; }
die() { echo "ERROR: $*" >&2; exit 1; }
say() { printf '[%s] %s\n' "$(date '+%F %T')" "$*"; }

while (($#)); do
    case $1 in
        --inputs) inputs=${2:?}; shift 2 ;;
        --nf1-inputs) nf1=${2:?}; shift 2 ;;
        --work) work=${2:?}; shift 2 ;;
        --package) package=${2:?}; shift 2 ;;
        --kernel) kernel=${2:?}; shift 2 ;;
        --block-seconds) block_seconds=${2:?}; shift 2 ;;
        -h|--help) usage; exit 0 ;;
        *) usage; die "unknown option $1" ;;
    esac
done
[[ -n $inputs && -n $nf1 && -n $work ]] || { usage; exit 2; }

# ---------------------------------------------------------------- prerequisites
for c in g++ python3 sha256sum setsid; do
    command -v "$c" > /dev/null || die "$c not found"
done
if [[ -z $kernel ]]; then
    for c in math WolframKernel wolfram; do
        if command -v "$c" > /dev/null; then kernel=$(command -v "$c"); break; fi
    done
fi
[[ -n $kernel ]] || die "no Wolfram kernel found; use --kernel"
python3 -c 'import sys, sympy, mpmath; assert sys.version_info >= (3, 9)' \
    || die "Python 3.9+ with sympy and mpmath is required"

check_hash() {
    [[ -r $1 ]] || die "cannot read $1"
    [[ $(sha256sum "$1" | cut -d' ' -f1) == "$2" ]] || die "$1 differs from the expected file (SHA-256)"
}
inputs=$(cd "$inputs" && pwd)
nf1=$(cd "$nf1" && pwd)
check_hash "$inputs/Finite_2Loop_P1" 0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1
check_hash "$inputs/Finite_2Loop_P2" d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0
check_hash "$nf1/P1_nf1.wl" 0da89f4e7a22e433478b3e810b13cd720cf6c5eb29e168f771d1acd200be3815
check_hash "$nf1/P1_nf1_compact.wl" af362f3a8757a4335570347ccbbd781f87d060df87d163ab123bf37ac21958f4

mkdir -p "$work"
work=$(cd "$work" && pwd)
exec > >(tee -a "$work/reproduce.log") 2>&1
say "kernel: $kernel"
say "work directory: $work"

finished() { [[ -f $work/.done_$1 ]]; }
mark() { date -Is > "$work/.done_$1"; }
run_kernel() { "$kernel" -noinit -noprompt -script "$1" < /dev/null > "$2" 2>&1; }

# The exact rational code uses GMP if it is installed, Boost.Multiprecision otherwise.
cxx_exact=()
cxx_libs=()
if printf '#include <gmpxx.h>\nint main(){mpz_class a=3;return a*a==9?0:1;}\n' \
        | g++ -std=c++17 -x c++ - -lgmpxx -lgmp -o "$work/.gmp_probe" 2> /dev/null; then
    cxx_exact=(-DGGAA_USE_GMP)
    cxx_libs=(-lgmpxx -lgmp)
fi
rm -f "$work/.gmp_probe"

# ---------------------------------------------------------------- 1. Nf^2 coefficients
if ! finished nf2; then
    say "nf2: extracting and expanding the Nf^2 coefficients"
    d=$work/nf2
    rm -rf "$d"
    mkdir -p "$d/payload/source" "$d/payload/data" "$d/payload/checks" "$d/results" "$d/native"
    cp "$here"/nf2/* "$d/payload/source/"
    g++ -O2 -std=c++17 "$here/nf2/extract_nf.cpp" -o "$d/native/extract_nf"
    g++ -O2 -std=c++17 "$here/nf2/check_nf_extraction.cpp" -o "$d/native/check_nf_extraction"
    for i in 1 2; do
        "$d/native/extract_nf" "$inputs/Finite_2Loop_P$i" "$d/payload/data/P$i"
        "$d/native/check_nf_extraction" "$inputs/Finite_2Loop_P$i" "$d/payload/data/P${i}_nf2.wl"
    done
    cp "$here"/nf2/*.py "$d/payload/data/"
    (
        cd "$d/payload/data"
        python3 parse_nf2.py
        python3 collect_nf2_normalized.py P1
        python3 collect_nf2_normalized.py P2
        python3 derive_nf2.py
        python3 validate_nf2_python.py
    )
    mv "$d/payload/data/python_nf2_checks.json" "$d/payload/checks/"
    GGAA_NF2_RUN=$d GGAA_NF2_NO_PLOTS=1 run_kernel "$d/payload/source/driver.wl" "$d/kernel.log" \
        || die "Nf^2 driver failed; see $d/kernel.log"
    for p in P1 P2; do
        for o in 4 6; do
            [[ -s $d/results/${p}_series$o.wl ]] || die "Nf^2 driver did not write ${p}_series$o.wl"
        done
    done
    mark nf2
fi

# ---------------------------------------------------------------- 2. Nf coefficient of P1
if ! finished p1_nf1_construction; then
    say "p1_nf1_construction: threshold expansion of the Nf coefficient of P1"
    d=$work/p1_nf1_construction
    rm -rf "$d"
    mkdir -p "$d/input" "$d/source" "$d/results" "$d/checkpoints"
    cp "$nf1/P1_nf1.wl" "$nf1/P1_nf1_compact.wl" "$d/input/"
    cp "$here"/p1_nf1/construction/* "$d/source/"
    if ! GGAA_NF1_THRESHOLD_RUN=$d GGAA_NF1_NO_PLOTS=1 run_kernel "$d/source/driver.wl" "$d/kernel.log"; then
        # The original run also stopped here, in its own zero test, after writing both series.
        say "construction driver stopped after the expansion; the series are checked in the next stage"
    fi
    for o in 4 6; do
        [[ -s $d/results/P1_nf1_series$o.wl ]] || die "P1_nf1_series$o.wl was not written; see $d/kernel.log"
    done
    mark p1_nf1_construction
fi

if ! finished p1_nf1_check; then
    say "p1_nf1_check: exact and numerical checks of the P1 Nf series"
    d=$work/p1_nf1_check
    c=$work/p1_nf1_construction
    rm -rf "$d"
    mkdir -p "$d/input" "$d/source" "$d/results" "$d/checkpoints"
    cp "$nf1/P1_nf1.wl" "$nf1/P1_nf1_compact.wl" "$d/input/"
    for o in 4 6; do cp "$c/results/P1_nf1_series$o.wl" "$d/input/saved_P1_nf1_series$o.wl"; done
    cp "$here"/p1_nf1/check/* "$d/source/"
    GGAA_NF1_THRESHOLD_RUN=$d GGAA_NF1_REPAIR_SOURCE=$c GGAA_NF1_NO_PLOTS=1 \
        run_kernel "$d/source/driver.wl" "$d/kernel.log" || die "P1 Nf checks failed; see $d/kernel.log"
    for o in 4 6; do
        [[ -s $d/results/P1_nf1_series$o.wl ]] || die "check driver did not write P1_nf1_series$o.wl"
    done
    mark p1_nf1_check
fi

# ---------------------------------------------------------------- 3. remaining coefficients
d=$work/remaining
if ! finished remaining_setup; then
    say "remaining: collecting the source expressions into blocks"
    rm -rf "$d"
    mkdir -p "$d/input" "$d/known" "$d/collected" "$d/source" "$d/results" "$d/checkpoints"
    cp "$inputs/Finite_2Loop_P1" "$inputs/Finite_2Loop_P2" "$d/input/"
    for p in P1 P2; do
        for o in 4 6; do cp "$work/nf2/results/${p}_series$o.wl" "$d/known/${p}_nf2_p$o.wl"; done
    done
    for o in 4 6; do cp "$work/p1_nf1_check/results/P1_nf1_series$o.wl" "$d/known/P1_nf1_p$o.wl"; done
    cp "$here"/remaining/*.wl "$here"/remaining/*.py "$here"/remaining/*.cpp "$here"/remaining/*.hpp "$d/source/"
    cp "$here"/remaining/first_run/*.cpp "$d/source/"
    for name in collect_complete check_collection; do
        g++ -O2 -std=c++17 "$d/source/$name.cpp" -o "$d/source/$name"
    done
    for name in rational_dag check_fixed_reference jet_dag reference_dag; do
        g++ -O2 -std=c++17 ${cxx_exact[@]+"${cxx_exact[@]}"} "$d/source/$name.cpp" \
            ${cxx_libs[@]+"${cxx_libs[@]}"} -o "$d/source/$name"
    done
    (
        # the collector parses deeply nested expressions
        ulimit -s 65536 2> /dev/null || true
        for p in P1 P2; do
            "$d/source/collect_complete" "$d/input/Finite_2Loop_$p" "$d/collected/$p"
            "$d/source/check_collection" "$d/input/Finite_2Loop_$p" "$d/collected/$p"
        done
    )
    mark remaining_setup
fi

if ! finished remaining_rational; then
    say "remaining: exact rational series of all blocks (resumes where it stopped)"
    ( ulimit -s 65536 2> /dev/null || true
      python3 "$d/source/prepare_rational_series.py" "$d" --block-seconds "$block_seconds" )
    mark remaining_rational
fi

if ! finished remaining; then
    say "remaining: Nf^0 coefficients of P1 and P2, Nf coefficient of P2, assembly"
    GGAA_UNIFIED_RUN=$d GGAA_UNIFIED_PROJECT=$work GGAA_UNIFIED_NO_PLOTS=1 \
        setsid "$kernel" -noinit -noprompt -script "$d/source/driver.wl" < /dev/null > "$d/kernel.log" 2>&1 &
    pid=$!
    # Stage 09 of the driver is a long numerical validation that the original run did not
    # complete; the series are final once stage 08 has written the assembled form factors.
    while kill -0 "$pid" 2> /dev/null; do
        stage=$(head -n 1 "$d/current_stage.txt" 2> /dev/null || true)
        if [[ $stage == 09_full_numerical_validation && -s $d/results/P2_full_series.wl ]]; then
            say "series assembled; stopping before the driver's numerical validation"
            kill -TERM -- "-$pid" 2> /dev/null || kill -TERM "$pid" 2> /dev/null || true
            break
        fi
        sleep 30
    done
    wait "$pid" 2> /dev/null || true
    for f in P1_nf0 P2_nf0 P2_nf1; do
        for o in 4 6; do
            [[ -s $d/results/${f}_series$o.wl ]] || die "${f}_series$o.wl was not written; see $d/kernel.log"
        done
    done
    [[ -s $d/results/P1_full_series.wl && -s $d/results/P2_full_series.wl ]] \
        || die "assembly incomplete; see $d/kernel.log"
    mark remaining
fi

# ---------------------------------------------------------------- 4. comparison
if [[ -n $package ]]; then
    say "comparing with $package/data/construction"
    python3 "$here/compare_with_package.py" --work "$work" --package "$package"
fi
say "done; series in $work/remaining/results and $work/remaining/known"


==> anc/src/construction/validation/ArchivedDefinitions.wl <==
(* Definitions of the construction used to evaluate the unexpanded expressions. *)

Get[FileNameJoin[{DirectoryName[$InputFileName],"UnifiedMPL.wl"}]];
Begin["AAUnified`"];
componentLabels={"P2_nf1","P1_nf0","P2_nf0"};
knownLabels={"P1_nf1","P1_nf2","P2_nf2"};
scope="Coefficients P2 nf^1, P1 nf^0 and P2 nf^0, assembled with P1 nf^1 and the nf^2 coefficients.";
allBlocks=<||>;functions=<||>;computed=<||>;known=<||>;validationRows={};primitiveChecks={};algebraRows={};
makeDir[FileNameJoin[{run,"results"}]];makeDir[FileNameJoin[{run,"checkpoints"}]];

hashFile[p_]:=IntegerString[FileHash[p,"SHA256"],16,64];
(* Previously completed nf pieces are read back as exact SeriesData. *)
readKnown[name_String]:=Module[{e,syms,rules,allowed},
 e=Block[{$Context="AAUnified`",$ContextPath={"AAUnified`","System`"}},load[FileNameJoin[{run,"known",name}]]];
 If[AssociationQ[e],require[KeyExistsQ[e,"Series"],"Known record lacks Series: "<>name];e=e["Series"]];
 require[Head[e]===SeriesData,"Expected saved SeriesData in "<>name];
 syms=DeleteDuplicates[Cases[e,s_Symbol/;Context[s]=!="System`",Infinity]];
 allowed={"beta","ct","costh","m2","mass2","ell","mu2","nc","nf"};
 require[And@@(MemberQ[allowed,SymbolName[#]]&/@syms),"Unknown symbol in saved previous result: "<>name];
 rules=Map[Function[s,s->Switch[SymbolName[s],"beta",beta,"ct"|"costh",costh,"m2"|"mass2",m2,"ell",Log[m2]-Log[mu2],"mu2",mu2,"nc",nc,"nf",nf]],syms];
 e/.rules
];

homDegree[e_]:=Module[{vals},Which[e===0,Missing["Zero"],e===m2,1,FreeQ[e,m2],0,
 Head[e]===Times,vals=homDegree/@(List@@e);If[MemberQ[vals,_Missing],Missing["Zero"],Total[vals]],
 Head[e]===Power&&IntegerQ[e[[2]]],e[[2]]homDegree[e[[1]]],
 Head[e]===Plus,vals=DeleteDuplicates[DeleteCases[homDegree/@(List@@e),_Missing]];require[Length[vals]<=1,"Rational source has mixed mass degrees; do not normalize by guesswork."];If[Length[vals]==0,Missing["Zero"],First[vals]],
 True,require[False,"Unexpected mass dependence in rational coefficient."]]];

nativeParse[text_String] := Module[{words,residue,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"costh","Order","LowerBound","Jet"}]==={},"Unexpected token in native rational output."];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"\""|"<"|">"|"|"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue==="","Unexpected native rational syntax."];
 h=Check[ToExpression[StringReplace[text,RegularExpression["\\bcosth\\b"]->"AAUnified`costh"],InputForm,HoldComplete],$Failed];
 require[Head[h]===HoldComplete,"Cannot parse native rational output."];
 e=ReleaseHold[h];require[FreeQ[e,_Real|Indeterminate|_DirectedInfinity],"Native rational output is not exact."];e
];

nativeExactZero[e_,label_String] := Module[{v},
 v=TimeConstrained[canon[e],180,$Aborted];
 If[v=!=0,save[FileNameJoin[{run,"results","native_rational_check_failure.wl"}],<|"Label"->label,"Difference"->v|>]];
 require[v===0,"Exact native rational coefficient test failed or timed out: "<>label];True
];

(* Reconstruct the rational input record used by the archived calculation. *)
loadAndReduce[p_String] := Module[{base,lines,specs,index,rows={},fields,id,k,pairs,src,cp,rec,old,j=0,
 native,audit,j4,j6,key,path,jhash,refs,rf,bb,rv,difference,sourcehash},
 base=FileNameJoin[{run,"collected",p}];
 lines=Import[FileNameJoin[{base,"functions.txt"}],"Lines"];
 require[ListQ[lines]&&Length[lines]>=4,"Cannot read primitive inventory."];
 specs=functionSpec[safeParse[#]]&/@lines;AssociateTo[functions,p->specs];
 index=Rest[Import[FileNameJoin[{base,"blocks.tsv"}],"Lines"]];
 Do[j++;fields=StringSplit[line,"\t"];require[Length[fields]>=2,"Malformed block index."];
 id=ToExpression[fields[[1]]];k=ToExpression[fields[[2]]];
 require[IntegerQ[id]&&IntegerQ[k]&&0<=k<=2,"Invalid block id or flavour order."];
 pairs=If[Length[fields]<3,{},(ToExpression/@StringSplit[# ,":"])&/@StringSplit[fields[[3]],","]];
 require[And@@(Length[#]==2&&IntegerQ[#[[1]]]&&IntegerQ[#[[2]]]&/@pairs),"Invalid monomial."];
 src=FileNameJoin[{base,"rational_"<>IntegerString[id,10,5]<>".wl"}];sourcehash=hashFile[src];
 old=FileNameJoin[{run,"checkpoints","reduced",p,"block_"<>IntegerString[id,10,5]<>".wl"}];
 If[FileExistsQ[old],
   rec=load[old];
   require[rec["Version"]===backendVersion&&rec["Monomial"]===pairs&&rec["NfPower"]===k&&rec["SourceBlockHash"]===sourcehash,"Rational checkpoint does not match its source block."];
   If[rec["RationalBeta"]=!=0,AppendTo[rows,Append[rec,"RationalMethod"->"ExistingExactClosedExpression"]]],
   native=FileNameJoin[{run,"checkpoints","native",p,"block_"<>IntegerString[id,10,5]}];
   audit=Import[FileNameJoin[{native,"audit.json"}],"RawJSON"];
   require[AssociationQ[audit]&&TrueQ[audit["passed"]]&&audit["method"]==="DirectRationalSeries-1.0"&&audit["source_sha256"]===sourcehash,"Native rational audit missing or mismatched: "<>src];
   Do[key="jet"<>ToString[order];path=FileNameJoin[{native,audit["files"][key]["name"]}];
     require[hashFile[path]===audit["files"][key]["sha256"],"Changed native rational series: "<>path];
     rf=nativeParse[Import[path,"Text"]];
     require[AssociationQ[rf]&&rf["Order"]===order&&IntegerQ[rf["LowerBound"]]&&AssociationQ[rf["Jet"]],"Invalid rational series record."];
     require[And@@(IntegerQ[#]&&rf["LowerBound"]<=#<=order&/@Keys[rf["Jet"]]),"Invalid rational exponent range."];
     require[FreeQ[Values[rf["Jet"]],beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational term in a native coefficient."];
     If[order===4,j4=rf["Jet"],j6=rf["Jet"]],{order,{4,6}}];
   Do[nativeExactZero[Lookup[j4,kk,0]-Lookup[j6,kk,0],p<>" block "<>ToString[id]<>" power "<>ToString[kk]],
      {kk,Union[Keys[j4],Select[Keys[j6],#<=4&]]}];
   refs=<||>;
   Do[path=FileNameJoin[{native,ref["File"]}];require[hashFile[path]===ref["SHA256"],"Changed exact reference function."];
      bb=ref["Numerator"]/ref["Denominator"];rf=nativeParse[Import[path,"Text"]];
      require[FreeQ[rf,beta|x|z|m2|mu2|nc|nf|_Log|_PolyLog|_MPL22],"Nonrational exact reference function."];
      AssociateTo[refs,bb->rf],{ref,audit["references"]}];
   require[Sort[Keys[refs]]===Sort[{1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10}],"Exact references have the wrong beta grid."];
   rv=If[Length[j6]==0,7,Min[Keys[j6]]];
   rec=<|"Version"->backendVersion,"SourceBlockHash"->sourcehash,"Block"->id,"Projector"->p,"NfPower"->k,"Monomial"->pairs,
     "RationalMethod"->"DirectRationalSeries-1.0","Jet4"->j4,"Jet6"->j6,"Valuation"->rv,"ExactReferenceFunctions"->refs,
     "RationalBeta"->Missing["NotConstructed"],
     "Status"->"Empty series: zero through the stated order."|>;
   AppendTo[rows,rec]
 ];
 If[Mod[j,50]==0||j==Length[index],say[p<>" rational inputs "<>ToString[j]<>"/"<>ToString[Length[index]]<>"; retained "<>ToString[Length[rows]]]],{line,index}];
 AssociateTo[allBlocks,p->rows];
 save[FileNameJoin[{run,"results",p<>"_rational_inputs.wl"}],<|"Functions"->specs,"Blocks"->rows,"Version"->backendVersion,
 "Scope"->"Cached full rational expressions or new exact truncated rational series and separately computed unexpanded rational functions at the validation beta values. Not sampled fits."|>];rows
];

rationalSeriesFor[r_Association,order_Integer] := If[
 Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",r["Jet"<>ToString[order]],rationalJet[r["RationalBeta"],order]];

rationalReferenceFor[r_Association,bb_,cc_] := Module[{q,v},
 q=If[Lookup[r,"RationalMethod",""]==="DirectRationalSeries-1.0",
    require[KeyExistsQ[r["ExactReferenceFunctions"],bb],"No exact unexpanded reference at beta="<>ToString[bb,InputForm]];
    r["ExactReferenceFunctions"][bb],r["RationalBeta"]/.beta->bb];
 v=Quiet[Check[q/.costh->cc,$Failed],{Power::infy,Infinity::indet}];
 If[v===$Failed||!finiteQ[v],
   v=TimeConstrained[Limit[q,costh->cc],180,$Aborted];
   require[finiteQ[v]&&FreeQ[v,costh],"Unexpanded rational coefficient has no established finite angular limit, block "<>ToString[r["Block"]]]
 ];
 require[FreeQ[v,beta|costh|_Real]&&finiteQ[v],"An exact rational reference is not a finite exact number."];v
];

componentInfo[label_String]:=Module[{t=StringSplit[label,"_nf"]},{t[[1]],ToExpression[t[[2]]]}];
componentBlocks[label_String]:=With[{q=componentInfo[label]},Select[allBlocks[q[[1]]],#["NfPower"]===q[[2]]&]];

(* Primitive-library check retained from the construction run. *)
checkPrimitiveLibrary[]:=Module[{specs,entries={},sp,ij,aa,ww,h=6,jexpr,rv,sv,err,cp,key,cc,bb=1/1000,count=0},
 specs=DeleteDuplicates[Flatten[Values[functions]]];specs=Select[specs,#["Kind"]=!="Flavour"&&#["Kind"]=!="Constant"&];
 Do[count++;key=IntegerString[Hash[{backendVersion,sp,h},"SHA256"],16,64];cp=FileNameJoin[{run,"checkpoints","primitive_tests",key<>".wl"}];
 If[FileExistsQ[cp],entries=Join[entries,load[cp]],
 ij=primitiveJet[sp,h];jexpr=jetExpression[ij]/.Lb->Log[beta];rv={};
 Do[aa=primitiveNumber[sp,bb,cc,15625,15625,3,60];
 sv=finiteExpressionNumber[jexpr/.{beta->bb,costh->cc,m2->15625,mu2->15625,nc->3},60];
 require[finiteQ[sv],"Primitive jet has unevaluated numerical constants."];err=Abs[sv-aa]/Max[1,Abs[aa]];
 AppendTo[rv,<|"Specification"->sp,"Beta"->bb,"CosTheta"->cc,"Order"->h,"ScaledError"->err,"Pass"->TrueQ[err<10^-12]|>],{cc,{-1/3,1/3}}];
 save[cp,rv];entries=Join[entries,rv];require[And@@Lookup[rv,"Pass"],"A primitive expansion disagrees with its independent numerical evaluation."]];
 If[Mod[count,10]==0||count==Length[specs],say["Primitive tests "<>ToString[count]<>"/"<>ToString[Length[specs]]]],{sp,specs}];
 primitiveChecks=entries;save[FileNameJoin[{run,"results","primitive_numerical_checks.wl"}],entries];
 require[And@@Lookup[entries,"Pass"],"A cached primitive test is not successful."];True
];

(* Assemble one colour/flavour component from the saved rational and MPL pieces. *)
computeComponent[label_String,order_Integer]:=Module[{parts=componentBlocks[label],p=componentInfo[label][[1]],sum=<||>,cp,rec,j=0,v,h,product,rat,term,sp,k,e,full,coeff,versionKey},
 require[Length[parts]>0,"No nonzero blocks for "<>label];
 versionKey={backendVersion,"DirectRationalSeries-1.0",label,order};
 Do[j++;cp=FileNameJoin[{run,"checkpoints","assembly",label<>"_p"<>ToString[order],"term_"<>IntegerString[r["Block"],10,5]<>".wl"}];
 If[FileExistsQ[cp],rec=load[cp];require[rec["Key"]===versionKey,"Stale expansion checkpoint."];term=rec["Jet"],
 v=r["Valuation"];h=order-v;
 If[v>order,term=<||>,
 product=<|0->1|>;
 Do[sp=functions[p][[kv[[1]]+1]];k=kv[[2]];
 If[sp["Kind"]==="Constant",product=jetScale[product,sp["Value"]^k],require[k>=0,"Negative special-function power."];product=jetMul[product,jetPower[primitiveJet[sp,h],k,h],h]],{kv,r["Monomial"]}];
 require[And@@(IntegerQ[#]&&#>=0&/@Keys[product]),"Negative primitive power would require deeper rational coefficients."];
  term=jetScale[jetMul[rationalSeriesFor[r,order],product,order],m2];
 term=Map[coefficientCanonical,term]];
 require[FreeQ[Values[term],_Series|_Derivative|_MPL22],"Unevaluated primitive in coefficient block."];
 save[cp,<|"Key"->versionKey,"Block"->r["Block"],"Jet"->term|>]];
 sum=jetAdd[sum,term];
 If[Mod[j,50]==0||j==Length[parts],sum=Map[coefficientCanonical,sum];say[label<>" beta^"<>ToString[order]<>" blocks "<>ToString[j]<>"/"<>ToString[Length[parts]]]],{r,parts}];
 sum=Map[coefficientCanonical,sum];sum=KeySelect[sum,#<=order&];
 full=jetExpression[sum]/.Lb->Log[beta];
 require[FreeQ[full,Derivative|Series|MPL22],"Unresolved special-function derivative in assembled result."];
 rec=<|"Label"->label,"Order"->order,"Jet"->sum,"Expression"->full,"BoundaryConstants"->DeleteDuplicates[Cases[full,_MB,Infinity]],"Version"->backendVersion,
 "Status"->"Threshold series. MB[p,q,a,w] are the boundary integrals."|>;
 save[FileNameJoin[{run,"results",label<>"_series"<>ToString[order]<>".wl"}],rec];rec
];

checkComponent[label_String,r4_Association,r6_Association]:=Module[{diff,sym,rows,lo,logs,v,symaudit},
 diff=coefficientCanonical[r4["Expression"]-jetExpression[KeySelect[r6["Jet"],#<=4&]]/.Lb->Log[beta]];
 save[FileNameJoin[{run,"results",label<>"_common_order_difference.wl"}],diff];require[zeroQ[diff],"Common-order coefficient mismatch for "<>label];

 sym=TimeConstrained[FullSimplify[coefficientCanonical[r6["Expression"]-(r6["Expression"]/.costh->-costh)],Assumptions->assumptions],120,$Aborted];
 symaudit=If[zeroQ[sym],"PROVED",If[sym===$Aborted,"NOT_PROVED_TIMEOUT","NOT_REDUCED_TO_ZERO"]];
 If[symaudit=!="PROVED",warn[label<>" exact angular symmetry not shown symbolically; residual saved and checked numerically."]];
 lo=Select[Keys[r6["Jet"]],#<0&&!zeroQ[r6["Jet"][#]]&];logs=Max[0,Sequence@@(Exponent[#,Lb]&/@Values[r6["Jet"]])];
 rows=<|"Label"->label,"CommonOrderPass"->True,"AngularSymmetry"->symaudit,"AngularDifference"->sym,
 "PreservedNegativePowers"->lo,"MaxLogPower"->logs,"BoundaryConstants"->r6["BoundaryConstants"]|>;
 AppendTo[algebraRows,rows];save[FileNameJoin[{run,"results","component_symbolic_checks.wl"}],algebraRows];rows
];

unexpandedComponent[label_String,bb_,cc_,par_List,wp_Integer]:=Module[{p=componentInfo[label][[1]],bl=componentBlocks[label],sp,values,terms,q,mm=par[[1]],uu=par[[2]],nn=par[[3]],ids},
 ids=Union[Flatten[(#["Monomial"][[All,1]]&/@bl)]];
 values=Association[Table[id->primitiveNumber[functions[p][[id+1]],bb,cc,mm,uu,nn,wp],{id,ids}]];
 terms=Table[q=rationalReferenceFor[r,bb,cc];
 N[mm q,wp] Times@@(values[#[[1]]]^#[[2]]&/@r["Monomial"]),{r,bl}];
 q=Block[{$MaxExtraPrecision=5wp},Total[terms]];require[finiteQ[q],"Unexpanded coefficient is not finite."];q
];

stableReference[label_String,bb_,cc_,par_List]:=Module[{low,high,lowwp=80,err,wp},
 low=unexpandedComponent[label,bb,cc,par,lowwp];
 Do[high=unexpandedComponent[label,bb,cc,par,wp];err=scaled[low,high];
 If[TrueQ[err<10^-25],Return[<|"Value"->high,"LowerValue"->low,"Change"->err,"WorkingPrecision"->wp,"LowerPrecision"->lowwp|>]];
 say["Increasing reference precision for "<>label<>" at "<>ToString[{bb,cc},InputForm]];low=high;lowwp=wp,{wp,{120,160,220,300}}];
 require[False,"Reference did not stabilize through 300 working digits: "<>label]
];

seriesNumber[e_,bb_,cc_,par_List,wp_Integer]:=Module[{v},v=finiteExpressionNumber[e/.{beta->bb,costh->cc,m2->par[[1]],mu2->par[[2]],nc->par[[3]]},wp];require[finiteQ[v],"Series evaluation left unresolved constants."];v];
relativeError[a_,d_]:=If[Abs[d]>10^-40,Abs[a-d]/Abs[d],Missing["NearZeroReference"]];

(* Original validation grid, retained so the saved calculation can be reproduced. *)
validateAll[]:=Module[{bs={1/1000,1/500,1/200,1/100,1/50,1/20,1/10,1/5,3/10},cs={-2/3,-1/3,0,1/3,2/3},pars={{15625,15625,3},{15625,62500,3},{22500,5625,4}},par,bb,cc,key,cp,pointRows,r80,r120,stable,refs=<||>,refs80=<||>,refPrecisions=<||>,refInfo,full80,fullStability,fullWP,highFull,wp,s4,s6,labels=Join[componentLabels,knownLabels],expr4,expr6,fullref,full4,full6,rel,pass,guardRows={}},
 Do[key={backendVersion,par,bb,cc};cp=FileNameJoin[{run,"checkpoints","validation",IntegerString[Hash[key,"SHA256"],16,64]<>".wl"}];
 If[FileExistsQ[cp],pointRows=load[cp];validationRows=Join[validationRows,pointRows];Continue[]];
 say["Full validation "<>ToString[{par,bb,cc},InputForm]];refs=<||>;refs80=<||>;refPrecisions=<||>;pointRows={};
 Do[refInfo=stableReference[label,bb,cc,par];r80=refInfo["LowerValue"];r120=refInfo["Value"];stable=refInfo["Change"];
 AssociateTo[refs,label->r120];AssociateTo[refs80,label->r80];AssociateTo[refPrecisions,label->refInfo["WorkingPrecision"]];
 If[MemberQ[componentLabels,label],expr4=computed[label]["p4"]["Expression"];expr6=computed[label]["p6"]["Expression"],expr4=Normal[known[label]["p4"]];expr6=Normal[known[label]["p6"]]];
 s4=seriesNumber[expr4,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];s6=seriesNumber[expr6,bb,cc,par,Max[110,refInfo["WorkingPrecision"]]];rel=relativeError[s6,r120];
 AppendTo[pointRows,<|"Quantity"->label,"Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[r120],"ImUnexpanded"->Im[r120],"ReSeries4"->Re[s4],"ImSeries4"->Im[s4],"ReSeries6"->Re[s6],"ImSeries6"->Im[s6],"AbsoluteError4"->Abs[s4-r120],"AbsoluteError6"->Abs[s6-r120],"RelativeError4"->relativeError[s4,r120],"RelativeError6"->rel,"ReferenceLastChange"->stable,"ReferenceWorkingPrecision"->refInfo["WorkingPrecision"]|>];

 If[bb===1/1000,require[TrueQ[Abs[s6-r120]/Max[1,Abs[r120]]<10^-8],"Small-beta sixth-order comparison fails for "<>label]],{label,labels}];
 Do[fullref=refs[p<>"_nf0"]+5refs[p<>"_nf1"]+25refs[p<>"_nf2"];full80=refs80[p<>"_nf0"]+5refs80[p<>"_nf1"]+25refs80[p<>"_nf2"];fullStability=scaled[full80,fullref];fullWP=Max[Lookup[refPrecisions,{p<>"_nf0",p<>"_nf1",p<>"_nf2"}]];
 If[!TrueQ[fullStability<10^-25],Do[If[wp<=fullWP,Continue[]];highFull=unexpandedComponent[p<>"_nf0",bb,cc,par,wp]+5unexpandedComponent[p<>"_nf1",bb,cc,par,wp]+25unexpandedComponent[p<>"_nf2",bb,cc,par,wp];fullStability=scaled[fullref,highFull];fullref=highFull;fullWP=wp;If[TrueQ[fullStability<10^-25],Break[]],{wp,{160,220,300}}]];
 require[TrueQ[fullStability<10^-25],"The assembled reference is not precision-stable through the allowed precision cap: "<>p];
 full4=seriesNumber[assembled[p]["p4"],bb,cc,par,Max[110,fullWP]];full6=seriesNumber[assembled[p]["p6"],bb,cc,par,Max[110,fullWP]];
 AppendTo[pointRows,<|"Quantity"->p<>"_FULL_nf5","Parameters"->par,"Beta"->bb,"CosTheta"->cc,"ReUnexpanded"->Re[fullref],"ImUnexpanded"->Im[fullref],"ReSeries4"->Re[full4],"ImSeries4"->Im[full4],"ReSeries6"->Re[full6],"ImSeries6"->Im[full6],"AbsoluteError4"->Abs[full4-fullref],"AbsoluteError6"->Abs[full6-fullref],"RelativeError4"->relativeError[full4,fullref],"RelativeError6"->relativeError[full6,fullref],"ReferenceLastChange"->fullStability,"ReferenceWorkingPrecision"->fullWP|>];
 If[bb===1/1000,require[TrueQ[Abs[full6-fullref]/Max[1,Abs[fullref]]<10^-8],"Small-beta assembled comparison fails for "<>p]],{p,{"P1","P2"}}];
 save[cp,pointRows];validationRows=Join[validationRows,pointRows];save[FileNameJoin[{run,"results","validation_all.wl"}],validationRows],{par,pars},{cc,cs},{bb,bs}];
 True
];

checkNumericalSymmetry[]:=Module[{groups,rows={},g,pos,neg,vp,vn,err},
 groups=GatherBy[validationRows,{#["Quantity"],#["Parameters"],#["Beta"]}&];
 Do[Do[neg=SelectFirst[g,#["CosTheta"]===-pos["CosTheta"]&,Missing["Absent"]];
 require[AssociationQ[neg],"An angular-symmetry partner is missing from the numerical grid."];
 vp=pos["ReUnexpanded"]+I pos["ImUnexpanded"];vn=neg["ReUnexpanded"]+I neg["ImUnexpanded"];err=scaled[vp,vn];
 AppendTo[rows,<|"Quantity"->pos["Quantity"],"Parameters"->pos["Parameters"],"Beta"->pos["Beta"],"PositiveCosTheta"->pos["CosTheta"],"ScaledDifference"->err,"Pass"->TrueQ[err<10^-25]|>],
 {pos,Select[g,#["CosTheta"]>0&]}],{g,groups}];
 save[FileNameJoin[{run,"results","numerical_angular_symmetry.wl"}],rows];require[And@@Lookup[rows,"Pass"],"Numerical angular symmetry failed. Inspect the saved differences."];rows
];
maximumRelative[values_List]:=With[{v=Select[values,NumberQ]},If[Length[v]==0,Missing["NoDefinedRelativeError"],Max[v]]];

plotAndExport[]:=Module[{qs,rs,groups,table,plot,g,cols},
 cols=Keys[First[validationRows]];
 Export[FileNameJoin[{run,"results","validation_all.csv"}],Prepend[(Lookup[#,cols]/._Missing->"NA")&/@validationRows,cols],"CSV"];
 qs=DeleteDuplicates[Lookup[validationRows,"Quantity"]];
 Do[rs=Select[validationRows,#["Quantity"]===q&];groups=GatherBy[rs,#["Beta"]&];
 table=SortBy[Table[{First[g]["Beta"],maximumRelative[Lookup[g,"RelativeError4"]],maximumRelative[Lookup[g,"RelativeError6"]]},{g,groups}],First];
 save[FileNameJoin[{run,"results",q<>"_error_table.wl"}],<|"Data"->table,"Scope"->"Maxima over the sampled angles and parameter sets."|>];
 If[Environment["GGAA_UNIFIED_NO_PLOTS"]=!="1",plot=ListLogLogPlot[{Select[table[[All,{1,2}]],NumberQ[Last[#]]&&Last[#]>0&],Select[table[[All,{1,3}]],NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->q,PlotLegends->{"through beta_A^4","through beta_A^6"},ImageSize->700];
 If[TimeConstrained[Check[Export[FileNameJoin[{run,"results",q<>"_errors.png"}],plot],$Failed],300,$Failed]===$Failed,warn["Plot export failed: "<>q<>". Numerical table preserved."]]],{q,qs}];True
];

End[];


==> anc/src/construction/validation/UnifiedMPL.wl <==
(* Threshold expansions of logarithms, polylogarithms and Li22 from recurrences in beta. *)

Begin["AAUnified`"];
$HistoryLength=0;
$RecursionLimit=16384;
$MaxExtraPrecision=1000;
backendVersion="GGAA-Unified-RealMPL22-0.1";
assumptions=0<beta<1 && -1<costh<1 && m2>0 && mu2>0 && nc>1;
kinMap={x->(1-beta)/(1+beta), z->(1+beta^2+2 beta costh)/(1-beta^2)};
run=Environment["GGAA_UNIFIED_RUN"];
root=Environment["GGAA_UNIFIED_PROJECT"];
require[ok_,message_String]:=If[!TrueQ[ok],Print["STOP: ",message];Throw[Failure["GGAAUnified",<|"Reason"->message,"Stage"->currentStage|>],"UnifiedStop"]];
finiteQ[v_]:=NumberQ[v] && FreeQ[v,Indeterminate|_DirectedInfinity];
currentStage="initialize"; warnings={}; stages={};
say[s_String]:=WriteString[First[$Output],"[",DateString[{"ISODate","T","Time"}],"] ",s,"\n"];
makeDir[path_String]:=If[!DirectoryQ[path],CreateDirectory[path,CreateIntermediateDirectories->True]];
save[path_String,value_]:=Module[{tmp=path<>".tmp",ok},makeDir[DirectoryName[path]];ok=Check[Put[value,tmp];True,False];require[ok && FileExistsQ[tmp],"Cannot write "<>path];If[FileExistsQ[path],DeleteFile[path]];RenameFile[tmp,path];path];
load[path_String]:=Module[{v},require[FileExistsQ[path],"Missing saved file: "<>path];v=Check[Get[path],$Failed];require[v=!=$Failed,"Cannot read "<>path];v];
SetAttributes[stage,HoldRest];
stage[name_String,body_]:=Module[{t=AbsoluteTime[],v,msgs},currentStage=name;Export[FileNameJoin[{run,"current_stage.txt"}],name<>"\n","Text"];say["START "<>name];{v,msgs}=Block[{$MessageList={}},v=body;{v,$MessageList}];If[Length[msgs]>0,AppendTo[warnings,name<>": Wolfram messages "<>ToString[msgs,InputForm]]];require[v=!=$Failed && v=!=$Aborted && !FailureQ[v],"Stage returned failure: "<>name];AppendTo[stages,<|"Stage"->name,"Status"->"COMPLETED","Seconds"->AbsoluteTime[]-t,"Messages"->msgs|>];save[FileNameJoin[{run,"results","stages.wl"}],stages];say["COMPLETED "<>name];v];
warn[s_String]:=(AppendTo[warnings,s];say["WARNING "<>s]);

(* Restricted parser for the exact rational/MPL expressions written by the preprocessing step. *)
safeParse[text_String]:=Module[{words,residue,rules,h,e},
 words=DeleteDuplicates[StringCases[text,RegularExpression["[A-Za-z][A-Za-z0-9]*"]]];
 require[Complement[words,{"M2","muR2","N","Nf","x","z","I","Pi","Log","PolyLog","Zeta","Li22"}] === {},"Unexpected source token(s): "<>ToString[Complement[words,{"M2","muR2","N","Nf","x","z","I","Pi","Log","PolyLog","Zeta","Li22"}],InputForm]];
 residue=StringDelete[text,WhitespaceCharacter|DigitCharacter|LetterCharacter|"["|"]"|"("|")"|"+"|"-"|"*"|"/"|"^"|","];
 require[residue==="","Unexpected executable or nonexact input syntax."];
 rules=(RegularExpression["\\b"<>#[[1]]<>"\\b"]->"AAUnified`"<>#[[2]])&/@{{"M2","m2"},{"muR2","mu2"},{"N","nc"},{"Nf","nf"},{"x","x"},{"z","z"},{"Li22","MPL22"}};
 h=Check[ToExpression[StringReplace[text,rules],InputForm,HoldComplete],$Failed];require[Head[h]===HoldComplete,"Wolfram parser rejected a source block."];
 e=ReleaseHold[h];require[FreeQ[e,_Real],"Approximate source numbers are not allowed."];e
];
canon[q_]:=Cancel[Together[q]];
zeroQ[q_]:=If[FailureQ[q]||q===$Aborted||q===$Failed,False,TrueQ[canon[q]===0]];

coefficientCanonical[q_]:=Module[{atoms,syms,e,back,v},
 atoms=DeleteDuplicates[Cases[q,_Log|_PolyLog|_MB,Infinity]];
 syms=Array[ConstTag,Length[atoms]];back=Thread[syms->atoms];e=q/.Thread[atoms->syms];
 v=If[Length[syms]==0,canon[e],Collect[Expand[e],syms,canon]];
 v/.back
];

val[q0_]:=Module[{q=canon[q0],n,d},If[q===0,Return[Infinity]];{n,d}={Numerator[q],Denominator[q]};require[PolynomialQ[n,beta]&&PolynomialQ[d,beta],"Expected rational beta coefficient."];Exponent[n,beta,Min]-Exponent[d,beta,Min]];
limit0[q0_]:=Module[{q=canon[q0],v,n,d,nv,dv},If[q===0,Return[0]];v=val[q];require[v>=0,"Primitive has an unsupported infinite beta endpoint."];If[v>0,Return[0]];n=Numerator[q];d=Denominator[q];nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];canon[Coefficient[n,beta,nv]/Coefficient[d,beta,dv]]];
rationalJet[q0_,hi_Integer]:=Module[{q=canon[q0],n,d,nv,dv,v,nn,dd,a,k,j},
 If[q===0,Return[<||>]];n=Numerator[q];d=Denominator[q];require[PolynomialQ[n,beta]&&PolynomialQ[d,beta],"Nonrational beta input."];
 nv=Exponent[n,beta,Min];dv=Exponent[d,beta,Min];v=nv-dv;require[IntegerQ[v],"Fractional beta valuation is unsupported."];If[v>hi,Return[<||>]];
 nn=Table[Coefficient[n,beta,nv+k],{k,0,hi-v}];dd=Table[Coefficient[d,beta,dv+k],{k,0,hi-v}];a=ConstantArray[0,hi-v+1];
 Do[a[[k+1]]=canon[(nn[[k+1]]-Sum[dd[[j+1]]a[[k-j+1]],{j,1,k}])/dd[[1]]],{k,0,hi-v}];
 AssociationThread[Range[v,hi],a]
];
jetAdd[a_Association,d_Association]:=Merge[{a,d},Total];
jetScale[a_Association,k_]:=Map[k #&,a];
jetMul[a_Association,d_Association,hi_Integer]:=Module[{out=<||>,k,j},Do[If[k+j<=hi,AssociateTo[out,(k+j)->(Lookup[out,k+j,0]+a[k]d[j])]],{k,Keys[a]},{j,Keys[d]}];Map[Expand,out]];
jetPower[a_Association,n_Integer,hi_Integer]:=Module[{out=<|0->1|>,j},require[n>=0,"A negative power of a special function is unsupported."];Do[out=jetMul[out,a,hi],{j,n}];out];
jetExpression[j_Association]:=Total[KeyValueMap[#2 beta^#1&,j]];
jetFromExpression[e_,hi_Integer]:=Module[{ex=Expand[e/.Log[beta]->Lb],lo},lo=Exponent[ex,beta,Min];require[IntegerQ[lo],"Input is not a Laurent/log polynomial."];AssociationThread[Range[lo,hi],Table[Coefficient[ex,beta,k],{k,lo,hi}]]];

(* Real-log conventions for the physical threshold region. *)
positive[q_]:=TrueQ[FullSimplify[q>0,Assumptions->(-1<costh<1 && m2>0 && mu2>0)]];
realLog[q0_]:=Module[{q=canon[q0],fac,total=0,f,p,sgn},
 require[positive[q],"Cannot prove positivity of a leading logarithm: "<>ToString[q,InputForm]];
 fac=FactorList[q];
 Do[{f,p}=u;If[f===1,Continue[]];Which[positive[f],total+=p Log[f],positive[-f],total+=p Log[-f],True,Return[Log[q]]],{u,fac}];
 total
];
logJet[q0_,hi_Integer]:=logJet[q0,hi]=Module[{q=canon[q0],v,lead,der,j},
 require[q=!=0,"Logarithm of an identically zero expression."];v=val[q];require[IntegerQ[v],"Noninteger logarithm valuation."];
 lead=limit0[q/beta^v];j=<|0->(v Lb+realLog[lead])|>;
 der=rationalJet[canon[D[q,beta]/q-v/beta],hi-1];
 KeyValueMap[(require[#1>=0 || zeroQ[#2],"Unaccounted negative power in d log."];If[#1>=0,AssociateTo[j,(#1+1)->(#2/(#1+1))]])&,der];j
];

integrateJet[d_Association,seed_,hi_Integer]:=Module[{out=<|0->seed|>,v,co,n,k,h,t,difference},
 difference=coefficientCanonical[Lookup[d,-1,0]-D[seed,Lb]];
 require[zeroQ[difference],"The 1/beta coefficient does not match the endpoint logarithms. Residual: "<>ToString[difference,InputForm]];
 Do[If[n< -1,require[zeroQ[coefficientCanonical[d[n]]],"Unexpected stronger-than-log primitive divergence."]];If[n<0 || n+1>hi,Continue[]];
 v=Expand[d[n]];require[PolynomialQ[v,Lb],"Primitive derivative is not polynomial in Log beta."];co=CoefficientList[v,Lb];t=0;
 Do[t+=co[[k+1]] Sum[(-1)^h Factorial[k]/Factorial[k-h] Lb^(k-h)/(n+1)^(h+1),{h,0,k}],{k,0,Length[co]-1}];AssociateTo[out,(n+1)->coefficientCanonical[t]],{n,Keys[d]}];out
];

polyConstant[n_Integer,q_]:=Which[q===0,0,q===1,Zeta[n],q===-1,-(1-2^(1-n))Zeta[n],True,PolyLog[n,q]];
polyJet[n_Integer,q0_,hi_Integer]:=polyJet[n,q0,hi]=Module[{q=canon[q0],q0lim,der,v,low,d,seed},
 If[q===0,Return[<||>]];
 If[n===0,Return[rationalJet[canon[q/(1-q)],hi]]];
 If[n===1,Return[jetScale[logJet[canon[1-q],hi],-1]]];
 require[2<=n<=4,"Only classical weights through four are implemented."];
 q0lim=limit0[q];require[TrueQ[FullSimplify[q0lim<=1,Assumptions->(-1<costh<1)]],"Classical endpoint outside supported real branch."];
 seed=polyConstant[n,q0lim];der=canon[D[q,beta]/q];If[der===0,Return[<|0->seed|>]];
 v=val[der];low=polyJet[n-1,q,hi-1-v];d=jetMul[rationalJet[der,hi-1],low,hi-1];integrateJet[d,seed,hi]
];

(* Boundary constants for the depth-two polylogarithms used in this amplitude. *)
boundary[p_Integer,q_Integer,a_,w_]:=Which[
 a===0||w===0,0,
 p===2&&q===2&&a===1&&w===1,Pi^4/120,
 p===2&&q===2&&a===-1&&w===1,-Pi^4/480,
 p===2&&q===1&&a===1&&w===1,Zeta[3],
 p===1&&q===1&&zeroQ[a-w],Log[1-a]^2/2,
 p===1&&q===1&&w===1,-PolyLog[2,-a/(1-a)],
 True,MB[p,q,a,w]
];
mpSeed[p_Integer,q_Integer,a_,w_]:=Module[{a0=limit0[a],w0=limit0[w],la,lw,va,vw,rho,c0},
 If[a0===0||w0===0,Return[0]];
 If[a0=!=1||p>1,Return[boundary[p,q,a0,w0]]];
 la=logJet[canon[1-a],0][0];
 If[q===2,c0=If[w0===1,-2 Zeta[3],-boundary[2,1,w0,w0]-PolyLog[3,w0]];Return[-PolyLog[2,w0]la+c0]];
 require[q===1,"Unsupported multiple-polylog endpoint weight."];
 If[w0=!=1,lw=Log[1-w0];Return[lw la-PolyLog[2,w0]-lw^2/2]];
 va=val[canon[1-a]];vw=val[canon[1-w]];
 Which[vw===va,rho=limit0[(1-w)/(1-a)];la^2/2+PolyLog[2,1-rho],
 vw>va,la^2/2+Pi^2/6,
 True,lw=logJet[canon[1-w],0][0];la^2/2-(lw-la)^2/2-Pi^2/6]
];

rationalTimes[rat_,provider_,hi_Integer]:=Module[{r=canon[rat],v,f,lo},If[r===0,Return[<||>]];v=val[r];f=provider[hi-v];If[Length[f]===0,Return[<||>]];lo=Min[Keys[f]];jetMul[rationalJet[r,hi-lo],f,hi]];
mpJet[p_Integer,q_Integer,a0_,w0_,hi_Integer]:=mpJet[p,q,a0,w0,hi]=Module[{a=canon[a0],w=canon[w0],A,B,sd,d1,d2},
 If[a===0||w===0,Return[<||>]];
 If[p===0,Return[rationalTimes[a/(1-a),Function[h,polyJet[q,w,h]],hi]]];
 If[q===0,
   If[zeroQ[a-w],Return[jetAdd[polyJet[p-1,a,hi],jetScale[polyJet[p,a,hi],-1]]]];
   Return[jetAdd[rationalTimes[w/(a-w),Function[h,polyJet[p,a,h]],hi],rationalTimes[-a/(a-w),Function[h,polyJet[p,w,h]],hi]]]
 ];
 require[1<=p<=2&&1<=q<=2,"Unsupported multiple-polylog indices."];
 sd=mpSeed[p,q,a,w];A=canon[D[a,beta]/a];B=canon[D[w,beta]/w-A];
 d1=rationalTimes[A,Function[h,mpJet[p-1,q,a,w,h]],hi-1];
 d2=rationalTimes[B,Function[h,mpJet[p,q-1,a,w,h]],hi-1];
 integrateJet[jetAdd[d1,d2],sd,hi]
];

mpNumber[p_Integer,q_Integer,ae_,we_,wp_Integer]:=mpNumber[p,q,ae,we,wp]=Module[{a,w,delta,pts,f,v,t,goal},
 require[FreeQ[{ae,we},_Real]||Min[Precision/@{ae,we}]>=wp,"Insufficient primitive input precision."];
 require[TrueQ[-1<=ae<=1&&-1<=we<=1],"MPL numerical point outside the implemented real domain [-1,1]."];
 If[ae===0||we===0,Return[N[0,wp]]];require[!(ae===1&&p===1),"Divergent p=1 boundary supplied to finite integral."];
 If[ae===1&&we===1&&p===2&&q===2,Return[N[Pi^4/120,wp]]];
 If[ae===1&&we===1&&p===2&&q===1,Return[N[Zeta[3],wp]]];
 a=N[ae,wp+30];w=N[we,wp+30];delta=Min[Select[{1-a,1-w},#>0&]/.{}->{1}];
 pts={0,1/2,9/10,1};If[0<delta<1/100,pts=Join[pts,{1-Sqrt[delta],1-delta}]];pts=Sort[DeleteDuplicates[pts]];
 f[t_?NumericQ]:=If[t==0||t==1,0,a(-Log[t])^(p-1)If[q==1,-Log[1-w t],PolyLog[q,w t]]/((1-a t)Factorial[p-1])];
 goal=Max[20,wp-15];
 v=TimeConstrained[Check[NIntegrate[f[t],Evaluate[Prepend[pts,t]],WorkingPrecision->wp+25,PrecisionGoal->goal,AccuracyGoal->goal,MaxRecursion->40,Method->"DoubleExponential"],$Failed],600,$Aborted];
 require[v=!=$Failed&&v=!=$Aborted&&finiteQ[v],"Numerical multiple polylog failed, indices/arguments: "<>ToString[{p,q,ae,we,wp},InputForm]];
 require[Precision[v]>=Max[15,wp-25],"Multiple-polylog quadrature returned insufficient precision."];N[v,wp]
];
MB /: N[MB[p_Integer,q_Integer,a_,w_],wp_?NumberQ]:=mpNumber[p,q,a,w,Ceiling[wp]];
finiteExpressionNumber[e_,wp_Integer]:=Module[{atoms,rules,v},
 atoms=DeleteDuplicates[Cases[e,_MB,Infinity]];
 rules=(#->mpNumber[#[[1]],#[[2]],#[[3]],#[[4]],wp+10])&/@atoms;
 v=Block[{$MaxExtraPrecision=5wp},N[e/.rules,wp]];require[finiteQ[v],"Expression retains unresolved numerical functions."];v
];
scaled[a_,d_]:=Max[Abs[Re[a-d]]/Max[1,Abs[Re[d]]],Abs[Im[a-d]]/Max[1,Abs[Im[d]]]];

functionSpec[e_]:=Which[
 e===nc,<|"Kind"->"Constant","Value"->nc|>,e===nf,<|"Kind"->"Flavour","Value"->nf|>,
 e===Pi||e===I,<|"Kind"->"Constant","Value"->e|>,
 Head[e]===Zeta,<|"Kind"->"Constant","Value"->e|>,
 Head[e]===Log,If[FreeQ[e,beta|x|z],<|"Kind"->"Constant","Value"->e|>,<|"Kind"->"Log","Argument"->canon[e[[1]]/.kinMap]|>],
 Head[e]===PolyLog,<|"Kind"->"PolyLog","Weight"->e[[1]],"Argument"->canon[e[[2]]/.kinMap]|>,
 Head[e]===MPL22,<|"Kind"->"MPL22","A"->canon[e[[1]]/.kinMap],"W"->canon[e[[1]]e[[2]]/.kinMap]|>,
 True,require[False,"Unknown primitive: "<>ToString[e,InputForm]]
];
primitiveJet[sp_Association,hi_Integer]:=Switch[sp["Kind"],
 "Constant",<|0->sp["Value"]|>,"Log",logJet[sp["Argument"],hi],
 "PolyLog",polyJet[sp["Weight"],sp["Argument"],hi],
 "MPL22",mpJet[2,2,sp["A"],sp["W"],hi],_,require[False,"Unexpected primitive kind."]];

primitiveNumber[sp_Association,bb_,cc_,mm_,uu_,nn_,wp_Integer]:=Module[{key,path,record,q,a,w,v,subs},
 subs={beta->bb,costh->cc,m2->mm,mu2->uu,nc->nn};
 If[sp["Kind"]==="Constant",v=Block[{$MaxExtraPrecision=5wp},N[sp["Value"]/.subs,wp]];require[finiteQ[v],"Nonfinite constant."];Return[v]];
 key=If[sp["Kind"]==="MPL22",{"MPL22",canon[sp["A"]/.subs],canon[sp["W"]/.subs],wp}, {sp["Kind"],Lookup[sp,"Weight",0],canon[sp["Argument"]/.subs],wp}];
 path=FileNameJoin[{run,"checkpoints","numbers",IntegerString[Hash[key,"SHA256"],16,64]<>".wl"}];
 If[FileExistsQ[path],record=load[path];require[record["Key"]===key&&record["Version"]===backendVersion,"Stale primitive cache."];Return[record["Value"]]];
 Switch[sp["Kind"],"Log",q=key[[3]];require[TrueQ[q>0],"Log numeric argument not positive."];v=N[Log[q],wp],
 "PolyLog",q=key[[3]];require[TrueQ[q<=1],"Classical argument crosses the implemented real branch."];v=N[PolyLog[sp["Weight"],q],wp],
 "MPL22",v=mpNumber[2,2,key[[2]],key[[3]],wp],_,require[False,"Unknown numeric primitive."]];
 require[finiteQ[v],"Nonfinite primitive evaluation."];save[path,<|"Key"->key,"Value"->v,"Version"->backendVersion|>];v
];

engineTests[]:=Module[{tests={},a,w,j,expr,d,ref,btest=1/1000,ctest=1/3,valnum,err,seedcases,seen,sp,path,v},
 AppendTo[tests,<|"Test"->"common denominator zero","Pass"->zeroQ[1/(costh-1)-costh/(costh-1)+1]|>];
 AppendTo[tests,<|"Test"->"nonzero not erased","Pass"->!zeroQ[1/(costh-1)-costh/(costh-1)+2]|>];
 j=mpJet[2,2,beta,beta^2,6];expr=jetExpression[j]/.Lb->Log[beta];
 ref=Sum[If[k+2 n<=6,beta^(k+2 n)/((k+n)^2 n^2),0],{k,1,6},{n,1,3}];
 AppendTo[tests,<|"Test"->"Li22 exact convergent-series coefficients","Pass"->zeroQ[expr-ref]|>];
 j=mpJet[1,1,beta,beta,6];ref=Normal[Series[Log[1-beta]^2/2,{beta,0,6}]];
 AppendTo[tests,<|"Test"->"Li11 exact repeated argument","Pass"->zeroQ[jetExpression[j]-ref]|>];

 Do[a=pair[[1]];w=pair[[2]];ref=Sum[a^k w^n/((k+n)^2 n^2),{k,1,140},{n,1,140}];v=mpNumber[2,2,a,w,55];err=Abs[v-N[ref,55]];
 AppendTo[tests,<|"Test"->"integral versus convergent nested sum","Arguments"->{a,w},"Error"->err,"Pass"->TrueQ[err<10^-35]|>],{pair,{{1/5,3/10},{-2/5,1/3},{1/2,1/4}}}];
 v=mpNumber[2,2,-1,1,55];AppendTo[tests,<|"Test"->"Li22 alternating stuffle constant","Pass"->TrueQ[Abs[v+N[Pi^4/480,55]]<10^-35]|>];
 save[FileNameJoin[{run,"results","engine_regression_tests.wl"}],tests];require[And@@Lookup[tests,"Pass"],"A multiple-polylog engine test failed."];tests
];
End[];


==> anc/src/construction/validation/validate_saved.wl <==
(* Numerical validation of the saved series against the unexpanded expressions. *)

Get[FileNameJoin[{DirectoryName[$InputFileName], "ArchivedDefinitions.wl"}]];
Begin["AAUnified`"];

validationVersion = "GGAA-Saved-Validation-1.0";
validationStart = DateString[{"ISODate", "T", "Time"}];
config = Import[FileNameJoin[{run, "validation_config.json"}], "RawJSON"];
inputFingerprint = config["input_fingerprint"];
sourceRun = config["source_run"];
referenceTolerance = 10^-25;
minimumScaledDigits = 30;
smallBetaTolerance = 10^-8;
validationBetas = {1/1000, 1/500, 1/200, 1/100, 1/50, 1/20, 1/10, 1/5, 3/10};
validationAngles = {-2/3, -1/3, 0, 1/3, 2/3};
validationParameters = {{15625,15625,3}, {15625,62500,3}, {22500,5625,4}};
validationLabels = Join[componentLabels, knownLabels];
validationRows = {}; referenceTraces = {}; symmetryRows = {};
inheritedChecks = {}; inheritedWarnings = {}; restoreChecks = {};
scope = "Numerical validation of the saved series through beta^4 and beta^6 against the unexpanded expressions; full sums at nf=5.";

Clear[save,load];
save[path_String,value_] := Module[{tmp=path<>".tmp."<>ToString[$ProcessID], ok},
 makeDir[DirectoryName[path]];
 ok=Check[Put[value,tmp]; True,False];
 require[TrueQ[ok] && FileExistsQ[tmp],"Cannot write "<>path];
 ok=Check[RenameFile[tmp,path,OverwriteTarget->True];True,False];
 require[TrueQ[ok] && FileExistsQ[path],"Cannot commit "<>path]; path
];
load[path_String] := Module[{v},
 require[FileExistsQ[path],"Missing saved file: "<>path];
 v=Block[{$Context="AAUnified`",$ContextPath={"AAUnified`","System`"}},Check[Get[path],$Failed]];
 require[v=!=$Failed,"Cannot read "<>path];v
];

(* Validation-only mode: construction routines are deliberately unavailable. *)
Clear[loadAndReduce,computeComponent,checkPrimitiveLibrary];
loadAndReduce[___] := require[False,"Disabled in validation-only mode: rational construction."];
computeComponent[___] := require[False,"Disabled in validation-only mode: symbolic expansion."];
checkPrimitiveLibrary[___] := require[False,"Primitive-series construction is disabled; archived tests are retained."];

hashKey[key_] := IntegerString[Hash[key,"SHA256"],16,64];
cachePath[group_String,key_] := FileNameJoin[{run,"checkpoints",group,hashKey[key]<>".wl"}];
checkpointKey[args___] := {validationVersion,inputFingerprint,args};

scaledDigits[v_] := If[!finiteQ[v],-Infinity,Min[
 Accuracy[Re[v]]+Log[10,Max[1,Abs[Re[v]]]],
 Accuracy[Im[v]]+Log[10,Max[1,Abs[Im[v]]]]]];

(* Accept a numerical reference only after two successive precision levels agree. *)
precisionLoop[evaluator_,precisions_List,tol_,observer_] := Module[
 {low,high,lowwp,wp,err,record,history={},answer=Missing["NotAccepted"],pass},
 require[Length[precisions]>=2 && And@@(IntegerQ[#]&&#>0&/@precisions),"Bad precision sequence."];
 lowwp=First[precisions];low=evaluator[lowwp];
 If[!finiteQ[low],
   answer=Failure["NonfiniteInitialValue",<|"Precision"->lowwp,"Value"->low|>],
   Do[
    high=evaluator[wp];
    If[!finiteQ[high],
     record=<|"LowerPrecision"->lowwp,"WorkingPrecision"->wp,"LowerValue"->low,
       "Value"->high,"Pass"->False,"Reason"->"NonfiniteValue"|>;
     AppendTo[history,record];observer[record];
     answer=Failure["NonfiniteValue",record];Break[]
    ];
    err=scaled[low,high];
    pass=TrueQ[err<tol] && TrueQ[scaledDigits[low]>=minimumScaledDigits] &&
         TrueQ[scaledDigits[high]>=minimumScaledDigits];
    record=<|"LowerPrecision"->lowwp,"WorkingPrecision"->wp,"LowerValue"->low,
      "Value"->high,"Change"->err,"LowerScaledDigits"->scaledDigits[low],
      "HigherScaledDigits"->scaledDigits[high],"Tolerance"->tol,"Pass"->pass|>;
    AppendTo[history,record];observer[record];
    If[pass,answer=KeyDrop[record,{"Pass"}];Break[]];
    low=high;lowwp=wp,
    {wp,Rest[precisions]}]
 ];
 If[MissingQ[answer],answer=Failure["PrecisionSequenceExhausted",<|"Precisions"->precisions,"History"->history|>]];
 <|"Accepted"->AssociationQ[answer],"Result"->answer,"History"->history|>
];

controlFlowTests[] := Module[{rows={},r,calls={},ev,obs=Function[v,Null]},
 ev=Function[w,AppendTo[calls,w]; 2+3 I];
 r=precisionLoop[ev,{80,120,160},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Accept at first stable pair, no fall-through", "Pass"->TrueQ[r["Accepted"] && calls==={80,120} && r["Result"]["WorkingPrecision"]===120]|>];
 calls={};ev=Function[w,AppendTo[calls,w]; If[w===80,1+1/100,1]];
 r=precisionLoop[ev,{80,120,160,220},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Escalate once then return accepted pair", "Pass"->TrueQ[r["Accepted"] && calls==={80,120,160} && r["Result"]["WorkingPrecision"]===160]|>];
 calls={};ev=Function[w,AppendTo[calls,w]; 1+1/w];
 r=precisionLoop[ev,{80,120,160},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Exhausted sequence fails", "Pass"->TrueQ[!r["Accepted"] && FailureQ[r["Result"]] && calls==={80,120,160}]|>];
 ev=Function[w,If[w===80,0,referenceTolerance]];
 r=precisionLoop[ev,{80,120},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Tolerance equality does not pass strict comparison", "Pass"->TrueQ[!r["Accepted"]]|>];
 ev=Function[w,If[w===80,1,Indeterminate]];
 r=precisionLoop[ev,{80,120,160},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Nonfinite evaluation is rejected", "Pass"->TrueQ[!r["Accepted"] && FailureQ[r["Result"]]]|>];
 ev=Function[w,N[1,10]];
 r=precisionLoop[ev,{80,120},referenceTolerance,obs];
 AppendTo[rows,<|"Test"->"Identical low-precision values are not certification", "Pass"->TrueQ[!r["Accepted"]]|>];
 save[FileNameJoin[{run,"results","reference_control_flow_tests.wl"}],rows];
 require[And@@Lookup[rows,"Pass"],"A reference-control-flow regression test failed."];
 say["All six precision-control regression tests passed."];rows
];

(* Restore the symbolic series and the checks already completed in the construction run. *)
restoreSaved[] := Module[{r,full,expected,checks={},diff,labels=validationLabels,sp},
 require[AssociationQ[config]&&config["version"]===validationVersion,"Wrong continuation configuration."];
 require[backendVersion==="GGAA-Unified-RealMPL22-0.1","Unsupported mathematical engine version."];
 Do[
  r=load[FileNameJoin[{run,"input","saved",p<>"_rational_inputs.wl"}]];
  require[AssociationQ[r]&&r["Version"]===backendVersion&&ListQ[r["Blocks"]]&&ListQ[r["Functions"]],"Bad saved rational input for "<>p];
  AssociateTo[allBlocks,p->r["Blocks"]];AssociateTo[functions,p->r["Functions"]];
  require[And@@(AssociationQ[#]&&MemberQ[{0,1,2},#["NfPower"]]&&#["Projector"]===p&/@allBlocks[p]),"Invalid rational block metadata for "<>p];
  say["Restored "<>p<>": "<>ToString[Length[allBlocks[p]]]<>" rational blocks; no reductions run."],{p,{"P1","P2"}}];
 Do[AssociateTo[known,label-><|"p4"->readKnown[label<>"_p4.wl"],"p6"->readKnown[label<>"_p6.wl"]|>],{label,knownLabels}];
 Do[
  AssociateTo[computed,label->Association[Table[
    r=load[FileNameJoin[{run,"input","saved",label<>"_series"<>ToString[ord]<>".wl"}]];
    require[AssociationQ[r]&&r["Label"]===label&&r["Order"]===ord&&r["Version"]===backendVersion,"Saved component record mismatch: "<>label];
    "p"<>ToString[ord]->r,{ord,{4,6}}]]],{label,componentLabels}];
 assembledSymbolic=<||>;
 Do[
  full=load[FileNameJoin[{run,"input","saved",p<>"_full_series.wl"}]];
  require[AssociationQ[full]&&KeyExistsQ[full,"ThroughBeta4"]&&KeyExistsQ[full,"ThroughBeta6"],"Missing saved full form factor "<>p];
  AssociateTo[assembledSymbolic,p-><|"p4"->full["ThroughBeta4"],"p6"->full["ThroughBeta6"]|>];
  Do[
   expected=computed[p<>"_nf0"]["p"<>ToString[ord]]["Expression"]+
    nf If[p==="P1",Normal[known["P1_nf1"]["p"<>ToString[ord]]],computed["P2_nf1"]["p"<>ToString[ord]]["Expression"]]+
    nf^2 Normal[known[p<>"_nf2"]["p"<>ToString[ord]]];
   diff=assembledSymbolic[p]["p"<>ToString[ord]]-expected;
   If[diff=!=0,diff=TimeConstrained[coefficientCanonical[diff],180,$Aborted]];
   AppendTo[checks,<|"Projector"->p,"Order"->ord,"Test"->"Saved full expression equals saved component sum","Difference"->diff,"Pass"->TrueQ[diff===0]|>],
   {ord,{4,6}}],{p,{"P1","P2"}}];
 save[FileNameJoin[{run,"results","restored_assembly_checks.wl"}],checks];
 require[And@@Lookup[checks,"Pass"],"Saved assembly consistency failed; no coefficients were changed."];
 assembled=assembledSymbolic/.nf->5;
 inheritedChecks=load[FileNameJoin[{run,"input","saved","component_symbolic_checks.wl"}]];
 primitiveChecks=load[FileNameJoin[{run,"input","saved","primitive_numerical_checks.wl"}]];
 require[ListQ[primitiveChecks]&&Length[primitiveChecks]>0&&And@@Lookup[primitiveChecks,"Pass"],"Archived primitive checks are not all successful."];
 Do[If[Lookup[r,"AngularSymmetry",""]=!="PROVED",AppendTo[inheritedWarnings,r["Label"]<>": exact angular identity remains "<>ToString[r["AngularSymmetry"]]]],{r,inheritedChecks}];
 save[FileNameJoin[{run,"results","inherited_analytical_status.wl"}],<|"Checks"->inheritedChecks,"Warnings"->inheritedWarnings,
   "Meaning"->"Status carried over from the construction run."|>];
 require[And@@(Length[componentBlocks[#]]>0&/@labels),"A flavour coefficient lacks reference blocks."];
 restoreChecks=checks;
 say["Restored all component and full series. Four saved-assembly checks passed. Numerical validation only."];
 True
];

cachedBoundary[p_Integer,q_Integer,a_,w_,wp_Integer] := Module[{key,path,r,v},
 key={backendVersion,"MBNumber",p,q,a,w,wp};path=cachePath["boundary_numbers",key];
 If[FileExistsQ[path],r=load[path];require[r["Key"]===key&&finiteQ[r["Value"]],"Invalid boundary cache."];v=r["Value"],
  v=mpNumber[p,q,a,w,wp];require[finiteQ[v],"Nonfinite boundary constant."];
  save[path,<|"Key"->key,"Value"->v|>]];v
];
Clear[finiteExpressionNumber];
finiteExpressionNumber[e_,wp_Integer] := Module[{atoms,rules,v},
 atoms=DeleteDuplicates[Cases[e,_MB,Infinity]];
 rules=(#->cachedBoundary[#[[1]],#[[2]],#[[3]],#[[4]],wp+10])&/@atoms;
 v=Block[{$MaxExtraPrecision=5wp},N[e/.rules,wp]];
 require[finiteQ[v],"Expression retains unresolved numerical functions."];v
];

componentValue[label_String,bb_,cc_,par_List,wp_Integer] := Module[{key,path,r,v,t},
 key=checkpointKey["Unexpanded",label,bb,cc,par,wp];path=cachePath["component_values",key];
 If[FileExistsQ[path],r=load[path];require[r["Key"]===key&&finiteQ[r["Value"]],"Invalid unexpanded-value cache."];v=r["Value"],
  t=AbsoluteTime[];say["Unexpanded "<>label<>" at "<>ToString[{par,bb,cc},InputForm]<>"; digits="<>ToString[wp]];
  v=unexpandedComponent[label,bb,cc,par,wp];require[finiteQ[v],"Nonfinite unexpanded coefficient."];
  save[path,<|"Key"->key,"Value"->v,"Seconds"->AbsoluteTime[]-t|>]];v
];

(* Common precision-escalation wrapper for component and full-form-factor comparisons. *)
acceptedComparison[kind_String,id_,bb_,cc_,par_List,precisions_List,evaluator_] := Module[
 {key,path,tracePath,r,report,history={},observer,result},
 key=checkpointKey[kind,id,bb,cc,par,precisions,referenceTolerance,minimumScaledDigits];
 path=cachePath["accepted_precision_checks",key];tracePath=cachePath["precision_traces",key];
 If[FileExistsQ[path],
  r=load[path];require[r["Key"]===key&&AssociationQ[r["Result"]],"Mismatched accepted comparison."];
  result=r["Result"];
  require[finiteQ[result["Value"]]&&finiteQ[result["LowerValue"]]&&
    TrueQ[scaled[result["LowerValue"],result["Value"]]<referenceTolerance]&&
    TrueQ[Min[scaledDigits[result["LowerValue"]],scaledDigits[result["Value"]]]>=minimumScaledDigits],
    "Cached precision acceptance no longer meets its criterion."],
  observer=Function[rec,
    AppendTo[history,rec];save[tracePath,<|"Key"->key,"History"->history|>];
    say["Precision comparison "<>kind<>" "<>ToString[id,InputForm]<>" "<>
      ToString[{bb,cc},InputForm]<>" at "<>ToString[Lookup[rec,"LowerPrecision"]]<>"/"<>
      ToString[Lookup[rec,"WorkingPrecision"]]<>" digits; accepted="<>ToString[Lookup[rec,"Pass",False]]]
  ];
  report=precisionLoop[evaluator,precisions,referenceTolerance,observer];
  save[tracePath,Append[report,"Key"->key]];
  require[TrueQ[report["Accepted"]],"Precision acceptance failed for "<>kind<>" "<>ToString[id,InputForm]<>". Inspect "<>tracePath];
  result=report["Result"];save[path,<|"Key"->key,"Result"->result,"History"->report["History"]|>]
 ];result
];

Clear[stableReference];
stableReference[label_String,bb_,cc_,par_List] := acceptedComparison[
 "UnexpandedComponent",label,bb,cc,par,{80,120,160,220,300},
 Function[w,componentValue[label,bb,cc,par,w]]
];
fullValue[p_String,bb_,cc_,par_List,wp_Integer] :=
 Block[{$MaxExtraPrecision=5wp},componentValue[p<>"_nf0",bb,cc,par,wp]+
   5 componentValue[p<>"_nf1",bb,cc,par,wp]+25 componentValue[p<>"_nf2",bb,cc,par,wp]];

seriesExpression[label_String,ord_Integer] := Which[
 MemberQ[componentLabels,label],computed[label]["p"<>ToString[ord]]["Expression"],
 MemberQ[knownLabels,label],Normal[known[label]["p"<>ToString[ord]]],
 label==="P1_FULL_nf5",assembled["P1"]["p"<>ToString[ord]],
 label==="P2_FULL_nf5",assembled["P2"]["p"<>ToString[ord]],
 True,require[False,"Unknown series label."]
];
seriesValue[label_String,ord_Integer,bb_,cc_,par_List,wp_Integer] := Module[{key,path,r,v,t},
 key=checkpointKey["SavedSeries",label,ord,bb,cc,par,wp];path=cachePath["series_values",key];
 If[FileExistsQ[path],r=load[path];require[r["Key"]===key&&finiteQ[r["Value"]],"Invalid saved-series value cache."];v=r["Value"],
  t=AbsoluteTime[];
  v=seriesNumber[seriesExpression[label,ord],bb,cc,par,wp];
  save[path,<|"Key"->key,"Value"->v,"Seconds"->AbsoluteTime[]-t|>]];v
];
seriesChecked[label_String,ord_Integer,bb_,cc_,par_List,refwp_Integer] := Module[{precisions,base},
 base=Max[110,refwp];precisions=DeleteDuplicates[Join[{base,base+40},Select[{160,220,300,340},#>base+40&]]];
 acceptedComparison["SavedSeries",{label,ord},bb,cc,par,precisions,
   Function[w,seriesValue[label,ord,bb,cc,par,w]]]
];

saveRows[] := (
 save[FileNameJoin[{run,"results","validation_all.wl"}],validationRows];
 Export[FileNameJoin[{run,"validation_progress.txt"}],"Numerical rows saved: "<>ToString[Length[validationRows]]<>" / 1080\n","Text"];
);

rowFor[label_String,bb_,cc_,par_List] := Module[{key,path,r,ref,s4,s6,v,a4,a6,row,isFull,p,smallpass},
 key=checkpointKey["ValidationRow",label,bb,cc,par];path=cachePath["validation_rows",key];
 If[FileExistsQ[path],r=load[path];require[r["Key"]===key&&AssociationQ[r["Row"]],"Mismatched numerical row checkpoint."];row=r["Row"],
  isFull=MemberQ[{"P1_FULL_nf5","P2_FULL_nf5"},label];
  ref=If[isFull,p=StringTake[label,2];
    acceptedComparison["UnexpandedFull",p,bb,cc,par,{80,120,160,220,300},Function[w,fullValue[p,bb,cc,par,w]]],
    stableReference[label,bb,cc,par]];
  s4=seriesChecked[label,4,bb,cc,par,ref["WorkingPrecision"]];
  s6=seriesChecked[label,6,bb,cc,par,ref["WorkingPrecision"]];
  v=ref["Value"];a4=s4["Value"];a6=s6["Value"];
  smallpass=If[bb===1/1000,TrueQ[Abs[a6-v]/Max[1,Abs[v]]<smallBetaTolerance],True];
  row=<|"Quantity"->label,"Parameters"->par,"Beta"->bb,"CosTheta"->cc,
   "ReUnexpanded"->Re[v],"ImUnexpanded"->Im[v],"ReSeries4"->Re[a4],"ImSeries4"->Im[a4],
   "ReSeries6"->Re[a6],"ImSeries6"->Im[a6],"AbsoluteError4"->Abs[a4-v],"AbsoluteError6"->Abs[a6-v],
   "AbsoluteRealError4"->Abs[Re[a4-v]],"AbsoluteImagError4"->Abs[Im[a4-v]],
   "AbsoluteRealError6"->Abs[Re[a6-v]],"AbsoluteImagError6"->Abs[Im[a6-v]],
   "RelativeError4"->relativeError[a4,v],"RelativeError6"->relativeError[a6,v],
   "ReferenceLastChange"->ref["Change"],"ReferenceWorkingPrecision"->ref["WorkingPrecision"],
   "ReferenceLowerPrecision"->ref["LowerPrecision"],"Series4LastChange"->s4["Change"],
   "Series6LastChange"->s6["Change"],"Series4WorkingPrecision"->s4["WorkingPrecision"],
   "Series6WorkingPrecision"->s6["WorkingPrecision"],"SmallBetaGateApplied"->(bb===1/1000),"SmallBetaGatePass"->smallpass|>;
  save[path,<|"Key"->key,"Row"->row|>]
 ];
 AppendTo[validationRows,row];saveRows[];
 say["Saved row "<>ToString[Length[validationRows]]<>"/1080: "<>label<>" "<>ToString[{par,bb,cc},InputForm]<>"; p6 relative error="<>ToString[N[row["RelativeError6"],6],InputForm]];
 require[TrueQ[row["SmallBetaGatePass"]],"Small-beta comparison fails for "<>label<>". The failed row has been saved; do not bypass this gate."];
 row
];

runNumericalGrid[] := Module[{labels=Join[validationLabels,{"P1_FULL_nf5","P2_FULL_nf5"}]},
 validationRows={};
 Do[
  say["POINT "<>ToString[{par,bb,cc},InputForm]];
  Do[rowFor[label,bb,cc,par],{label,labels}],
  {par,validationParameters},{cc,validationAngles},{bb,validationBetas}];
 require[Length[validationRows]===1080,"The 1080 numerical records were not completed."];
 True
];

runAngularChecks[] := Module[{groups,g,pos,neg,vr1,vr2,vs1,vs2,err,rows={},seriesrows={},e},
 groups=GatherBy[validationRows,{#["Quantity"],#["Parameters"],#["Beta"]}&];
 Do[
  Do[
   neg=SelectFirst[g,#["CosTheta"]===-pos["CosTheta"]&,Missing["Absent"]];
   require[AssociationQ[neg],"Missing angular partner in numerical data."];
   vr1=pos["ReUnexpanded"]+I pos["ImUnexpanded"];vr2=neg["ReUnexpanded"]+I neg["ImUnexpanded"];err=scaled[vr1,vr2];
   AppendTo[rows,<|"Quantity"->pos["Quantity"],"Parameters"->pos["Parameters"],"Beta"->pos["Beta"],"PositiveCosTheta"->pos["CosTheta"],"ScaledDifference"->err,"Pass"->TrueQ[err<10^-25]|>];
   Do[
    vs1=pos["ReSeries"<>ToString[ord]]+I pos["ImSeries"<>ToString[ord]];
    vs2=neg["ReSeries"<>ToString[ord]]+I neg["ImSeries"<>ToString[ord]];e=scaled[vs1,vs2];
    AppendTo[seriesrows,<|"Quantity"->pos["Quantity"],"Order"->ord,"Parameters"->pos["Parameters"],"Beta"->pos["Beta"],"PositiveCosTheta"->pos["CosTheta"],"ScaledDifference"->e,"Pass"->TrueQ[e<10^-25]|>],
    {ord,{4,6}}],{pos,Select[g,#["CosTheta"]>0&]}],{g,groups}];
 save[FileNameJoin[{run,"results","numerical_angular_symmetry.wl"}],rows];
 save[FileNameJoin[{run,"results","numerical_series_angular_symmetry.wl"}],seriesrows];
 require[And@@Lookup[rows,"Pass"],"Unexpanded numerical angular symmetry failed. Inspect saved results."];
 require[And@@Lookup[seriesrows,"Pass"],"Saved-series numerical angular symmetry failed. Inspect saved results."];
 symmetryRows=rows;True
];

exportTables[] := Module[{fields,qs,rs,groups,table,plot,png,g,nmissing},
 require[Length[validationRows]>0,"No validation records to export."];
 fields=Keys[First[validationRows]];
 Export[FileNameJoin[{run,"results","validation_all.csv"}],Prepend[(Lookup[#,fields]/._Missing->"NA")&/@validationRows,fields],"CSV"];
 qs=DeleteDuplicates[Lookup[validationRows,"Quantity"]];
 Do[
  rs=Select[validationRows,#["Quantity"]===q&];groups=GatherBy[rs,#["Beta"]&];
  table=SortBy[Table[{First[g]["Beta"],maximumRelative[Lookup[g,"RelativeError4"]],maximumRelative[Lookup[g,"RelativeError6"]],Length[g],Count[Lookup[g,"RelativeError6"],_Missing]},{g,groups}],First];
  save[FileNameJoin[{run,"results",q<>"_error_table.wl"}],<|"Columns"->{"Beta","MaxRelativeError4","MaxRelativeError6","SampleCount","UndefinedRelativeErrors"},"Data"->table,
    "Scope"->"Maxima over sampled angles and parameter choices only, not uniform bounds. Absolute errors and undefined ratios retained in validation_all.wl."|>];
  If[Environment["GGAA_UNIFIED_NO_PLOTS"]=!="1",
   plot=ListLogLogPlot[{Select[table[[All,{1,2}]],NumberQ[Last[#]]&&Last[#]>0&],Select[table[[All,{1,3}]],NumberQ[Last[#]]&&Last[#]>0&]},Joined->True,Frame->True,
     FrameLabel->{"beta_A","Maximum sampled relative error"},PlotLabel->q,PlotLegends->{"through beta_A^4","through beta_A^6"},ImageSize->700];
   png=TimeConstrained[Check[Export[FileNameJoin[{run,"results",q<>"_errors.png"}],plot],$Failed],300,$Failed];
   If[png===$Failed,warn["Plot export failed for "<>q<>"; numerical data retained."]]
  ],{q,qs}];True
];

validationMain[] := (
 stage["01_reference_control_flow_regression",controlFlowTests[]];
 stage["02_restore_saved_amplitudes_and_reference_blocks",restoreSaved[]];
 stage["03_component_and_full_form_factor_validation",runNumericalGrid[]];
 stage["04_numerical_angular_symmetry",runAngularChecks[]];
 stage["05_error_tables_and_plots",exportTables[]];
 stage["06_combined_validation_record",
  save[FileNameJoin[{run,"results","complete_unified_validation.wl"}],<|
    "SavedComponents"->computed,"PreviouslyCompleted"->known,"FullFormFactors"->assembledSymbolic,
    "RestoredAssemblyChecks"->restoreChecks,"InheritedAnalyticalChecks"->inheritedChecks,
    "ArchivedPrimitiveChecks"->primitiveChecks,"NumericalValidation"->validationRows,"NumericalAngularChecks"->symmetryRows,
    "Warnings"->warnings,"InheritedWarnings"->inheritedWarnings,"Scope"->scope,"ValidationVersion"->validationVersion,
    "EngineVersion"->backendVersion,"InputFingerprint"->inputFingerprint|>];True];
 True
);

outcome=CheckAbort[Catch[validationMain[],"UnifiedStop"],Failure["Interrupted",<|"Stage"->currentStage|>]];
If[outcome=!=True,say["FAILED: "<>ToString[outcome,InputForm]]];

finalization=CheckAbort[Catch[
 save[FileNameJoin[{run,"results","run_outcome.wl"}],<|"Outcome"->outcome,"Stages"->stages,"RowsSaved"->Length[validationRows],"Warnings"->warnings,"InheritedWarnings"->inheritedWarnings,"Scope"->scope|>];
 If[Length[validationRows]>0,saveRows[]];
 Export[FileNameJoin[{run,"summary.txt"}],StringRiffle[Join[{
  "gg -> AA validation-only continuation",
  "Execution: "<>If[outcome===True,"COMPLETED_SAVED_FORM_FACTOR_VALIDATION","FAILED_OR_INTERRUPTED"],
  "Kernel: "<>$Version,"Source recovery run: "<>sourceRun,"Numerical rows saved: "<>ToString[Length[validationRows]],
  "No rational reduction, symbolic expansion or native C++ compilation was rerun.",
  "Each reference value is accepted after its precision loop.",
  "Reference and series values must agree to 30 digits between working precisions.",
  "Results are written to this run directory.",
  "Saved series compared with the unexpanded expressions.",
  "Relative errors are measured on a finite grid; execution success does not certify a global accuracy target.",
  "Exact angular identities and boundary-constant relations are checked separately.",
  "STAGES:"},(#["Stage"]<>" : "<>#["Status"]&/@stages),{"NEW WARNINGS:"},If[warnings==={},{"None recorded."},warnings],
  {"INHERITED ANALYTICAL WARNINGS:"},If[inheritedWarnings==={},{"See the copied original report."},inheritedWarnings],
  {"Scope: "<>scope,"Started: "<>validationStart,"Finished: "<>DateString[{"ISODate","T","Time"}]}],"\n"]<>"\n","Text"];
 If[outcome===True,require[Length[validationRows]===1080,"Completion marker requires 1080 rows."];
  Export[FileNameJoin[{run,"COMPLETED_SAVED_VALIDATION.txt"}],"COMPLETED_SAVED_FORM_FACTOR_VALIDATION\nNumerical rows: 1080\n","Text"]];
 True,"UnifiedStop"],$Failed];
If[finalization=!=True,Print["FATAL: report finalization failed; existing checkpoint files remain."];Exit[3]];
say["Final outcome: "<>ToString[outcome,InputForm]];
Exit[If[outcome===True,0,1]];
End[];


==> anc/src/mathematica/README.md <==
# Wolfram Language

`evaluate_series.wl` evaluates the final series in `data/series`:

```
wolframscript -file src/mathematica/evaluate_series.wl
```

prints M₁ and M₂ at β_A = 1/10, cos θ = 1/3, which must agree with
`python3 scripts/evaluate.py --beta 1/10 --costheta 1/3`. Inside a session,
`Get` the file and call `ThresholdM[i, beta, costheta, "mA" -> 125, "muR" -> 125,
"Nc" -> 3, "nf" -> 5, "Order" -> 6]`.


==> anc/src/mathematica/evaluate_series.wl <==
(* Evaluate the threshold series of data/series in Wolfram Language.

   In a notebook or script:
       Get["src/mathematica/evaluate_series.wl"];
       ThresholdM[1, 1/10, 1/3]                      (* M_1 at beta = 1/10, cos(theta) = 1/3 *)
       ThresholdM[2, 1/10, 1/3, "muR" -> 250, "Order" -> 4]

   From the shell, `wolframscript -file src/mathematica/evaluate_series.wl` prints the
   benchmark point.  Expected output, through beta^6 with m_A = mu_R = 125 GeV, N_c = 3, n_f = 5:
       M1 = -2.545024479313525400491509 10^8 - 5.635884057431776321684063 10^7 I
       M2 =  6.604492650225327756854782 10^6 + 8.109371934730271156083198 10^6 I
   (the series files hold the published two-loop remainders divided by 64; see README).   *)

seriesDirectory = FileNameJoin[{DirectoryName[$InputFileName], "..", "..", "data", "series"}];

seriesCoefficients[i_Integer, k_Integer] := seriesCoefficients[i, k] =
  Get[FileNameJoin[{seriesDirectory, "M" <> ToString[i] <> "_nf" <> ToString[k] <> ".m"}]];

Options[ThresholdM] = {"mA" -> 125, "muR" -> 125, "Nc" -> 3, "nf" -> 5, "Order" -> 6, "Digits" -> 30};

ThresholdM[i : 1 | 2, b_, c_, OptionsPattern[]] := Module[{n = OptionValue["nf"], powers, total},
  powers = Range[0, OptionValue["Order"], 2];
  total = Sum[n^k Sum[beta^p seriesCoefficients[i, k][[p/2 + 1]], {p, powers}], {k, 0, 2}];
  N[total /. {beta -> b, costh -> c, m2 -> OptionValue["mA"]^2, mu2 -> OptionValue["muR"]^2,
              nc -> OptionValue["Nc"]}, OptionValue["Digits"]]
];

If[Length[$ScriptCommandLine] > 0,
  Print["M1 = ", ThresholdM[1, 1/10, 1/3]];
  Print["M2 = ", ThresholdM[2, 1/10, 1/3]]
];


==> anc/src/python/ggaa/__init__.py <==
"""Threshold expansion of the two-loop Type-II finite remainders for gg -> AA."""

__version__ = "2.1.0"


==> anc/src/python/ggaa/benchmark.py <==
"""Benchmark parameters used for the physics results, figures and quoted numbers."""

from fractions import Fraction

M_A = 125              # GeV
MU_R = 125             # GeV
N_C = 3
N_F = 5
COS_THETA = Fraction(1, 3)
ALPHA_S = 0.118
COT_BETA = 1
M_TOP = 172.5          # GeV, on-shell top mass for the heavy-top check


==> anc/src/python/ggaa/born.py <==
"""Tree-level Type-II amplitude for g(p1) g(p2) -> A(p3) A(p4).

With the vertex from -(1/8) C_G Phi_A eps_{mu nu rho sigma} G^{a mu nu} G^{a rho sigma},

    V^{ab}_{alpha beta}(k1, k2) = i C_G eps_{mu alpha rho beta} k1^mu k2^rho delta^{ab},

the two diagrams (t- and u-channel gluon exchange) give, after projection onto the
tensors T_1 and T_2 of eqs. (2.7)-(2.8) of the paper and with C_G^2 and delta^{ab} stripped,

    M_1^(0) = i s / 2,
    M_2^(0) = i m_A^2 (x - z)(x^2 + 1)(x z - 1) / (4 x z (x^2 - x z + 1)),

in the variables of arXiv:1909.08993 (s = m_A^2 (1+x)^2/x, u = -m_A^2 z).  This is the
normalization of the loop remainders in the ancillary files: their expansion reads
C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}.  Up to phases, the helicity
amplitudes are A(++) = A(--) = C_G^2 M_1 and A(+-) = A(-+) = C_G^2 M_2.

`helicity_amplitudes` evaluates the two diagrams directly with explicit polarization
vectors and is used in the tests as an independent check of the projected formulae.
"""

import itertools

import mpmath as mp
import numpy as np


def kinematics(beta, costh, mA=125):
    b, c = mp.mpmathify(beta), mp.mpmathify(costh)
    x = (1 - b) / (1 + b)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    s = mp.mpf(mA) ** 2 * (1 + x) ** 2 / x
    return x, z, s


def born(i, beta, costh, mA=125):
    """M_i^(0), couplings and colour stripped."""
    x, z, s = kinematics(beta, costh, mA)
    if i == 1:
        return mp.mpc(0, 1) * s / 2
    m2 = mp.mpf(mA) ** 2
    return mp.mpc(0, 1) * m2 * (x - z) * (x**2 + 1) * (x * z - 1) / (4 * x * z * (x**2 - x * z + 1))


_EPS = np.zeros((4, 4, 4, 4))
for _perm in itertools.permutations(range(4)):
    _EPS[_perm] = np.linalg.det(np.eye(4)[list(_perm)])
_METRIC = np.diag([1.0, -1.0, -1.0, -1.0])


def helicity_amplitudes(beta, costh, mA=125.0):
    """Tree amplitudes {(l1, l2): value} from the two Feynman diagrams (double precision,
    C_G^2 and delta^{ab} stripped, overall phase dropped)."""
    beta, costh = float(beta), float(costh)
    s = 4 * mA**2 / (1 - beta**2)
    E, sin = np.sqrt(s) / 2, np.sqrt(1 - costh**2)
    p1, p2 = np.array([E, 0, 0, E]), np.array([E, 0, 0, -E])
    p3 = np.array([E, beta * E * sin, 0, beta * E * costh])
    p4 = p1 + p2 - p3
    low = lambda v: _METRIC @ v

    def exchange(pa):
        q = p1 - pa
        left = np.einsum("kmla,k,l->ma", _EPS, low(p1), low(-q))
        right = np.einsum("knlb,k,l->nb", _EPS, low(p2), low(q))
        return left @ np.linalg.inv(_METRIC) @ right.T / (q @ _METRIC @ q)

    X = exchange(p3) + exchange(p4)
    e1 = {+1: np.array([0, 1, 1j, 0]) / np.sqrt(2), -1: np.array([0, 1, -1j, 0]) / np.sqrt(2)}
    e2 = {+1: np.array([0, 1, -1j, 0]) / np.sqrt(2), -1: np.array([0, 1, 1j, 0]) / np.sqrt(2)}
    return {(l1, l2): e1[l1] @ X @ e2[l2] for l1 in (1, -1) for l2 in (1, -1)}


==> anc/src/python/ggaa/constants.py <==
"""Endpoint constants of the threshold expansion.

The construction leaves thirteen constants

    MB[p, q, a, w] = a/(p-1)! * Integral_0^1 dt (-ln t)^(p-1) / (1 - a t) * phi_q(w t),

with phi_1(z) = -ln(1 - z) and phi_q(z) = Li_q(z) for q >= 2.  All of them reduce to
the standard basis of alternating sums of weight three and four.  The reductions below
were found with PSLQ at 110 digits; `identify` repeats that search.
"""

from fractions import Fraction

import mpmath as mp
import sympy as sp

ZETA3 = sp.zeta(3)
LN2 = sp.log(2)
LI4_HALF = sp.polylog(4, sp.Rational(1, 2))
PI = sp.pi

HALF = Fraction(1, 2)

REDUCTIONS = {
    (1, 2, -1, 1): sp.Rational(5, 8) * ZETA3 - PI**2 * LN2 / 6,
    (1, 2, HALF, HALF): -ZETA3 / 4 + PI**2 * LN2 / 12 - LN2**3 / 6,
    (1, 2, HALF, 1): -ZETA3 + PI**2 * LN2 / 4,
    (2, 1, -1, -1): ZETA3 / 8,
    (2, 1, -1, 1): -sp.Rational(13, 8) * ZETA3 + PI**2 * LN2 / 4,
    (2, 1, 1, -1): ZETA3 - PI**2 * LN2 / 4,
    (2, 1, 1, HALF): -sp.Rational(5, 8) * ZETA3 + PI**2 * LN2 / 6,
    (2, 1, HALF, HALF): ZETA3 / 8 - LN2**3 / 6,
    (2, 1, HALF, 1): sp.Rational(13, 8) * ZETA3 - PI**2 * LN2 / 4,
    (2, 2, 1, -1): (-sp.Rational(71, 1440) * PI**4 - PI**2 * LN2**2 / 6 + LN2**4 / 6
                    + 4 * LI4_HALF + sp.Rational(7, 2) * ZETA3 * LN2),
    (2, 2, 1, HALF): (sp.Rational(19, 1440) * PI**4 - PI**2 * LN2**2 / 24 - LN2**4 / 24
                      - LI4_HALF - ZETA3 * LN2 / 4),
    (2, 2, HALF, HALF): (PI**4 / 1440 - PI**2 * LN2**2 / 24 + LN2**4 / 24
                         + ZETA3 * LN2 / 4),
    (2, 2, HALF, 1): (sp.Rational(7, 288) * PI**4 - PI**2 * LN2**2 / 8 - LN2**4 / 8
                      - 3 * LI4_HALF),
}


def _mp(x):
    x = Fraction(x)
    return mp.mpf(x.numerator) / x.denominator


def mb_integral(p, q, a, w):
    """MB[p, q, a, w] by numerical quadrature at the current mpmath precision."""
    a, w = _mp(a), _mp(w)
    phi = (lambda z: -mp.log(1 - z)) if q == 1 else (lambda z: mp.polylog(q, z))

    def integrand(t):
        return a * (-mp.log(t)) ** (p - 1) / (1 - a * t) * phi(w * t) / mp.factorial(p - 1)

    return mp.quad(integrand, [0, 0.25, 0.5, 0.75, 1])


def basis(weight):
    """Names and values of the product basis of the given weight (3 or 4)."""
    ln2, z3, li4 = mp.log(2), mp.zeta(3), mp.polylog(4, mp.mpf(1) / 2)
    if weight == 3:
        return (["zeta3", "pi^2 ln2", "ln2^3"],
                [z3, mp.pi**2 * ln2, ln2**3])
    if weight == 4:
        return (["pi^4", "pi^2 ln2^2", "ln2^4", "Li4(1/2)", "zeta3 ln2"],
                [mp.pi**4, mp.pi**2 * ln2**2, ln2**4, li4, z3 * ln2])
    raise ValueError("weight must be 3 or 4")


def identify(p, q, a, w):
    """PSLQ relation of MB[p, q, a, w] with the basis of weight p + q.

    Returns (value, {basis name: rational coefficient}, residual)."""
    value = mb_integral(p, q, a, w)
    names, values = basis(p + q)
    relation = mp.pslq([value] + values, maxcoeff=10**7, maxsteps=10**6)
    if relation is None:
        raise RuntimeError(f"no relation found for MB[{p},{q},{a},{w}]")
    coefficients = {n: Fraction(-c, relation[0]) for n, c in zip(names, relation[1:]) if c}
    residual = abs(relation[0] * value + sum(c * v for c, v in zip(relation[1:], values)))
    return value, coefficients, residual


==> anc/src/python/ggaa/crosssection.py <==
"""Physical quantities for the Type-II contribution to g g -> A A.

Helicity sums.  T_1 contributes only to equal gluon helicities and T_2 only to opposite
ones, each with a unit-modulus contraction, so

    sum_{hel, colour} |A|^2 = 2 (N_c^2 - 1) C_G^4 ( |M_1|^2 + |M_2|^2 ).

Partonic cross section.  Averaging over 2 x 2 helicities and (N_c^2 - 1)^2 colours, and
including 1/2 for identical particles,

    d sigma / d cos(theta) = beta C_G^4 ( |M_1|^2 + |M_2|^2 ) / ( 128 pi s (N_c^2 - 1) ),

integrated over -1 < cos(theta) < 1.  With O_G = eps G G as in arXiv:1909.08993,
C_G = -2^(5/4) a_s G_F^(1/2) cot(beta_H), a_s = alpha_s / (4 pi).

Virtual corrections.  With M_i = C_G^2 [M_i^(0) + a_s M_i^(1) + a_s^2 M_i^(2)],

    sum|M|^2 = C_G^4 sum_i |M_i^(0)|^2 [ 1 + a_s V1 + a_s^2 V2 ],
    V1 = 2 Re sum_i M_i^(0)* M_i^(1) / sum_i |M_i^(0)|^2,
    V2 = [ 2 Re sum_i M_i^(0)* M_i^(2) + sum_i |M_i^(1)|^2 ] / sum_i |M_i^(0)|^2,

with the finite remainders M^(1), M^(2) (Catani subtraction) in one normalization
(ggaa.normalization).  V2 does not include the O_G-O_J term with the physical C_J.
V1 and V2 are the finite virtual parts of an NLO and NNLO calculation.  They depend on the
infrared subtraction scheme and are not observables by themselves: real radiation and
mass factorization are needed for a physical cross section.
"""

import mpmath as mp

from .born import born
from .oneloop import OneLoop
from .series import ThresholdSeries

GEV2_TO_PB = mp.mpf("0.3893793721e9")    # 1 GeV^-2 in pb
G_FERMI = mp.mpf("1.1663787e-5")         # GeV^-2


def c_g(alpha_s, cot_beta=1, g_fermi=G_FERMI):
    """Wilson coefficient C_G in GeV^-1 (leading order in alpha_s)."""
    a_s = mp.mpf(alpha_s) / (4 * mp.pi)
    return -mp.mpf(2) ** (mp.mpf(5) / 4) * a_s * mp.sqrt(g_fermi) * mp.mpf(cot_beta)


def born_sum(beta, costh, mA=125):
    """|M_1^(0)|^2 + |M_2^(0)|^2 (GeV^4, couplings stripped)."""
    return sum(abs(born(i, beta, costh, mA)) ** 2 for i in (1, 2))


def dsigma_dcos(beta, costh, mA=125, alpha_s=0.118, cot_beta=1, Nc=3):
    """LO partonic d sigma / d cos(theta) of the Type-II amplitude, in pb."""
    beta = mp.mpmathify(beta)
    s = 4 * mp.mpf(mA) ** 2 / (1 - beta**2)
    value = beta * c_g(alpha_s, cot_beta) ** 4 * born_sum(beta, costh, mA) / (128 * mp.pi * s * (Nc**2 - 1))
    return value * GEV2_TO_PB


def sigma(beta, mA=125, alpha_s=0.118, cot_beta=1, Nc=3):
    """LO partonic cross section in pb."""
    return mp.quad(lambda c: dsigma_dcos(beta, c, mA, alpha_s, cot_beta, Nc), [-1, 0, 1])


class VirtualCorrections:
    """V1 and V2 of the Type-II amplitude.  V1 uses the exact one-loop remainder; V2 uses the
    exact one-loop remainder and the two-loop threshold series (valid for beta_A <~ 0.3)."""

    def __init__(self):
        self.one_loop = OneLoop()
        self.series = ThresholdSeries()

    def at(self, beta, costh, mA=125, muR=125, Nc=3, nf=5):
        """(V1, V2, sum_i |M_i^(0)|^2) at one phase-space point."""
        m0 = [born(i, beta, costh, mA) for i in (1, 2)]
        m1 = [self.one_loop(i, beta, costh, mA, muR, Nc, nf) for i in (1, 2)]
        m2 = [self.series(i, beta, costh, mA, muR, Nc, nf, order=6) for i in (1, 2)]
        norm = sum(abs(a) ** 2 for a in m0)
        v1 = 2 * sum(mp.re(mp.conj(a) * b) for a, b in zip(m0, m1)) / norm
        v2 = (2 * sum(mp.re(mp.conj(a) * b) for a, b in zip(m0, m2)) + sum(abs(b) ** 2 for b in m1)) / norm
        return v1, v2, norm

    def angle_averaged(self, beta, mA=125, muR=125, Nc=3, nf=5, nodes=16):
        """V1 and V2 weighted with the LO angular distribution (Gauss-Legendre in cos(theta))."""
        xs, ws = _gauss_legendre(nodes)
        total = [mp.mpf(0)] * 3
        for c, w in zip(xs, ws):
            v1, v2, norm = self.at(beta, c, mA, muR, Nc, nf)
            total[0] += w * v1 * norm
            total[1] += w * v2 * norm
            total[2] += w * norm
        return total[0] / total[2], total[1] / total[2]


def _gauss_legendre(n):
    """Nodes and weights on [-1, 1]."""
    nodes, weights = [], []
    for k in range(1, n + 1):
        x = mp.cos(mp.pi * (k - mp.mpf(1) / 4) / (n + mp.mpf(1) / 2))
        for _ in range(100):
            p0, p1 = mp.mpf(1), x
            for j in range(2, n + 1):
                p0, p1 = p1, ((2 * j - 1) * x * p1 - (j - 1) * p0) / j
            dp = n * (x * p1 - p0) / (x**2 - 1)
            dx = p1 / dp
            x -= dx
            if abs(dx) < mp.eps * 10:
                break
        nodes.append(x)
        weights.append(2 / ((1 - x**2) * dp**2))
    return nodes, weights


==> anc/src/python/ggaa/forward.py <==
"""Forward limit c -> 1 at fixed velocity of the two-loop equal-helicity amplitude M_1.

The points are written by scripts/check_m1_forward.py to results/m1_forward_points.jsonl:
M_1^(2)/m_A^2 (package normalisation) at cos(theta) = 1 - 10^-e.  A cubic polynomial in
u = ln(1 - c) is fitted and rewritten in the Gram-determinant variable
    G = (1/2) ln[(m_A^4 - t u)/m_A^4] = u/2 + g0,  g0 = (1/2) ln[8 beta^2/(1 - beta^2)^2] + i pi/2,
so that the coefficients of G^3 and G^2 are A3 = 8 b3 and A2 = 4 b2 - 3 A3 g0.  They are compared
with C1 [-(4/3) N_c] and C1 [-2 beta_0], where C1 = 2 pi N_c F_A(x), x = (1 + beta)/2, is the
coefficient of G in the one-loop remainder.

The forward limit of the one-loop |J_z| = 2 remainder has the closed form
    K1 = pi N_c [x^4 + (1 - x)^4] / [x (1 - x)]   (units of m_A^2).
"""

import json

import mpmath as mp

from .paths import RESULTS

POINTS = RESULTS / "m1_forward_points.jsonl"
MAIN_DPS = 180
CHECK_DPS = 220


def load(path=POINTS):
    rows = []
    for line in path.read_text().splitlines():
        if line.strip():
            r = json.loads(line)
            if r.get("source", "exact") == "exact":
                rows.append(r)
    return rows


def sets(rows):
    return sorted({(r["Nc"], r["nf"]) for r in rows})


def betas(rows, Nc, nf):
    return sorted({r["beta"] for r in rows if (r["Nc"], r["nf"]) == (Nc, nf)}, key=float)


def value(r):
    return mp.mpc(mp.mpf(r["re"]), mp.mpf(r["im"]))


def F_A(x):
    return 1 / (x * (1 - x)) - 2 * x * (1 - x)


def prediction(beta, Nc, nf):
    """Predicted coefficients of G^3 and G^2."""
    x = (1 + mp.mpf(beta)) / 2
    C1 = 2 * mp.pi * Nc * F_A(x)
    beta0 = mp.mpf(11 * Nc - 2 * nf) / 3
    return -mp.mpf(4) / 3 * Nc * C1, -2 * beta0 * C1


def k1_closed(beta, Nc):
    x = (1 + mp.mpf(beta)) / 2
    return mp.pi * Nc * (x**4 + (1 - x)**4) / (x * (1 - x))


def fit(rows, beta, Nc, nf, exponents, dps=MAIN_DPS):
    """Return (A3, A2) for one velocity and parameter set, fitted over the given exponents."""
    with mp.workdps(80):
        pick = {r["e"]: r for r in rows
                if (r["beta"], r["Nc"], r["nf"], r["dps"]) == (beta, Nc, nf, dps) and r["e"] in exponents}
        es = sorted(pick)
        if len(es) < 4:
            raise ValueError(f"fewer than four points for beta={beta}, Nc={Nc}, nf={nf}")
        us = [-e * mp.log(10) for e in es]
        vs = [value(pick[e]) for e in es]
        M = mp.matrix([[u**3, u**2, u, 1] for u in us])
        b3, b2 = mp.lu_solve(M.T * M, M.T * mp.matrix(vs))[:2]
        bb = mp.mpf(beta)
        g0 = mp.log(8 * bb**2 / (1 - bb**2) ** 2) / 2 + 1j * mp.pi / 2
        A3 = 8 * b3
        return A3, 4 * b2 - 3 * A3 * g0


def table(rows, exponents):
    """Relative deviations from the prediction for every set and velocity."""
    out = []
    for Nc, nf in sets(rows):
        for b in betas(rows, Nc, nf):
            A3, A2 = fit(rows, b, Nc, nf, exponents)
            p3, p2 = prediction(b, Nc, nf)
            out.append(dict(Nc=Nc, nf=nf, beta=b,
                            ratio3=float(A3.real / p3), ratio2=float(A2.real / p2),
                            dev3=float(abs(A3.real / p3 - 1)), dev2=float(abs(A2.real / p2 - 1)),
                            imag3=float(abs(A3.imag) / abs(A3)), imag2=float(abs(A2.imag) / abs(A2))))
    return out


def check_digits(rows):
    """Smallest number of agreeing digits between the two working precisions."""
    worst = 1e9
    with mp.workdps(CHECK_DPS + 10):
        for hi in (r for r in rows if r["dps"] == CHECK_DPS):
            for lo in (r for r in rows if r["dps"] == MAIN_DPS and
                       (r["beta"], r["e"], r["Nc"], r["nf"]) == (hi["beta"], hi["e"], hi["Nc"], hi["nf"])):
                d = abs(value(hi) - value(lo)) / abs(value(hi))
                worst = min(worst, float(-mp.log10(d)) if d > 0 else float(CHECK_DPS))
    return worst


==> anc/src/python/ggaa/li22.py <==
"""The weight-four multiple polylogarithm

    Li_{2,2}(x, y) = sum_{i > j >= 1} x^i y^j / (i^2 j^2),

in the convention of Frellesvig, Tommasini and Wever, JHEP 03 (2016) 189, which is the
one used by the ancillary files of arXiv:1909.08993.

For max(|x|, |x y|) < 0.99 the defining series is summed directly.  Closer to the edge
of convergence, which happens near threshold, the integral representation

    Li_{2,2}(x, y) = -x * Integral_0^1 dt ln(t) Li_2(x y t) / (1 - x t)

is used; it follows from the definition by writing 1/i^2 = -Integral_0^1 t^(i-1) ln t dt.
"""

import mpmath as mp

SERIES_LIMIT = 0.99
CACHE_VERSION = "li22-tail-v1"


def li22_series(x, y):
    rate = max(abs(x), abs(x * y))
    if rate >= 1:
        raise ValueError(f"Li22 series does not converge at ({x}, {y})")
    if x == 0 or y == 0:
        return mp.mpf(0)
    tolerance = mp.eps / 4
    tail_scale = mp.zeta(2) / (1 - rate)
    rate_power = mp.mpf(1)
    inner = mp.mpf(0)          # sum_{j < i} y^j / j^2
    x_power, y_power = mp.mpf(1), mp.mpf(1)
    total = mp.mpf(0)
    i = 1
    while True:
        x_power *= x
        rate_power *= rate
        term = x_power * inner / i**2
        total += term
        y_power *= y
        inner += y_power / i**2
        # |x|**n * |y|**j <= rate**n for 1 <= j < n. Summing
        # 1/j**2 and bounding the remaining outer tail gives this bound.
        tail_bound = tail_scale * rate_power * rate / (i + 1)**2
        if i > 2 and tail_bound <= tolerance * abs(total):
            return total
        i += 1


def li22_integral(x, y):
    w = x * y
    integrand = lambda t: -mp.log(t) * mp.polylog(2, w * t) / (1 - x * t)
    return x * mp.quad(integrand, [0, 0.5, 0.9, 0.99, 1])


def li22(x, y):
    x, y = mp.mpmathify(x), mp.mpmathify(y)
    if max(abs(x), abs(x * y)) < SERIES_LIMIT:
        return li22_series(x, y)
    return li22_integral(x, y)


==> anc/src/python/ggaa/normalization.py <==
"""Normalization of the two-loop remainders.

The package uses one normalization at every order: the amplitude is
C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}, with the tree amplitude of
ggaa.born and the one-loop remainders of arXiv:1909.08993 as published.

The published two-loop remainders (ancillary files Finite_2Loop_P1, _P2) are 64 times
larger: the 2019 two-loop renormalization step multiplied the O_G-O_G amplitude,
including the tree and one-loop terms of the infrared subtraction, by 64
(data/provenance_2019/README.md).  Everything derived from those files, the
construction files in data/construction and the validation table in data/validation,
is therefore divided by FILE_FACTOR when it enters the package.
"""

FILE_FACTOR = 64


==> anc/src/python/ggaa/oneloop.py <==
"""Direct evaluation of the published one-loop Type-II finite remainders.

The ancillary files Finite_1Loop_P1 and Finite_1Loop_P2 of arXiv:1909.08993 are
Wolfram Language expressions in x, z, Y = 1 + y, Z = 1 + z, M2 = m_A^2, muR2, N, Nf.
They are translated once into Python and evaluated with mpmath on the threshold map

    x = (1 - b)/(1 + b),  y = (1 + b^2 - 2 b c)/(1 - b^2),  z = (1 + b^2 + 2 b c)/(1 - b^2).

Near threshold the expressions cancel strongly; use a working precision well above
the number of digits wanted (see scripts/check_one_loop.py).

Scale dependence.  The published one-loop files do not depend on mu_R: their eight
Log[muR2] terms cancel, and the remainders change under a common rescaling of m_A and
mu_R, i.e. they contain ln m_A^2 where ln(m_A^2/mu_R^2) is required.  Renormalization-group
invariance (C_G proportional to a_s, Z_GG = Z_as, Catani's I operators) requires
dM^(1),fin/dln mu_R^2 = 2 beta0 M^(0), and the published two-loop remainders are consistent
with the one-loop remainders only if

    M^(1),fin(mu_R) = [published file] + 2 beta0 ln(mu_R^2 / GeV^2) M^(0),

i.e. the published files equal the remainders at mu_R = 1 GeV (scripts/check_normalization.py,
checks 4 and 5).  __call__ applies this term by default; scale_fix=False returns the file.
"""

import re

import mpmath as mp

from .born import born
from .paths import INPUTS

FILES = {1: "Finite_1Loop_P1", 2: "Finite_1Loop_P2"}


def _to_python(text):
    text = text.split("=", 1)[1] if text.lstrip().startswith("M_") else text
    text = text.strip().rstrip(";")
    text = text.replace("[", "(").replace("]", ")").replace("^", "**")
    text = re.sub(r"\bLog\(", "log(", text)
    text = re.sub(r"\bPolyLog\(", "polylog(", text)
    text = re.sub(r"\bPi\b", "pi", text)
    text = re.sub(r"\bI\b", "j", text)
    text = re.sub(r"(?<![\w.])(\d+)(?![\w.])", r"mpf(\1)", text)  # exact integers
    return "(" + text + ")"


class OneLoop:
    def __init__(self, directory=INPUTS):
        self._code = {i: compile(_to_python((directory / name).read_text()), name, "eval")
                      for i, name in FILES.items()}

    def __call__(self, i, beta, costh, mA=125, muR=125, Nc=3, nf=5, scale_fix=True):
        """M_i^{II,(1),fin} at the given point (couplings stripped), masses in GeV.

        With scale_fix=True (default) the term 2 beta0 ln(mu_R^2/GeV^2) M^(0) missing from the
        published files is added; scale_fix=False returns the published expression."""
        b, c = mp.mpf(beta), mp.mpf(costh)
        x = (1 - b) / (1 + b)
        y = (1 + b**2 - 2 * b * c) / (1 - b**2)
        z = (1 + b**2 + 2 * b * c) / (1 - b**2)
        names = dict(mpf=mp.mpf, log=mp.log, pi=mp.pi, j=mp.mpc(0, 1),
                     polylog=lambda n, a: mp.polylog(int(n), a),
                     x=x, z=z, Y=1 + y, Z=1 + z, M2=mp.mpf(mA) ** 2, muR2=mp.mpf(muR) ** 2,
                     N=mp.mpf(Nc), Nf=mp.mpf(nf))
        value = eval(self._code[i], names)
        if scale_fix:
            beta0 = (11 * mp.mpf(Nc) - 2 * mp.mpf(nf)) / 3
            value += 2 * beta0 * mp.log(mp.mpf(muR) ** 2) * born(i, b, c, mA)
        return value


def real_m1(beta, costh, mA=125, Nc=3, nf=5):
    """Closed form of Re M_1^{II,(1),fin} (Sec. 4.3 of the paper), masses in GeV,

        pi m_A^2 [N_c F_A((1+b)/2) ln(b^2 (1-c^2)/(1-b^2 c^2)) - 2 beta0/(1-b^2)],

    with F_A((1+b)/2) = 4/(1-b^2) - (1-b^2)/2.  Since M_1^(0) is imaginary, the scale term
    of __call__ does not contribute and the real part does not depend on mu_R."""
    b, c = mp.mpf(beta), mp.mpf(costh)
    beta0 = (11 * mp.mpf(Nc) - 2 * mp.mpf(nf)) / 3
    f_a = 4 / (1 - b**2) - (1 - b**2) / 2
    return mp.pi * mp.mpf(mA) ** 2 * (Nc * f_a * mp.log(b**2 * (1 - c**2) / (1 - b**2 * c**2))
                                      - 2 * beta0 / (1 - b**2))


==> anc/src/python/ggaa/paths.py <==
"""Locations inside the repository."""

from pathlib import Path

ROOT = Path(__file__).resolve().parents[3]
DATA = ROOT / "data"
CONSTRUCTION = DATA / "construction"
SERIES = DATA / "series"
VALIDATION = DATA / "validation"
CONSTANTS = DATA / "constants"
INPUTS = ROOT / "inputs" / "arXiv-1909.08993" / "anc"
RESULTS = ROOT / "results"


def _manuscript():
    """manuscript/ in the repository; in the arXiv tarball the package is anc/ and the
    manuscript (main.tex) is the directory above it."""
    local = ROOT / "manuscript"
    if local.is_dir():
        return local
    if (ROOT.parent / "main.tex").exists():
        return ROOT.parent
    return local


MANUSCRIPT = _manuscript()
FIGURES = MANUSCRIPT / "figures"
TABLES = MANUSCRIPT / "tables"


==> anc/src/python/ggaa/series.py <==
"""Evaluate the threshold expansion of the two-loop Type-II finite remainders.

The files data/series/M{i}_nf{k}.m hold the coefficient of n_f^k of the tensor
coefficient M_i^{II,(2),fin} as a list {c0, c2, c4, c6}:

    M_i,k = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8),

where each c_n is a polynomial in ln(beta).  Odd powers and inverse powers of beta
vanish identically (scripts/reduce_series.py, `make series`).  The complete coefficient is
M_i = M_i,0 + n_f M_i,1 + n_f^2 M_i,2.  Normalization as in ggaa.normalization: the
amplitude is C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}, which is the expansion of the
published two-loop files of arXiv:1909.08993 divided by 64.
"""

import re
from pathlib import Path

import mpmath as mp
import sympy as sp
from sympy.parsing.mathematica import parse_mathematica

from .paths import SERIES

ORDERS = (0, 2, 4, 6)
_ARGS = sp.symbols("bta costh m2 mu2 nc")


def read_series_file(path):
    """Return the coefficients {c0, c2, c4, c6} of one series file as sympy expressions."""
    text = Path(path).read_text()
    text = re.sub(r"\(\*.*?\*\)", "", text, flags=re.S)
    text = re.sub(r"\bbeta\b", "bta", text)
    parsed = parse_mathematica(text.strip())
    parsed = parsed.replace(sp.Function("PolyLog"), sp.polylog)
    parsed = parsed.replace(sp.Function("Zeta"), sp.zeta)
    coefficients = tuple(parsed)
    if len(coefficients) != len(ORDERS):
        raise ValueError(f"{path}: expected {len(ORDERS)} coefficients")
    return coefficients


class ThresholdSeries:
    """The saved expansion of M_1 and M_2 through beta^6."""

    def __init__(self, directory=SERIES):
        self._functions = {}
        for i in (1, 2):
            for k in (0, 1, 2):
                coefficients = read_series_file(directory / f"M{i}_nf{k}.m")
                self._functions[i, k] = [sp.lambdify(_ARGS, c, modules="mpmath")
                                         for c in coefficients]

    def component(self, i, k, beta, costh, mA=125, muR=125, Nc=3, order=6):
        """Coefficient of n_f^k in M_i, truncated after beta^order (order = 4 or 6)."""
        if order not in (4, 6):
            raise ValueError("order must be 4 or 6")
        beta, costh = _mpf(beta), _mpf(costh)
        args = (beta, costh, _mpf(mA) ** 2, _mpf(muR) ** 2, _mpf(Nc))
        return sum(beta**n * f(*args)
                   for n, f in zip(ORDERS, self._functions[i, k]) if n <= order)

    def __call__(self, i, beta, costh, mA=125, muR=125, Nc=3, nf=5, order=6):
        """M_i^{II,(2),fin} through beta^order for n_f light flavours."""
        nf = _mpf(nf)
        return sum(nf**k * self.component(i, k, beta, costh, mA, muR, Nc, order)
                   for k in (0, 1, 2))


def _mpf(x):
    """Exact rationals given as strings such as '1/3' are converted without rounding."""
    if isinstance(x, str) and "/" in x:
        num, den = x.split("/")
        return mp.mpf(num) / mp.mpf(den)
    return mp.mpf(x)


==> anc/src/python/ggaa/twoloop.py <==
"""Numerical evaluation of the published two-loop Type-II finite remainders.

The ancillary files Finite_2Loop_P1 and Finite_2Loop_P2 of arXiv:1909.08993 are single
Wolfram Language expressions of 70 and 133 MB in x, z, Y = 1 + y, Z = 1 + z,
M2 = m_A^2, muR2 = mu_R^2, N = N_c and Nf, built from Log, PolyLog, Zeta and Li22.
They are evaluated here in one pass over the text: an operator-precedence (shunting-yard)
evaluator reads the tokens as they come and keeps only a stack of numbers, so memory
use stays small.  Special functions are evaluated with mpmath, and Li22 with
`ggaa.li22`, and repeated arguments are cached.

This code shares nothing with the Wolfram Language implementation used for the
validation table; agreement between the two is an independent check of the reference
values.
"""

import json
import re

import mpmath as mp

from .li22 import CACHE_VERSION, li22
from .paths import INPUTS

FILES = {(1, 1): "Finite_1Loop_P1", (2, 1): "Finite_1Loop_P2",
         (1, 2): "Finite_2Loop_P1", (2, 2): "Finite_2Loop_P2"}

_TOKEN = re.compile(r"\s*(?:(\d+)|([A-Za-z][A-Za-z0-9]*)(\[)?|(.))")
_PRECEDENCE = {"+": 1, "-": 1, "*": 2, "/": 2, "neg": 3, "^": 4}


def _apply(op, values):
    if op == "neg":
        values.append(-values.pop())
        return
    b, a = values.pop(), values.pop()
    if op == "+":
        values.append(a + b)
    elif op == "-":
        values.append(a - b)
    elif op == "*":
        values.append(a * b)
    elif op == "/":
        values.append(a / b)
    else:
        values.append(a ** b if not (isinstance(b, mp.mpf) and b == int(b)) else a ** int(b))


class Evaluator:
    """Evaluate one Wolfram Language expression for given symbol values.

    If `store` is a path, computed Li22 values are also kept there, so that a long
    evaluation interrupted by the user can resume without recomputing them."""

    def __init__(self, symbols, store=None):
        self.symbols = symbols
        self._cache = {}
        self._store_path = store
        self._store = json.loads(store.read_text()) if store and store.exists() else {}

    def function(self, name, args):
        key = (name,) + tuple(mp.nstr(a, mp.mp.dps - 8) for a in args)
        if key not in self._cache:
            if name == "Log":
                value = mp.log(args[0])
            elif name == "PolyLog":
                value = mp.polylog(int(args[0]), args[1])
            elif name == "Zeta":
                value = mp.zeta(int(args[0]))
            elif name == "Li22":
                label = f"{CACHE_VERSION}:{mp.mp.dps}:" + ",".join(mp.nstr(a, mp.mp.dps - 8) for a in args)
                if label in self._store:
                    value = mp.mpmathify(self._store[label])
                else:
                    value = li22(*args)
                    if self._store_path:
                        self._store[label] = mp.nstr(value, mp.mp.dps)
                        self._store_path.write_text(json.dumps(self._store))
            else:
                raise ValueError(f"unknown function {name}")
            self._cache[key] = value
        return self._cache[key]

    def evaluate(self, text):
        values, ops, arity = [], [], []
        expect_operand = True
        for match in _TOKEN.finditer(text):
            number, name, bracket, other = match.groups()
            if number:
                values.append(mp.mpf(number))
                expect_operand = False
            elif name and bracket:
                ops.append(("call", name))
                arity.append(1)
                expect_operand = True
            elif name:
                values.append(self.symbols[name])
                expect_operand = False
            elif other in "([":
                ops.append(other)
                expect_operand = True
            elif other == ")":
                while ops[-1] != "(":
                    _apply(ops.pop(), values)
                ops.pop()
                expect_operand = False
            elif other == ",":
                while not isinstance(ops[-1], tuple):
                    _apply(ops.pop(), values)
                arity[-1] += 1
                expect_operand = True
            elif other == "]":
                while not isinstance(ops[-1], tuple):
                    _apply(ops.pop(), values)
                _, fname = ops.pop()
                n = arity.pop()
                args = values[-n:]
                del values[-n:]
                values.append(self.function(fname, args))
                expect_operand = False
            elif other in "+-*/^":
                if expect_operand:
                    if other == "-":
                        ops.append("neg")
                    continue
                prec = _PRECEDENCE[other]
                while ops and isinstance(ops[-1], str) and ops[-1] in _PRECEDENCE:
                    top = _PRECEDENCE[ops[-1]]
                    if top > prec or (top == prec and other != "^"):
                        _apply(ops.pop(), values)
                    else:
                        break
                ops.append(other)
                expect_operand = True
            elif other:
                raise ValueError(f"unexpected character {other!r}")
        while ops:
            _apply(ops.pop(), values)
        if len(values) != 1:
            raise ValueError("malformed expression")
        return values[0]


def read_expression(path):
    """Right-hand side of a published file; long integers split with a trailing backslash are rejoined."""
    return path.read_text().split("=", 1)[1].replace("\\\n", "")


def symbols(beta, costh, mA=125, muR=125, Nc=3, nf=5):
    b, c = mp.mpmathify(beta), mp.mpmathify(costh)
    x = (1 - b) / (1 + b)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    y = x + 1 / x - z
    return {"x": x, "z": z, "Y": 1 + y, "Z": 1 + z, "M2": mp.mpf(mA) ** 2, "muR2": mp.mpf(muR) ** 2,
            "N": mp.mpf(Nc), "Nf": mp.mpf(nf), "Pi": +mp.pi, "I": mp.mpc(0, 1)}


def remainder(i, loops, beta, costh, mA=125, muR=125, Nc=3, nf=5, directory=INPUTS, store=None):
    """M_i^{II,(loops),fin} from the published file, couplings stripped, in the normalization
    of that file.  For loops = 2 this is 64 times the package normalization (ggaa.normalization)."""
    text = read_expression(directory / FILES[i, loops])
    return Evaluator(symbols(beta, costh, mA, muR, Nc, nf), store).evaluate(text)


==> anc/src/python/ggaa/validation.py <==
"""Access to the 1080-record comparison with the unexpanded remainders."""

import csv
from fractions import Fraction

import mpmath as mp

from .normalization import FILE_FACTOR
from .paths import VALIDATION

TABLE = VALIDATION / "validation_1080.csv"


def records(path=TABLE):
    """Rows of the validation table with exact kinematics and mpmath complex values.

    The CSV stores the values in the normalization of the published 2019 files; they are
    returned divided by 64 (ggaa.normalization)."""
    with open(path) as handle:
        for row in csv.DictReader(handle):
            yield {
                "quantity": row["quantity"],
                "mA": int(row["mA_GeV"]), "muR": int(row["muR_GeV"]), "Nc": int(row["Nc"]),
                "beta": Fraction(row["beta"]), "costheta": Fraction(row["costheta"]),
                "exact": _complex(row["re_exact"], row["im_exact"]),
                "series4": _complex(row["re_series4"], row["im_series4"]),
                "series6": _complex(row["re_series6"], row["im_series6"]),
            }


def _complex(re, im):
    """The table keeps 40 significant digits; read them without rounding."""
    with mp.workdps(45):
        return mp.mpc(re, im) / FILE_FACTOR


def relative_error(approx, exact):
    return abs(approx - exact) / abs(exact)


==> anc/src/python/ggaa/wolfram.py <==
"""Read the Wolfram Language coefficient files of the series construction and bring
them to a minimal set of functions and constants.

After `reduce` every coefficient is a polynomial in the symbols below, with
coefficients that are rational functions of cos(theta), m_A^2 and N_c:

    L    = ln(beta_A)
    LM   = ln(1 - cos theta),  LP = ln(1 + cos theta)
    LI2  = Li2((1 + cos theta)/2)
    LMU  = ln(m_A^2 / mu_R^2)
    LN2  = ln 2,  PI = pi,  Z3 = zeta(3),  LI4 = Li4(1/2)

The endpoint constants MB[p,q,a,w] are replaced by their reductions in
`ggaa.constants`.  Dilogarithms of other angular arguments are mapped onto LI2 with
the reflection and Landen identities, valid for -1 < cos theta < 1.  With these
substitutions an exact cancellation becomes a polynomial identity.
"""

import re
from collections import defaultdict
from fractions import Fraction
from pathlib import Path

import sympy as sp
from sympy.parsing.mathematica import parse_mathematica
from sympy.printing.mathematica import mathematica_code

from . import constants

costh, m2, mu2, nc = sp.symbols("costh m2 mu2 nc")
L, LM, LP, LI2, LMU, LN2, PI, Z3, LI4 = sp.symbols("L LM LP LI2 LMU LN2 PI Z3 LI4")
TRANSCENDENTALS = (L, LM, LP, LI2, LMU, LN2, PI, Z3, LI4)

_LOG_M2, _LOG_MU2, _BETA = sp.symbols("_log_m2 _log_mu2 bta")

# One term of the n_f^2 coefficient of M_2 at beta^6 is stored as the logarithm of a
# complex power.  Its value is the principal branch, which is the branch used in the
# validation and the one that agrees with the unexpanded amplitude.
_PRINCIPAL_LOG = ("Log[4^(24*(7 + (6*I)*Pi))]",
                  "(168*Log[4] + I*(144*Pi*Log[4] - 200*Pi))")


def read(path):
    """Parse one coefficient file into a sympy expression."""
    text = Path(path).read_text().strip()
    text = re.sub(r"\(\*.*?\*\)", "", text, flags=re.S)
    text = text.replace(*_PRINCIPAL_LOG)
    # `beta` would be read as sympy's Beta function.
    text = re.sub(r"\bbeta\b", "bta", text)
    return parse_mathematica(text).subs(sp.Symbol("Lb"), L)


def _li2(z):
    """Li2 of the angular arguments that occur, in terms of LI2 = Li2((1+c)/2)."""
    li2_minus = PI**2 / 6 - (LM - LN2) * (LP - LN2) - LI2          # Li2((1-c)/2)
    known = [((1 + costh) / 2, LI2),
             ((1 - costh) / 2, li2_minus),
             ((costh - 1) / (costh + 1), -li2_minus - (LP - LN2) ** 2 / 2),
             ((costh + 1) / (costh - 1), -LI2 - (LM - LN2) ** 2 / 2)]
    for argument, value in known:
        if sp.cancel(z - argument) == 0:
            return value
    if z == sp.Rational(1, 2):
        return PI**2 / 12 - LN2**2 / 2
    raise ValueError(f"unexpected dilogarithm argument {z}")


def _polylog(n, z):
    n = int(n)
    if n == 2:
        return _li2(z)
    if n == 3 and z == sp.Rational(1, 2):
        return sp.Rational(7, 8) * Z3 - PI**2 * LN2 / 12 + LN2**3 / 6
    if n == 4 and z == sp.Rational(1, 2):
        return LI4
    raise ValueError(f"unexpected PolyLog[{n}, {z}]")


def _log(z):
    if z.is_Rational and z > 0:
        num, den = sp.factorint(z.p), sp.factorint(z.q)
        if set(num) <= {2} and set(den) <= {2}:
            return (num.get(2, 0) - den.get(2, 0)) * LN2
    for argument, value in ((1 - costh, LM), (1 + costh, LP)):
        if sp.cancel(z - argument) == 0:
            return value
    named = {m2: _LOG_M2, mu2: _LOG_MU2, m2 / mu2: LMU, _BETA: L}
    if z in named:
        return named[z]
    raise ValueError(f"unexpected logarithm argument {z}")


def _mb(p, q, a, w):
    key = (int(p), int(q), Fraction(str(a)), Fraction(str(w)))
    return constants.REDUCTIONS[key]


def reduce(expr):
    """Rewrite a parsed coefficient in the symbols of this module and expand it."""
    expr = expr.replace(sp.Function("MB"), _mb)
    expr = expr.replace(sp.Function("PolyLog"), _polylog).replace(sp.polylog, _polylog)
    zeta = lambda n: Z3 if n == 3 else sp.zeta(n)
    expr = expr.replace(sp.Function("Zeta"), zeta).replace(sp.zeta, zeta)
    expr = expr.replace(sp.log, _log).subs(sp.pi, PI)
    expr = sp.expand(expr.subs(_LOG_M2, _LOG_MU2 + LMU))
    if expr.has(_LOG_MU2):
        raise ValueError("ln(mu_R^2) does not enter only through ln(m_A^2/mu_R^2)")
    return expr


def collect(expr):
    """Map each transcendental monomial to its (cancelled) rational coefficient."""
    groups = defaultdict(int)
    for term in sp.Add.make_args(sp.expand(expr)):
        monomial, coefficient = sp.Integer(1), sp.Integer(1)
        for factor in sp.Mul.make_args(term):
            if factor.free_symbols & set(TRANSCENDENTALS):
                monomial *= factor
            else:
                coefficient *= factor
        groups[monomial] += coefficient
    groups = {m: sp.factor(sp.cancel(sp.together(v))) for m, v in groups.items()}
    return {m: v for m, v in groups.items() if v != 0}


def is_zero(expr):
    return sp.expand(sp.numer(sp.together(expr))) == 0


def calL_shift():
    """L = calL - shift, with calL = L + (LM + LP)/2 + LN2 + i pi/2 = (1/2) ln[-4 beta^2 (1-c^2)]."""
    return (LM + LP) / 2 + LN2 + sp.I * PI / 2


def to_wolfram(expr):
    """Wolfram Language input form, one monomial per line (each line but the last ends in +)."""
    placeholders = {s: sp.Symbol(f"X{s.name}X") for s in TRANSCENDENTALS}
    names = {"XLX": "Log[beta]", "XLMX": "Log[1 - costh]", "XLPX": "Log[1 + costh]",
             "XLI2X": "PolyLog[2, (1 + costh)/2]", "XLMUX": "Log[m2/mu2]",
             "XLN2X": "Log[2]", "XPIX": "Pi", "XZ3X": "Zeta[3]", "XLI4X": "PolyLog[4, 1/2]"}
    terms = collect(expr)
    if not terms:
        return "0"
    lines = []
    for monomial in sorted(terms, key=lambda m: (-sp.Poly(m, *TRANSCENDENTALS).total_degree(), str(m))):
        mono = mathematica_code(monomial.subs(placeholders))
        for key, value in names.items():
            mono = mono.replace(key, value)
        coefficient = mathematica_code(terms[monomial])
        lines.append(f"({coefficient})" if monomial == 1 else f"({coefficient})*{mono}")
    return " +\n".join(lines)


==> anc/tests/test_arxiv_manifest.py <==
"""Check ancillary selection without producing the submission archive."""
import importlib.util
import pathlib
import tempfile
import unittest
from unittest.mock import patch


SCRIPT = pathlib.Path(__file__).resolve().parents[1] / 'scripts' / 'make_arxiv.py'
SPEC = importlib.util.spec_from_file_location('make_arxiv', SCRIPT)
make_arxiv = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(make_arxiv)


class AncillaryManifest(unittest.TestCase):
    def test_excludes_manuscript_snapshots_and_keeps_scientific_data(self):
        kept = {'data/born/original/BornSqr.log', 'src/python/model.py', 'results/table.json'}
        excluded = {
            'manuscript/main.pdf',
            'manuscript_arXiv_v1/main.pdf',
            'manuscript_arXiv_v1/figures/result.pdf',
            'history/pre_v2_snapshot/main.pdf',
            'history/pre_v2_snapshot/main.bbl',
            'build/previous.tar.gz',
            'results/exact_amplitude_cache.json',
            'run.log',
            'notes.tex',
            'package.zip',
            'data/archive.zip',
        }
        with tempfile.TemporaryDirectory() as directory:
            root = pathlib.Path(directory)
            for name in kept | excluded:
                path = root / name
                path.parent.mkdir(parents=True, exist_ok=True)
                path.write_text('fixture\n')
            with patch.object(make_arxiv, 'ROOT', root):
                selected = {path.as_posix() for path in make_arxiv.ancillary_files()}
        self.assertEqual(selected, kept)


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_li22.py <==
"""Regression tests for cancellation-safe Li22 series summation and caching."""

import json
import pathlib
import sys
import tempfile
import unittest
from unittest.mock import patch

import mpmath as mp

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

from ggaa.li22 import CACHE_VERSION, li22, li22_integral, li22_series
from ggaa.twoloop import Evaluator, symbols


class Li22RegressionTests(unittest.TestCase):
    def test_cancelled_inner_sum(self):
        # At i=3, y + y**2/4 vanishes for y=-4, but the tail is nonzero.
        for digits in (30, 60, 80):
            with self.subTest(digits=digits), mp.workdps(digits):
                x, y = mp.mpf(3) / 16, mp.mpf(-4)
                expected = li22_integral(x, y)
                self.assertLess(abs(li22(x, y) / expected - 1), mp.mpf(10)**(8 - digits))

    def test_defining_sum(self):
        with mp.workdps(80):
            x, y = mp.mpf(3) / 16, mp.mpf(-4)
            inner, total = mp.mpf(0), mp.mpf(0)
            xp, yp = mp.mpf(1), mp.mpf(1)
            for i in range(1, 1601):
                xp *= x
                total += xp * inner / i**2
                yp *= y
                inner += yp / i**2
            self.assertLess(abs(li22(x, y) / total - 1), mp.mpf('1e-72'))

    def test_zero_arguments(self):
        with mp.workdps(60):
            for x, y in ((0, 0), (0, -4), ('0.8', 0)):
                with self.subTest(x=x, y=y):
                    self.assertEqual(li22(x, y), 0)

    def test_other_convergent_arguments(self):
        with mp.workdps(60):
            pairs = [(mp.mpf('0.3'), mp.mpf('0.4')),
                     (mp.mpf('-0.3'), mp.mpf('1.2')),
                     (mp.mpc('0.2', '0.1'), mp.mpc('-0.4', '0.2'))]
            for x, y in pairs:
                with self.subTest(x=x, y=y):
                    expected = li22_integral(x, y)
                    self.assertLess(abs(li22(x, y) / expected - 1), mp.mpf('1e-52'))

    def test_physical_arguments_through_evaluator(self):
        # The published Li22 arguments at beta=1/7 and cos(theta)=1/2.
        with mp.workdps(80):
            kin = symbols(mp.mpf(1) / 7, mp.mpf(1) / 2)
            value = Evaluator(kin).evaluate('Li22[-x*(x-z)/(1+x),(1+x)/(x-z)]')
            expected = li22_integral(mp.mpf(3) / 16, mp.mpf(-4))
            self.assertLess(abs(value / expected - 1), mp.mpf('1e-72'))

    def test_old_persistent_value_is_not_reused(self):
        with tempfile.TemporaryDirectory() as tmp, mp.workdps(60):
            store = pathlib.Path(tmp) / 'li22_store.json'
            args = (mp.mpf(3) / 16, mp.mpf(-4))
            old_key = f'{mp.mp.dps}:' + ','.join(mp.nstr(a, mp.mp.dps - 8) for a in args)
            store.write_text(json.dumps({old_key: '-0.03515625'}))
            expected = li22_integral(*args)
            value = Evaluator({}, store).function('Li22', args)
            self.assertLess(abs(value / expected - 1), mp.mpf('1e-52'))
            self.assertIn(f'{CACHE_VERSION}:{old_key}', json.loads(store.read_text()))
            with patch('ggaa.twoloop.li22', side_effect=AssertionError('new cache was not reused')):
                cached = Evaluator({}, store).function('Li22', args)
            self.assertLess(abs(cached / expected - 1), mp.mpf('1e-52'))

    def test_nonconvergent_series_is_rejected(self):
        with self.assertRaises(ValueError):
            li22_series(mp.mpf(1), mp.mpf('0.5'))
        with self.assertRaises(ValueError):
            li22_series(mp.mpf('0.5'), mp.mpf(2))


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_package.py <==
"""Quick checks of the package.  Run with:  python3 -m unittest discover -s tests -v"""

import pathlib
import random
import sys
import unittest

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parents[1] / "src" / "python"))

import mpmath as mp
import sympy as sp

from ggaa import constants, wolfram
from ggaa.paths import CONSTRUCTION, INPUTS
from ggaa.series import ThresholdSeries
from ggaa.validation import records, relative_error

SERIES = ThresholdSeries()
ONE_LOOP_INPUTS = all(
    (INPUTS / f"Finite_1Loop_P{i}").exists() for i in (1, 2)
)

class EndpointConstants(unittest.TestCase):
    def test_reductions(self):
        with mp.workdps(40):
            for key, value in constants.REDUCTIONS.items():
                numeric = constants.mb_integral(*key)
                exact = mp.mpf(str(sp.N(value, 45)))
                self.assertLess(abs(numeric - exact), mp.mpf(10) ** -35, key)


class Cancellations(unittest.TestCase):
    def test_selected_inverse_and_odd_powers(self):
        for name in ("M1_nf0_beta_m2", "M2_nf0_beta_m4", "M2_nf1_beta_m1", "M1_nf0_beta_1", "M2_nf1_beta_3"):
            reduced = wolfram.reduce(wolfram.read(CONSTRUCTION / f"{name}.wl"))
            self.assertTrue(wolfram.is_zero(reduced), name)


class SeriesEvaluation(unittest.TestCase):
    def test_reference_point(self):
        # beta = 1/10, cos(theta) = 1/3, m_A = mu_R = 125 GeV, N_c = 3, n_f = 5, through beta^6.
        # The expected values are those of the published-file normalization, divided by 64.
        from ggaa.normalization import FILE_FACTOR
        with mp.workdps(40):
            m1 = SERIES(1, "1/10", "1/3")
            m2 = SERIES(2, "1/10", "1/3")
            expected1 = mp.mpc("-1.628815666760656256314565451270863831639e10",
                               "-3.606965796756336845877800095501192171822e9") / FILE_FACTOR
            expected2 = mp.mpc("4.226875296144209764387060320881623999076e8",
                               "5.189998038227373539893246631865806668357e8") / FILE_FACTOR
            self.assertLess(relative_error(m1, expected1), 1e-30)
            self.assertLess(relative_error(m2, expected2), 1e-30)

    def test_against_validation_table(self):
        rows = list(records())
        random.seed(1)
        with mp.workdps(45):
            for rec in random.sample(rows, 40):
                i, nf = int(rec["quantity"][1]), rec["quantity"].split("_nf")[1]
                b, c = rec["beta"], rec["costheta"]
                args = dict(beta=mp.mpf(b.numerator) / b.denominator, costh=mp.mpf(c.numerator) / c.denominator,
                            mA=rec["mA"], muR=rec["muR"], Nc=rec["Nc"])
                for order in (4, 6):
                    value = (SERIES(i, nf=5, order=order, **args) if nf == "5"
                             else SERIES.component(i, int(nf), order=order, **args))
                    self.assertLess(relative_error(value, rec[f"series{order}"]), 1e-35, rec["quantity"])


class TreeLevel(unittest.TestCase):
    def test_born_against_feynman_diagrams(self):
        from ggaa.born import born, helicity_amplitudes
        for b, c in ((0.1, 1 / 3), (0.45, -0.7), (0.8, 0.2)):
            h = helicity_amplitudes(b, c)
            self.assertAlmostEqual(abs(h[1, 1]) / abs(complex(born(1, b, c))), 1, places=10)
            self.assertAlmostEqual(abs(h[1, -1]) / abs(complex(born(2, b, c))), 1, places=10)

    def test_threshold_behaviour(self):
        from ggaa.born import born
        with mp.workdps(30):
            b, c = mp.mpf("1e-4"), mp.mpf(1) / 3
            self.assertLess(abs(born(1, b, c) - 2j * 125**2) / (2 * 125**2), 1e-7)        # i s/2 -> 2 i m^2
            ratio = born(2, b, c) / (2j * 125**2 * b**2 * (1 - c**2))                     # M_2 ~ 2 i m^2 beta^2 sin^2
            self.assertLess(abs(ratio - 1), 1e-3)


@unittest.skipUnless(ONE_LOOP_INPUTS, "run inputs/fetch_inputs.sh first")
class OneLoop(unittest.TestCase):
    def test_reference_values(self):
        from ggaa.oneloop import OneLoop as Evaluator
        amp = Evaluator()
        with mp.workdps(60):
            value = amp(1, mp.mpf(1) / 5, 0, scale_fix=False)
            expected = mp.mpc("-2531583.169999240279096260950887850230295",
                              "-2978915.948647069844502666628586329640816")
            self.assertLess(relative_error(value, expected), 1e-35)

    def test_scale_invariance(self):
        """With the scale term the remainder depends on m_A and mu_R only through their ratio."""
        from ggaa.oneloop import OneLoop as Evaluator
        from ggaa.born import born
        amp = Evaluator()
        with mp.workdps(50):
            b, c = mp.mpf(1) / 10, mp.mpf(1) / 3
            r = [amp(1, b, c, mA=m, muR=m) / m**2 for m in (125, 250)]
            self.assertLess(abs(r[1] - r[0]) / abs(r[0]), 1e-40)
            raw = [amp(1, b, c, mA=m, muR=m, scale_fix=False) / m**2 for m in (125, 250)]
            shift = -2 * mp.mpf(23) / 3 * mp.log(4) * born(1, b, c, 125) / 125**2
            self.assertLess(abs((raw[1] - raw[0]) - shift), 1e-40)

    def test_real_part_closed_form(self):
        """Sec. 4.3: closed form of Re M_1^(1)."""
        from ggaa.oneloop import OneLoop as Evaluator, real_m1
        amp = Evaluator()
        with mp.workdps(80):
            for (p, q), (r, s), mA, muR, Nc, nf in (((1, 50), (-2, 3), 125, 125, 3, 5), ((3, 10), (1, 7), 125, 250, 4, 2),
                                                    ((9, 10), (99, 100), 300, 40, 5, 0)):
                b, c = mp.mpf(p) / q, mp.mpf(r) / s
                value = amp(1, b, c, mA=mA, muR=muR, Nc=Nc, nf=nf).real
                self.assertLess(abs(value / real_m1(b, c, mA=mA, Nc=Nc, nf=nf) - 1), 1e-60)

    def test_real_part_derivation(self):
        """Sec. 4.3: Eq. (4.12) follows from the published remainder in exact arithmetic."""
        import importlib.util
        path = pathlib.Path(__file__).resolve().parents[1] / "scripts" / "derive_one_loop_real.py"
        spec = importlib.util.spec_from_file_location("derive_one_loop_real", path)
        module = importlib.util.module_from_spec(spec)
        spec.loader.exec_module(module)
        self.assertEqual(module.difference(), {})


class HiggsPairs(unittest.TestCase):
    def test_forward_weight(self):
        """One-loop gg -> HH: the forward logarithm follows F_S (data/dps_hh, scripts/check_dps_hh.py)."""
        import csv
        path = pathlib.Path(__file__).resolve().parents[1] / "data" / "dps_hh" / "dps_hh.csv"
        with open(path, newline="") as f:
            for r in csv.DictReader(f):
                x = (1 + float(r["beta"])) / 2
                fs = 1 / (x * (1 - x)) + 2 * x * (1 - x)
                fa = 1 / (x * (1 - x)) - 2 * x * (1 - x)
                self.assertLess(abs(-float(r["HH"]) / fs - 1), 1e-12)
                self.assertLess(abs(float(r["AA"]) / fa - 1), 1e-12)
                self.assertLess(float(r["HH_M2/HH_M1"]), 1e-10)


class Renormalisation2019(unittest.TestCase):
    def test_earlier_run_and_pole_record(self):
        """App. B: the earlier run's Z2 is off by 2 beta1/eps; the June 2019 record fixes FLAG = 1/96."""
        import subprocess
        script = pathlib.Path(__file__).resolve().parents[1] / "scripts" / "check_renorm_2019.py"
        run = subprocess.run([sys.executable, str(script)], capture_output=True, text=True)
        self.assertEqual(run.returncode, 0, run.stdout + run.stderr)


class JzForward(unittest.TestCase):
    @unittest.skipUnless(ONE_LOOP_INPUTS, "run inputs/fetch_inputs.sh first")
    def test_forward_double_logarithm(self):
        """Sec. 4.4: in the forward limit the l^2 coefficient of the two-loop M_2 is -4 N_c times the one-loop constant."""
        import json
        from ggaa.oneloop import OneLoop as Evaluator
        path = pathlib.Path(__file__).resolve().parents[1] / "results" / "jz2_forward_points.jsonl"
        rows = [json.loads(l) for l in path.read_text().splitlines() if l.strip()]
        amp = Evaluator()
        for Nc, nf, b in ((3, 5, "0.1"), (4, 2, "0.3")):
            pick = {r["e"]: r for r in rows if (r["Nc"], r["nf"], r["beta"], r["dps"]) == (Nc, nf, b, 140)}
            with mp.workdps(60):
                us = [-e * mp.log(10) for e in (5, 6, 7)]
                vs = [mp.mpc(mp.mpf(pick[e]["re"]), mp.mpf(pick[e]["im"])) for e in (5, 6, 7)]
                a2 = 4 * mp.lu_solve(mp.matrix([[u**2, u, 1] for u in us]), mp.matrix(vs))[0]
                k1 = (amp(2, mp.mpf(b), 1 - mp.mpf(10)**-18, Nc=Nc, nf=nf) / 125**2).real
                self.assertLess(abs(a2.real / (-4 * Nc * k1) - 1), 1e-4)


class M1Forward(unittest.TestCase):
    def test_two_loop_logarithms(self):
        """Sec. 4.4: forward G^3 and G^2 coefficients of the two-loop M_1 follow C1 [-(4/3) N_c, -2 beta_0]."""
        from ggaa import forward as F
        rows = F.load()
        for Nc, nf in F.sets(rows):
            for b in ("0.05", "0.7"):
                A3, A2 = F.fit(rows, b, Nc, nf, (7, 8, 9, 10))
                p3, p2 = F.prediction(b, Nc, nf)
                self.assertLess(abs(A3.real / p3 - 1), 1e-5)
                self.assertLess(abs(A2.real / p2 - 1), 5e-5)

    @unittest.skipUnless(ONE_LOOP_INPUTS, "run inputs/fetch_inputs.sh first")
    def test_k1_closed_form(self):
        """Sec. 4.4: forward limit of the one-loop |J_z| = 2 remainder, eq. (4.18)."""
        from ggaa import forward as F
        from ggaa.oneloop import OneLoop
        amp = OneLoop()
        with mp.workdps(120):
            for Nc, nf, b in ((3, 5, "0.3"), (4, 2, "0.9")):
                k1 = amp(2, mp.mpf(b), 1 - mp.mpf(10)**-40, Nc=Nc, nf=nf) / 125**2
                self.assertLess(abs(k1.real / F.k1_closed(b, Nc) - 1), 1e-30)

if __name__ == "__main__":
    unittest.main()

